Third post-Newtonian gravitational waveforms for compact binary systems in general orbits: Instantaneous terms

We compute the instantaneous contributions to the spherical harmonic modes of gravitational waveforms from compact binary systems in general orbits up to the third post-Newtonian order. We further extend these results for compact binaries in quasi-elliptical orbits using the 3PN quasi-Keplerian representation of the conserved dynamics of compact binaries in eccentric orbits. Using the multipolar post-Minkowskian formalism, starting from the different mass and current type multipole moments, we compute the spin weighted spherical harmonic decomposition of the instantaneous part of the gravitational waveform. These are terms which are functions of the retarded time and do not depend on the history of the binary evolution. Together with the hereditary part, which depends on the binary's dynamical history, these waveforms form the basis for construction of accurate templates for the detection of gravitational wave signals from binaries moving in quasi-elliptical orbits.

==> Hlm-EllOrb.m <==
"-------------------------------------------------------------------------------"

"Hlm.EllOrb: Lists the expressions for all the relevant modes for gravitational
waveform for inspiralling compact binaries in quasi-elliptical orbits in terms
of variables, x (post-Newtonian parameter related to oribital frequency), et
(time-eccentricity), and u (eccentric anomaly)."
"H[l,m]: Coefficients corresponding to l, m mode appearing in Equation (5.9) 
of the paper"
"--------------------------------------------------------------------------------"
H[2, 0]=-Sqrt[2/3] + (3*Sqrt[3/2]*x)/7 + (2*Sqrt[2/3]*et^2*x)/(1 - et^2) - 
 (83*x^2)/(84*Sqrt[6]) + (3*Sqrt[6]*x^2)/(1 - et^2)^2 + 
 (13*et^2*x^2)/(Sqrt[6]*(1 - et^2)^2) - (Sqrt[6]*et^4*x^2)/(1 - et^2)^2 - 
 (6*Sqrt[6]*et^2*x^2)/(7*(1 - et^2)) - (5*Sqrt[2/3]*x^2)/Sqrt[1 - et^2] - 
 (437617*x^3)/(236544*Sqrt[6]) + (497*x^3)/(3*Sqrt[6]*(1 - et^2)^3) - 
 (3*Sqrt[6]*et^2*x^3)/(1 - et^2)^3 - (13*et^4*x^3)/(Sqrt[6]*(1 - et^2)^3) + 
 (2*Sqrt[2/3]*et^6*x^3)/(1 - et^2)^3 + (10*Sqrt[6]*x^3)/(1 - et^2)^(5/2) - 
 (452*Sqrt[2/3]*x^3)/(7*(1 - et^2)^2) - (39*Sqrt[3/2]*et^2*x^3)/
  (7*(1 - et^2)^2) + (15*Sqrt[6]*et^4*x^3)/(7*(1 - et^2)^2) - 
 (35*Sqrt[2/3]*x^3)/(1 - et^2)^(3/2) + (5*Sqrt[2/3]*et^2*x^3)/
  (1 - et^2)^(3/2) - (5*x^3)/(Sqrt[6]*(1 - et^2)) + 
 (83*et^2*x^3)/(14*Sqrt[6]*(1 - et^2)) + (10*Sqrt[2/3]*x^3)/
  (7*Sqrt[1 - et^2]) - (9*Sqrt[3/2]*x*\[Nu])/7 + 
 (7*Sqrt[2/3]*x*\[Nu])/(3*(1 - et^2)) - (7*Sqrt[2/3]*et^2*x*\[Nu])/
  (3*(1 - et^2)) + (589*x^2*\[Nu])/(84*Sqrt[6]) - 
 (7*Sqrt[3/2]*x^2*\[Nu])/(2*(1 - et^2)^2) - 
 (25*et^2*x^2*\[Nu])/(Sqrt[6]*(1 - et^2)^2) + 
 (35*et^4*x^2*\[Nu])/(2*Sqrt[6]*(1 - et^2)^2) - 
 (Sqrt[6]*x^2*\[Nu])/(1 - et^2) + (25*Sqrt[6]*et^2*x^2*\[Nu])/
  (7*(1 - et^2)) + (2*Sqrt[2/3]*x^2*\[Nu])/Sqrt[1 - et^2] + 
 (940117*x^3*\[Nu])/(78848*Sqrt[6]) - (1241*x^3*\[Nu])/
  (3*Sqrt[6]*(1 - et^2)^3) + (49*et^2*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^3) + 
 (241*et^4*x^3*\[Nu])/(6*Sqrt[6]*(1 - et^2)^3) - 
 (35*et^6*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3) - 
 (4*Sqrt[6]*x^3*\[Nu])/(1 - et^2)^(5/2) + 
 (1319*x^3*\[Nu])/(7*Sqrt[6]*(1 - et^2)^2) + (110*Sqrt[6]*et^2*x^3*\[Nu])/
  (7*(1 - et^2)^2) - (341*Sqrt[3/2]*et^4*x^3*\[Nu])/(14*(1 - et^2)^2) + 
 (1067*x^3*\[Nu])/(9*Sqrt[6]*(1 - et^2)^(3/2)) - 
 (47*et^2*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^(3/2)) + 
 (119*x^3*\[Nu])/(12*Sqrt[6]*(1 - et^2)) - (4115*et^2*x^3*\[Nu])/
  (84*Sqrt[6]*(1 - et^2)) - (337*x^3*\[Nu])/(21*Sqrt[6]*Sqrt[1 - et^2]) + 
 (205*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^3) - 
 (41*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^2) - 
 (41*Pi^2*x^3*\[Nu])/(48*Sqrt[6]*(1 - et^2)^(3/2)) - 
 (1111*x^2*\[Nu]^2)/(84*Sqrt[6]) - (7*Sqrt[2/3]*x^2*\[Nu]^2)/
  (3*(1 - et^2)^2) + (14*Sqrt[2/3]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)^2) - 
 (7*Sqrt[2/3]*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)^2) + 
 (3*Sqrt[6]*x^2*\[Nu]^2)/(1 - et^2) - (3*Sqrt[6]*et^2*x^2*\[Nu]^2)/
  (1 - et^2) + (10009003*x^3*\[Nu]^2)/(354816*Sqrt[6]) + 
 (343*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3) + 
 (161*et^2*x^3*\[Nu]^2)/(12*Sqrt[6]*(1 - et^2)^3) - 
 (511*et^4*x^3*\[Nu]^2)/(12*Sqrt[6]*(1 - et^2)^3) + 
 (203*et^6*x^3*\[Nu]^2)/(12*Sqrt[6]*(1 - et^2)^3) - 
 (79*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2) - (1109*et^2*x^3*\[Nu]^2)/
  (7*Sqrt[6]*(1 - et^2)^2) + (233*et^4*x^3*\[Nu]^2)/
  (2*Sqrt[6]*(1 - et^2)^2) - (28*Sqrt[2/3]*x^3*\[Nu]^2)/
  (3*(1 - et^2)^(3/2)) + (7*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/
  (3*(1 - et^2)^(3/2)) - (2119*x^3*\[Nu]^2)/(36*Sqrt[6]*(1 - et^2)) + 
 (10789*et^2*x^3*\[Nu]^2)/(84*Sqrt[6]*(1 - et^2)) + 
 (92*Sqrt[2/3]*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]) - 
 (354192787*x^3*\[Nu]^3)/(6386688*Sqrt[6]) + 
 (245*x^3*\[Nu]^3)/(108*Sqrt[6]*(1 - et^2)^3) - 
 (245*et^2*x^3*\[Nu]^3)/(36*Sqrt[6]*(1 - et^2)^3) + 
 (245*et^4*x^3*\[Nu]^3)/(36*Sqrt[6]*(1 - et^2)^3) - 
 (245*et^6*x^3*\[Nu]^3)/(108*Sqrt[6]*(1 - et^2)^3) - 
 (13*Sqrt[3/2]*x^3*\[Nu]^3)/(1 - et^2)^2 + (13*Sqrt[6]*et^2*x^3*\[Nu]^3)/
  (1 - et^2)^2 - (13*Sqrt[3/2]*et^4*x^3*\[Nu]^3)/(1 - et^2)^2 + 
 (1111*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)) - 
 (1111*et^2*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)) - 
 (169*Sqrt[3/2]*x^3)/(78848*(1 - et*Cos[u])^8) + 
 (169*Sqrt[3/2]*et^2*x^3)/(19712*(1 - et*Cos[u])^8) - 
 (507*Sqrt[3/2]*et^4*x^3)/(39424*(1 - et*Cos[u])^8) + 
 (169*Sqrt[3/2]*et^6*x^3)/(19712*(1 - et*Cos[u])^8) + 
 (6101*x^3*\[Nu])/(78848*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (6101*et^2*x^3*\[Nu])/(19712*Sqrt[6]*(1 - et*Cos[u])^8) + 
 (6101*Sqrt[3/2]*et^4*x^3*\[Nu])/(39424*(1 - et*Cos[u])^8) - 
 (6101*et^6*x^3*\[Nu])/(19712*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (4175*Sqrt[3/2]*x^3*\[Nu]^2)/(39424*(1 - et*Cos[u])^8) + 
 (4175*Sqrt[3/2]*et^2*x^3*\[Nu]^2)/(9856*(1 - et*Cos[u])^8) - 
 (12525*Sqrt[3/2]*et^4*x^3*\[Nu]^2)/(19712*(1 - et*Cos[u])^8) + 
 (4175*Sqrt[3/2]*et^6*x^3*\[Nu]^2)/(9856*(1 - et*Cos[u])^8) + 
 (34525*x^3*\[Nu]^3)/(78848*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (34525*et^2*x^3*\[Nu]^3)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) + 
 (34525*Sqrt[3/2]*et^4*x^3*\[Nu]^3)/(39424*(1 - et*Cos[u])^8) - 
 (34525*et^6*x^3*\[Nu]^3)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (169*Sqrt[3/2]*et^8*x^3*Cos[u]^2)/(19712*(1 - et*Cos[u])^8) + 
 (6101*et^8*x^3*\[Nu]*Cos[u]^2)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (4175*Sqrt[3/2]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(9856*(1 - et*Cos[u])^8) + 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^2)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) + 
 (507*Sqrt[3/2]*et^8*x^3*Cos[u]^4)/(39424*(1 - et*Cos[u])^8) - 
 (6101*Sqrt[3/2]*et^8*x^3*\[Nu]*Cos[u]^4)/(39424*(1 - et*Cos[u])^8) + 
 (12525*Sqrt[3/2]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(19712*(1 - et*Cos[u])^8) - 
 (34525*Sqrt[3/2]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(39424*(1 - et*Cos[u])^8) - 
 (169*Sqrt[3/2]*et^8*x^3*Cos[u]^6)/(19712*(1 - et*Cos[u])^8) + 
 (6101*et^8*x^3*\[Nu]*Cos[u]^6)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (4175*Sqrt[3/2]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(9856*(1 - et*Cos[u])^8) + 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^6)/(19712*Sqrt[6]*(1 - et*Cos[u])^8) + 
 (169*Sqrt[3/2]*et^8*x^3*Cos[u]^8)/(78848*(1 - et*Cos[u])^8) - 
 (6101*et^8*x^3*\[Nu]*Cos[u]^8)/(78848*Sqrt[6]*(1 - et*Cos[u])^8) + 
 (4175*Sqrt[3/2]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(39424*(1 - et*Cos[u])^8) - 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^8)/(78848*Sqrt[6]*(1 - et*Cos[u])^8) - 
 (56239*x^3)/(29568*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (56239*et^2*x^3)/(9856*Sqrt[6]*(1 - et*Cos[u])^7) - 
 (56239*et^4*x^3)/(9856*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (56239*et^6*x^3)/(29568*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (129611*x^3*\[Nu])/(9856*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (5*x^3*\[Nu])/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^7) - 
 (47*Sqrt[3/2]*x^3*\[Nu])/(14*et^2*(1 - et*Cos[u])^7) + 
 (83551*et^2*x^3*\[Nu])/(9856*Sqrt[6]*(1 - et*Cos[u])^7) - 
 (10499*Sqrt[3/2]*et^4*x^3*\[Nu])/(1408*(1 - et*Cos[u])^7) + 
 (94261*et^6*x^3*\[Nu])/(9856*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (10*Sqrt[2/3]*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*x^3*\[Nu])/(4*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu])/(4*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (125*Sqrt[2/3]*et^2*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (2525*et^4*x^3*\[Nu])/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (2665*et^6*x^3*\[Nu])/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (225*Sqrt[3/2]*et^8*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (45*Sqrt[3/2]*et^10*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (143*Sqrt[3/2]*x^3*\[Nu])/(14*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (5*x^3*\[Nu])/(2*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (457*x^3*\[Nu])/(28*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (131*et^2*x^3*\[Nu])/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (421*et^4*x^3*\[Nu])/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (43*Sqrt[3/2]*et^6*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (45*Sqrt[3/2]*et^8*x^3*\[Nu])/(14*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (691*x^3*\[Nu]^2)/(4928*Sqrt[6]*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^2)/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^7) + 
 (177*Sqrt[3/2]*x^3*\[Nu]^2)/(14*et^2*(1 - et*Cos[u])^7) - 
 (811399*et^2*x^3*\[Nu]^2)/(4928*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (343741*Sqrt[3/2]*et^4*x^3*\[Nu]^2)/(4928*(1 - et*Cos[u])^7) - 
 (375245*et^6*x^3*\[Nu]^2)/(4928*Sqrt[6]*(1 - et*Cos[u])^7) - 
 (461*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^2)/(4*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (125*x^3*\[Nu]^2)/(4*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (1195*et^2*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (7405*et^4*x^3*\[Nu]^2)/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (8105*et^6*x^3*\[Nu]^2)/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (345*Sqrt[3/2]*et^8*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (69*Sqrt[3/2]*et^10*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (285*Sqrt[3/2]*x^3*\[Nu]^2)/(7*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^2)/(2*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (1937*x^3*\[Nu]^2)/(28*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (655*et^2*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (1235*et^4*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (925*Sqrt[3/2]*et^6*x^3*\[Nu]^2)/(28*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (69*Sqrt[3/2]*et^8*x^3*\[Nu]^2)/(7*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (404585*x^3*\[Nu]^3)/(29568*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^3)/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^7) - 
 (20*Sqrt[6]*x^3*\[Nu]^3)/(7*et^2*(1 - et*Cos[u])^7) - 
 (325*Sqrt[3/2]*et^2*x^3*\[Nu]^3)/(1408*(1 - et*Cos[u])^7) - 
 (23095*et^4*x^3*\[Nu]^3)/(9856*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (7255*et^6*x^3*\[Nu]^3)/(29568*Sqrt[6]*(1 - et*Cos[u])^7) + 
 (212*Sqrt[2/3]*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^3)/(4*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (125*x^3*\[Nu]^3)/(4*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (185*Sqrt[2/3]*et^2*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (335*et^4*x^3*\[Nu]^3)/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (365*et^6*x^3*\[Nu]^3)/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (45*Sqrt[3/2]*et^8*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (9*Sqrt[3/2]*et^10*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (311*Sqrt[3/2]*x^3*\[Nu]^3)/(14*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^3)/(2*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (1355*x^3*\[Nu]^3)/(28*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (457*et^2*x^3*\[Nu]^3)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (11*et^4*x^3*\[Nu]^3)/(2*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (87*Sqrt[3/2]*et^6*x^3*\[Nu]^3)/(28*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (9*Sqrt[3/2]*et^8*x^3*\[Nu]^3)/(14*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (8650517*x^3)/(80640*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (3*Sqrt[6]*x^3)/(7*et^2*(1 - et*Cos[u])^6) - 
 (202390319*et^2*x^3)/(887040*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (15741391*et^4*x^3)/(126720*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (116357*et^6*x^3)/(19712*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (45*Sqrt[6]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (180*Sqrt[6]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (270*Sqrt[6]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (180*Sqrt[6]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (45*Sqrt[6]*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (6*Sqrt[6]*x^3)/(7*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (3*Sqrt[6]*x^3)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (83*et^2*x^3)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (107*Sqrt[3/2]*et^4*x^3)/(14*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (95*Sqrt[3/2]*et^6*x^3)/(14*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (83*et^8*x^3)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (112597*x^3*\[Nu])/(5376*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (581*x^3*\[Nu])/(12*Sqrt[6]*et^4*(1 - et*Cos[u])^6) - 
 (10561*x^3*\[Nu])/(42*Sqrt[6]*et^2*(1 - et*Cos[u])^6) + 
 (38512783*et^2*x^3*\[Nu])/(59136*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (1340293*et^4*x^3*\[Nu])/(2816*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (2878657*et^6*x^3*\[Nu])/(59136*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (12037*x^3*\[Nu])/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (581*x^3*\[Nu])/(12*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (545*x^3*\[Nu])/(3*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9148*Sqrt[2/3]*et^2*x^3*\[Nu])/(21*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (94481*et^4*x^3*\[Nu])/(84*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (1721*Sqrt[3/2]*et^6*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (1749*Sqrt[3/2]*et^8*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (57583*x^3*\[Nu])/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (581*x^3*\[Nu])/(6*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (18191*x^3*\[Nu])/(42*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2263*et^2*x^3*\[Nu])/(6*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4321*et^4*x^3*\[Nu])/(42*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1888*Sqrt[2/3]*et^6*x^3*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4115*et^8*x^3*\[Nu])/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (618077*x^3*\[Nu]^2)/(2688*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (9*Sqrt[3/2]*x^3*\[Nu]^2)/(4*et^4*(1 - et*Cos[u])^6) - 
 (377*Sqrt[2/3]*x^3*\[Nu]^2)/(7*et^2*(1 - et*Cos[u])^6) - 
 (333563*et^2*x^3*\[Nu]^2)/(1408*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (350029*et^4*x^3*\[Nu]^2)/(1408*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (3760153*et^6*x^3*\[Nu]^2)/(29568*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (579*Sqrt[3/2]*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9*Sqrt[3/2]*x^3*\[Nu]^2)/(4*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (2*Sqrt[6]*x^3*\[Nu]^2)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (587*Sqrt[6]*et^2*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (8549*Sqrt[3/2]*et^4*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (783*Sqrt[6]*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (1657*Sqrt[3/2]*et^8*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (39229*x^3*\[Nu]^2)/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9*Sqrt[3/2]*x^3*\[Nu]^2)/(2*et^4*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (419*Sqrt[2/3]*x^3*\[Nu]^2)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (7100*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(21*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1461*Sqrt[3/2]*et^4*x^3*\[Nu]^2)/(7*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4328*Sqrt[2/3]*et^6*x^3*\[Nu]^2)/(21*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (10789*et^8*x^3*\[Nu]^2)/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (2027927*x^3*\[Nu]^3)/(16128*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (85*x^3*\[Nu]^3)/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^6) + 
 (383*Sqrt[3/2]*x^3*\[Nu]^3)/(28*et^2*(1 - et*Cos[u])^6) + 
 (53968181*et^2*x^3*\[Nu]^3)/(177408*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (51285427*et^4*x^3*\[Nu]^3)/(177408*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (5371433*et^6*x^3*\[Nu]^3)/(59136*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (155*x^3*\[Nu]^3)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (85*x^3*\[Nu]^3)/(4*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (47*Sqrt[2/3]*x^3*\[Nu]^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (35*Sqrt[3/2]*et^2*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (25*et^4*x^3*\[Nu]^3)/(4*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (25*et^6*x^3*\[Nu]^3)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (17*et^8*x^3*\[Nu]^3)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (10673*x^3*\[Nu]^3)/(42*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (85*x^3*\[Nu]^3)/(2*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (3781*x^3*\[Nu]^3)/(28*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (39457*et^2*x^3*\[Nu]^3)/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (5575*Sqrt[3/2]*et^4*x^3*\[Nu]^3)/(28*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (8017*et^6*x^3*\[Nu]^3)/(21*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1111*et^8*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (31*x^2)/(12*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (31*et^2*x^2)/(6*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (31*et^4*x^2)/(12*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (20587793*x^3)/(739200*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (15*Sqrt[3/2]*x^3)/(et^2*(1 - et*Cos[u])^5) + 
 (33138659*et^2*x^3)/(369600*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (71003*et^4*x^3)/(4224*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (323*Sqrt[3/2]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (8*Sqrt[2/3]*x^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1193*Sqrt[3/2]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (3803*et^4*x^3)/(7*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (435*Sqrt[3/2]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (9641*x^3)/(42*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (29*x^3)/(Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (1229*Sqrt[2/3]*et^2*x^3)/(7*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (605*Sqrt[3/2]*et^4*x^3)/(14*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (220*Sqrt[2/3]*et^6*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (45*Sqrt[6]*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (90*Sqrt[6]*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (45*Sqrt[6]*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (45*Sqrt[6]*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) + 
 (45*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) - 
 (547*x^2*\[Nu])/(42*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (Sqrt[3/2]*x^2*\[Nu])/(2*et^2*(1 - et*Cos[u])^5) + 
 (1283*et^2*x^2*\[Nu])/(42*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (673*et^4*x^2*\[Nu])/(42*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (5*Sqrt[3/2]*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (5*Sqrt[6]*et^2*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*Sqrt[3/2]*et^4*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (5*Sqrt[6]*et^6*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (5*Sqrt[3/2]*et^8*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (3*Sqrt[3/2]*x^2*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (Sqrt[3/2]*x^2*\[Nu])/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (3*Sqrt[3/2]*et^2*x^2*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (Sqrt[3/2]*et^4*x^2*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (209847089*x^3*\[Nu])/(443520*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (22171*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et*Cos[u])^5) + 
 (9521*x^3*\[Nu])/(28*Sqrt[6]*et^2*(1 - et*Cos[u])^5) - 
 (41835151*et^2*x^3*\[Nu])/(44352*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (12708985*et^4*x^3*\[Nu])/(88704*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (5*Sqrt[3/2]*et^2*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (5*Sqrt[6]*et^4*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (15*Sqrt[3/2]*et^6*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (5*Sqrt[6]*et^8*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (5*Sqrt[3/2]*et^10*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (376613*x^3*\[Nu])/(280*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (20911*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (4918*Sqrt[2/3]*x^3*\[Nu])/(35*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (130868*Sqrt[2/3]*et^2*x^3*\[Nu])/(105*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (227525*et^4*x^3*\[Nu])/(112*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (423*Sqrt[3/2]*et^6*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (45*Sqrt[3/2]*et^8*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (691105*x^3*\[Nu])/(504*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (21541*x^3*\[Nu])/(840*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (14509*Sqrt[3/2]*x^3*\[Nu])/(70*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (38009*Sqrt[3/2]*et^2*x^3*\[Nu])/(140*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (10561*et^4*x^3*\[Nu])/(84*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (20807*et^6*x^3*\[Nu])/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (153*Sqrt[6]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (306*Sqrt[6]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (153*Sqrt[6]*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (153*Sqrt[6]*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) - 
 (153*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) - 
 (451*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et*Cos[u])^5) + 
 (205*Pi^2*x^3*\[Nu])/(8*Sqrt[6]*et^2*(1 - et*Cos[u])^5) - 
 (41*Sqrt[3/2]*et^2*Pi^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^5) - 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (41*Sqrt[3/2]*et^2*Pi^2*x^3*\[Nu])/(16*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (205*Pi^2*x^3*\[Nu])/(4*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (779*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (287*et^2*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (515*x^2*\[Nu]^2)/(42*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (3*Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^5) + 
 (463*et^2*x^2*\[Nu]^2)/(42*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (137*et^4*x^2*\[Nu]^2)/(42*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[2/3]*et^2*x^2*\[Nu]^2)/((1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (Sqrt[3/2]*et^4*x^2*\[Nu]^2)/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[2/3]*et^6*x^2*\[Nu]^2)/((1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (et^8*x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (9*Sqrt[3/2]*x^2*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (3*Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (9*Sqrt[3/2]*et^2*x^2*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (3*Sqrt[3/2]*et^4*x^2*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (43199605*x^3*\[Nu]^2)/(44352*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (251*x^3*\[Nu]^2)/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^5) + 
 (20415*Sqrt[3/2]*x^3*\[Nu]^2)/(112*et^2*(1 - et*Cos[u])^5) + 
 (21432109*et^2*x^3*\[Nu]^2)/(22176*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (21134545*et^4*x^3*\[Nu]^2)/(44352*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (35*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (59*Sqrt[3/2]*et^2*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (179*et^4*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (181*et^6*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (61*Sqrt[3/2]*et^8*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (37*et^10*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (145*Sqrt[3/2]*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1013*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (997*x^3*\[Nu]^2)/(4*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (12575*et^2*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (19175*et^4*x^3*\[Nu]^2)/(16*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (5017*Sqrt[3/2]*et^6*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (69*Sqrt[6]*et^8*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (381287*x^3*\[Nu]^2)/(252*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2017*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (44549*x^3*\[Nu]^2)/(56*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (277765*et^2*x^3*\[Nu]^2)/(168*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (63329*et^4*x^3*\[Nu]^2)/(48*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (64207*et^6*x^3*\[Nu]^2)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (54*Sqrt[6]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (108*Sqrt[6]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (54*Sqrt[6]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (54*Sqrt[6]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) + 
 (54*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) + 
 (39478613*x^3*\[Nu]^3)/(88704*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (167*Sqrt[3/2]*x^3*\[Nu]^3)/(16*et^4*(1 - et*Cos[u])^5) - 
 (1993*x^3*\[Nu]^3)/(56*Sqrt[6]*et^2*(1 - et*Cos[u])^5) - 
 (38155871*et^2*x^3*\[Nu]^3)/(44352*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (5316071*et^4*x^3*\[Nu]^3)/(12672*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (7*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (35*et^2*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (35*et^4*x^3*\[Nu]^3)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (35*et^6*x^3*\[Nu]^3)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (35*et^8*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (7*et^10*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (3071*Sqrt[3/2]*x^3*\[Nu]^3)/(56*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (135*Sqrt[3/2]*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (211*x^3*\[Nu]^3)/(2*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1025*Sqrt[3/2]*et^2*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1979*et^4*x^3*\[Nu]^3)/(112*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (109*Sqrt[3/2]*et^6*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (9*Sqrt[3/2]*et^8*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (18523*Sqrt[2/3]*x^3*\[Nu]^3)/(63*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (151*Sqrt[3/2]*x^3*\[Nu]^3)/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (8237*x^3*\[Nu]^3)/(56*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (232471*et^2*x^3*\[Nu]^3)/(168*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (219853*et^4*x^3*\[Nu]^3)/(168*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (26615*et^6*x^3*\[Nu]^3)/(63*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (3395*x^2)/(36*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (Sqrt[2/3]*x^2)/(et^2*(1 - et*Cos[u])^4) + 
 (25565*et^2*x^2)/(252*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (6*Sqrt[6]*et^4*x^2)/(7*(1 - et*Cos[u])^4) + 
 (5*Sqrt[6]*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (15*Sqrt[6]*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (15*Sqrt[6]*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (5*Sqrt[6]*et^6*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (14*Sqrt[2/3]*x^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[2/3]*x^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (235*Sqrt[2/3]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (148*Sqrt[2/3]*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6*Sqrt[6]*et^6*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (769135351*x^3)/(5322240*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (493*Sqrt[2/3]*x^3)/(7*et^2*(1 - et*Cos[u])^4) + 
 (134890289*et^2*x^3)/(887040*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (375035*Sqrt[3/2]*et^4*x^3)/(39424*(1 - et*Cos[u])^4) - 
 (5*Sqrt[6]*et^2*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (15*Sqrt[6]*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (15*Sqrt[6]*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (5*Sqrt[6]*et^8*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (997*Sqrt[2/3]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (17*x^3)/(Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (4649*et^2*x^3)/(7*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (2869*et^4*x^3)/(7*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (81*Sqrt[3/2]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (15*Sqrt[6]*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (2705*Sqrt[2/3]*x^3)/(9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (289*Sqrt[3/2]*x^3)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (87595*et^2*x^3)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (15787*et^4*x^3)/(63*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (73*Sqrt[3/2]*et^6*x^3)/(14*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (325*Sqrt[3/2]*x^3)/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (445*Sqrt[3/2]*et^2*x^3)/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (30*Sqrt[6]*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (65*Sqrt[3/2]*Sqrt[1 - et^2]*x^3)/(2*(1 - et*Cos[u])^4) - 
 (30*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^4) + 
 (30229*x^2*\[Nu])/(252*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (67*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et*Cos[u])^4) - 
 (27187*et^2*x^2*\[Nu])/(252*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (25*Sqrt[6]*et^4*x^2*\[Nu])/(7*(1 - et*Cos[u])^4) - 
 (23*Sqrt[3/2]*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (69*Sqrt[3/2]*et^2*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (69*Sqrt[3/2]*et^4*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (23*Sqrt[3/2]*et^6*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (89*x^2*\[Nu])/(Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (67*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1385*et^2*x^2*\[Nu])/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (227*Sqrt[2/3]*et^4*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (25*Sqrt[6]*et^6*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1392938587*x^3*\[Nu])/(1064448*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (147509*x^3*\[Nu])/(560*Sqrt[6]*et^4*(1 - et*Cos[u])^4) + 
 (718453*x^3*\[Nu])/(1680*Sqrt[6]*et^2*(1 - et*Cos[u])^4) + 
 (370374311*et^2*x^3*\[Nu])/(532224*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (982783*et^4*x^3*\[Nu])/(39424*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (35*x^3*\[Nu])/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (349*et^2*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (209*Sqrt[3/2]*et^4*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (487*et^6*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (139*et^8*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (69181*x^3*\[Nu])/(48*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (148769*x^3*\[Nu])/(560*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (157373*x^3*\[Nu])/(1680*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (4453381*et^2*x^3*\[Nu])/(1680*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (21593*et^4*x^3*\[Nu])/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (117*Sqrt[3/2]*et^6*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (341*Sqrt[3/2]*et^8*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (4527869*x^3*\[Nu])/(15120*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (148139*x^3*\[Nu])/(280*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6921*Sqrt[3/2]*x^3*\[Nu])/(40*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6105961*et^2*x^3*\[Nu])/(15120*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (346993*et^4*x^3*\[Nu])/(756*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1361*et^6*x^3*\[Nu])/(28*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (745*Sqrt[3/2]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (949*Sqrt[3/2]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (102*Sqrt[6]*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (41*Sqrt[6]*Sqrt[1 - et^2]*x^3*\[Nu])/(1 - et*Cos[u])^4 + 
 (102*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^4) + 
 (41*Pi^2*x^3*\[Nu])/(8*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et*Cos[u])^4) - 
 (287*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^2*(1 - et*Cos[u])^4) + 
 (943*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1025*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (287*et^2*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (697*Pi^2*x^3*\[Nu])/(8*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (943*Pi^2*x^3*\[Nu])/(8*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (41*Sqrt[3/2]*et^2*Pi^2*x^3*\[Nu])/(8*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2011*x^2*\[Nu]^2)/(252*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (5*Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^4) + 
 (8437*et^2*x^2*\[Nu]^2)/(252*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (3*Sqrt[6]*et^4*x^2*\[Nu]^2)/(1 - et*Cos[u])^4 + 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (3*Sqrt[3/2]*et^2*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (3*Sqrt[3/2]*et^4*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (Sqrt[3/2]*et^6*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (5*x^2*\[Nu]^2)/(Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (5*Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (101*et^2*x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (28*Sqrt[2/3]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (3*Sqrt[6]*et^6*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (114937285*x^3*\[Nu]^2)/(76032*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (1165*x^3*\[Nu]^2)/(4*Sqrt[6]*et^4*(1 - et*Cos[u])^4) - 
 (127723*x^3*\[Nu]^2)/(112*Sqrt[6]*et^2*(1 - et*Cos[u])^4) - 
 (341319791*et^2*x^3*\[Nu]^2)/(266112*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (1814355*Sqrt[3/2]*et^4*x^3*\[Nu]^2)/(19712*(1 - et*Cos[u])^4) + 
 (161*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (325*et^2*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (41*Sqrt[6]*et^4*x^3*\[Nu]^2)/((1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (331*et^6*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (167*et^8*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (807*Sqrt[3/2]*x^3*\[Nu]^2)/(16*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (4687*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (10933*x^3*\[Nu]^2)/(16*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (95707*et^2*x^3*\[Nu]^2)/(112*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (8315*et^4*x^3*\[Nu]^2)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (3865*et^6*x^3*\[Nu]^2)/(28*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (233*et^8*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1880087*x^3*\[Nu]^2)/(756*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (9347*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (204065*x^3*\[Nu]^2)/(112*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1794313*et^2*x^3*\[Nu]^2)/(756*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (160924*Sqrt[2/3]*et^4*x^3*\[Nu]^2)/(189*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (11047*et^6*x^3*\[Nu]^2)/(28*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (136*Sqrt[6]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (172*Sqrt[6]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (36*Sqrt[6]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (19*Sqrt[6]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (36*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^4) - 
 (937378867*x^3*\[Nu]^3)/(1064448*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (463*x^3*\[Nu]^3)/(16*Sqrt[6]*et^4*(1 - et*Cos[u])^4) + 
 (2645*x^3*\[Nu]^3)/(112*Sqrt[6]*et^2*(1 - et*Cos[u])^4) + 
 (85273609*et^2*x^3*\[Nu]^3)/(76032*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (9714409*et^4*x^3*\[Nu]^3)/(39424*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (7*x^3*\[Nu]^3)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (7*et^2*x^3*\[Nu]^3)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (7*Sqrt[3/2]*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (7*et^6*x^3*\[Nu]^3)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (7*et^8*x^3*\[Nu]^3)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (5169*Sqrt[3/2]*x^3*\[Nu]^3)/(112*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (175*x^3*\[Nu]^3)/(16*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (251*Sqrt[3/2]*x^3*\[Nu]^3)/(16*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (8439*Sqrt[3/2]*et^2*x^3*\[Nu]^3)/(112*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (806*Sqrt[2/3]*et^4*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1019*et^6*x^3*\[Nu]^3)/(7*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (13*Sqrt[3/2]*et^8*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (393955*x^3*\[Nu]^3)/(378*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (319*x^3*\[Nu]^3)/(8*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2483*x^3*\[Nu]^3)/(28*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (3304379*et^2*x^3*\[Nu]^3)/(1512*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (567403*et^4*x^3*\[Nu]^3)/(378*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (8065*et^6*x^3*\[Nu]^3)/(28*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (26*Sqrt[2/3]*x)/(7*(1 - et*Cos[u])^3) + (26*Sqrt[2/3]*et^2*x)/
  (7*(1 - et*Cos[u])^3) + (2881*x^2)/(21*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (2*Sqrt[2/3]*x^2)/(et^2*(1 - et*Cos[u])^3) - 
 (475*et^2*x^2)/(21*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (10*Sqrt[6]*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (20*Sqrt[6]*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (10*Sqrt[6]*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (83*Sqrt[2/3]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2*Sqrt[2/3]*x^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (184*Sqrt[2/3]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (29*Sqrt[6]*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[6]*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (5*Sqrt[6]*et^2*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (5*Sqrt[6]*Sqrt[1 - et^2]*x^2)/(1 - et*Cos[u])^3 + 
 (302013521*x^3)/(950400*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (157*x^3)/(Sqrt[6]*et^2*(1 - et*Cos[u])^3) + 
 (799789*et^2*x^3)/(29568*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (10*Sqrt[6]*et^2*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (20*Sqrt[6]*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (10*Sqrt[6]*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (8093*x^3)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (7*Sqrt[2/3]*x^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (2878*Sqrt[2/3]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1013*et^4*x^3)/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1301*et^6*x^3)/(7*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (15*Sqrt[6]*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (15*Sqrt[6]*et^4*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (127135*x^3)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (57*Sqrt[3/2]*x^3)/(et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (60349*et^2*x^3)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2279*Sqrt[2/3]*et^4*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (6875*x^3)/(14*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (1235*et^2*x^3)/(14*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (2755*Sqrt[1 - et^2]*x^3)/(14*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (Sqrt[2/3]*x*\[Nu])/(7*(1 - et*Cos[u])^3) - (Sqrt[2/3]*et^2*x*\[Nu])/
  (7*(1 - et*Cos[u])^3) - (6809*x^2*\[Nu])/(56*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (143*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et*Cos[u])^3) + 
 (193*et^2*x^2*\[Nu])/(2*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (31*Sqrt[3/2]*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (67*Sqrt[3/2]*et^2*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (41*Sqrt[3/2]*et^4*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5*Sqrt[3/2]*et^6*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (7421*x^2*\[Nu])/(56*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (143*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (7985*et^2*x^2*\[Nu])/(56*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (571*et^4*x^2*\[Nu])/(7*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2*Sqrt[6]*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[6]*et^2*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[6]*Sqrt[1 - et^2]*x^2*\[Nu])/(1 - et*Cos[u])^3 + 
 (234029777*x^3*\[Nu])/(266112*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (615707*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et*Cos[u])^3) - 
 (6477871*x^3*\[Nu])/(6720*Sqrt[6]*et^2*(1 - et*Cos[u])^3) - 
 (15248705*et^2*x^3*\[Nu])/(88704*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (35*Sqrt[2/3]*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (171*Sqrt[3/2]*et^2*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (207*Sqrt[3/2]*et^4*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (263*et^6*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (5*Sqrt[3/2]*et^8*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (2292029*x^3*\[Nu])/(1680*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (619487*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (311963*Sqrt[3/2]*x^3*\[Nu])/(2240*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (683449*et^2*x^3*\[Nu])/(448*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (30407*et^4*x^3*\[Nu])/(112*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (3581*Sqrt[3/2]*et^6*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (923*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (415*Sqrt[2/3]*et^2*x^3*\[Nu])/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (31*et^4*x^3*\[Nu])/(Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (33602059*x^3*\[Nu])/(60480*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (617597*x^3*\[Nu])/(840*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (4635209*x^3*\[Nu])/(3360*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (12401531*et^2*x^3*\[Nu])/(12096*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (588521*et^4*x^3*\[Nu])/(1008*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (7642*Sqrt[2/3]*x^3*\[Nu])/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (340*Sqrt[6]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (1157*Sqrt[2/3]*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^3) + 
 (41*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et*Cos[u])^3) + 
 (779*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(64*et^2*(1 - et*Cos[u])^3) - 
 (2665*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (4141*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (41*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (41*et^2*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (779*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(64*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (123*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (3239*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (41*Pi^2*x^3*\[Nu])/(16*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (10489*x^2*\[Nu]^2)/(168*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^3) - 
 (2533*et^2*x^2*\[Nu]^2)/(42*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (7*et^2*x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5*et^4*x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (et^6*x^2*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1451*x^2*\[Nu]^2)/(24*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2959*et^2*x^2*\[Nu]^2)/(24*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (92*Sqrt[2/3]*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (154082459*x^3*\[Nu]^2)/(133056*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (56*Sqrt[6]*x^3*\[Nu]^2)/(et^4*(1 - et*Cos[u])^3) + 
 (9293*Sqrt[3/2]*x^3*\[Nu]^2)/(28*et^2*(1 - et*Cos[u])^3) + 
 (39438673*et^2*x^3*\[Nu]^2)/(44352*Sqrt[6]*(1 - et*Cos[u])^3) - 
 (217*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (173*et^2*x^3*\[Nu]^2)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (385*et^4*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (83*et^6*x^3*\[Nu]^2)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (37*et^8*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (16189*x^3*\[Nu]^2)/(168*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1801*Sqrt[3/2]*x^3*\[Nu]^2)/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (40015*x^3*\[Nu]^2)/(64*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (50791*et^2*x^3*\[Nu]^2)/(1344*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (32405*et^4*x^3*\[Nu]^2)/(42*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1489*Sqrt[2/3]*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (28*Sqrt[2/3]*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (29*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (Sqrt[2/3]*et^4*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (3173803*x^3*\[Nu]^2)/(1728*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3593*Sqrt[3/2]*x^3*\[Nu]^2)/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (725413*x^3*\[Nu]^2)/(448*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (7532635*et^2*x^3*\[Nu]^2)/(3024*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (339313*et^4*x^3*\[Nu]^2)/(252*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (589*Sqrt[2/3]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (388*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (382*Sqrt[2/3]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^3) + 
 (91621267*x^3*\[Nu]^3)/(88704*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (283*x^3*\[Nu]^3)/(16*Sqrt[6]*et^4*(1 - et*Cos[u])^3) - 
 (11425*x^3*\[Nu]^3)/(448*Sqrt[6]*et^2*(1 - et*Cos[u])^3) - 
 (66033593*et^2*x^3*\[Nu]^3)/(88704*Sqrt[6]*(1 - et*Cos[u])^3) + 
 (7*x^3*\[Nu]^3)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (35*et^2*x^3*\[Nu]^3)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (7*et^4*x^3*\[Nu]^3)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (7*et^6*x^3*\[Nu]^3)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (7*et^8*x^3*\[Nu]^3)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (8191*x^3*\[Nu]^3)/(48*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5*x^3*\[Nu]^3)/(16*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (11*Sqrt[3/2]*x^3*\[Nu]^3)/(64*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (208219*et^2*x^3*\[Nu]^3)/(448*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (49205*et^4*x^3*\[Nu]^3)/(112*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (6107*et^6*x^3*\[Nu]^3)/(42*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (15195259*x^3*\[Nu]^3)/(12096*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (139*x^3*\[Nu]^3)/(8*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (9629*x^3*\[Nu]^3)/(224*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3642565*et^2*x^3*\[Nu]^3)/(1728*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (302257*et^4*x^3*\[Nu]^3)/(336*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (26*Sqrt[2/3]*x)/(7*(1 - et*Cos[u])^2) - (2*Sqrt[2/3]*et^2*x)/
  (1 - et*Cos[u])^2 + (2*Sqrt[2/3]*et^2*x)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2/3]*et^4*x)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (14639*x^2)/(126*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (Sqrt[2/3]*x^2)/(et^2*(1 - et*Cos[u])^2) - (97*Sqrt[2/3]*et^2*x^2)/
  (7*(1 - et*Cos[u])^2) + (8*Sqrt[6]*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (65*et^2*x^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (11*et^4*x^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (Sqrt[6]*et^6*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (113*Sqrt[3/2]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[2/3]*x^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (88*Sqrt[6]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (76*Sqrt[2/3]*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (35*x^2)/(Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (10*Sqrt[2/3]*et^2*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (10*Sqrt[2/3]*Sqrt[1 - et^2]*x^2)/(1 - et*Cos[u])^2 + 
 (52930637*x^3)/(295680*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (205*Sqrt[2/3]*x^3)/(7*et^2*(1 - et*Cos[u])^2) - 
 (595415*Sqrt[3/2]*et^2*x^3)/(19712*(1 - et*Cos[u])^2) + 
 (497*x^3)/(3*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (641*et^2*x^3)/(3*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (65*et^4*x^3)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (13*et^6*x^3)/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2/3]*et^8*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (10*Sqrt[6]*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (10*Sqrt[6]*et^2*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (2635*x^3)/(42*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (5*Sqrt[3/2]*x^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (607*Sqrt[3/2]*et^2*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (241*Sqrt[2/3]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (538*Sqrt[2/3]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (100*Sqrt[2/3]*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (50*Sqrt[2/3]*et^2*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (65*Sqrt[2/3]*et^4*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (36985*x^3)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (515*x^3)/(7*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (26503*et^2*x^3)/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3365*et^4*x^3)/(14*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (2005*Sqrt[3/2]*x^3)/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (80*Sqrt[2/3]*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (535*Sqrt[2/3]*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^2) - 
 (52*Sqrt[2/3]*x*\[Nu])/(21*(1 - et*Cos[u])^2) + 
 (7*Sqrt[2/3]*et^2*x*\[Nu])/(3*(1 - et*Cos[u])^2) + 
 (7*Sqrt[2/3]*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (14*Sqrt[2/3]*et^2*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (7*Sqrt[2/3]*et^4*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (53575*x^2*\[Nu])/(504*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (73*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et*Cos[u])^2) - 
 (131*et^2*x^2*\[Nu])/(14*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (5*Sqrt[6]*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (49*et^2*x^2*\[Nu])/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (23*et^4*x^2*\[Nu])/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (35*et^6*x^2*\[Nu])/(2*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (2243*Sqrt[3/2]*x^2*\[Nu])/(56*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (73*x^2*\[Nu])/(2*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2159*Sqrt[3/2]*et^2*x^2*\[Nu])/(56*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (94*Sqrt[2/3]*et^4*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (7*Sqrt[2/3]*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (4*Sqrt[2/3]*et^2*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (4*Sqrt[2/3]*Sqrt[1 - et^2]*x^2*\[Nu])/(1 - et*Cos[u])^2 - 
 (1412129947*x^3*\[Nu])/(2661120*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (234449*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et*Cos[u])^2) + 
 (3076459*x^3*\[Nu])/(6720*Sqrt[6]*et^2*(1 - et*Cos[u])^2) + 
 (1737707*et^2*x^3*\[Nu])/(19712*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (673*Sqrt[2/3]*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (1109*et^2*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (721*et^4*x^3*\[Nu])/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (19*et^6*x^3*\[Nu])/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (35*et^8*x^3*\[Nu])/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (4*Sqrt[6]*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (4*Sqrt[6]*et^2*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (261277*x^3*\[Nu])/(960*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (235709*x^3*\[Nu])/(1680*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1552463*x^3*\[Nu])/(6720*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (174043*et^2*x^3*\[Nu])/(480*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (8719*et^4*x^3*\[Nu])/(14*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (565*Sqrt[3/2]*et^6*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1865*Sqrt[2/3]*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (965*Sqrt[2/3]*et^2*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (281*et^4*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (64883261*x^3*\[Nu])/(60480*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (235079*x^3*\[Nu])/(840*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (770647*x^3*\[Nu])/(1120*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (984377*et^2*x^3*\[Nu])/(945*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8767*et^4*x^3*\[Nu])/(28*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (58997*x^3*\[Nu])/(126*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (743*et^2*x^3*\[Nu])/(21*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (1355*Sqrt[2/3]*Sqrt[1 - et^2]*x^3*\[Nu])/(21*(1 - et*Cos[u])^2) - 
 (41*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et*Cos[u])^2) - 
 (533*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*et^2*(1 - et*Cos[u])^2) + 
 (205*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (205*et^2*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(8*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1517*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (287*Pi^2*x^3*\[Nu])/(96*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(24*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (205*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(64*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (41*Sqrt[3/2]*Pi^2*x^3*\[Nu])/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (1025*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(64*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (41*Pi^2*x^3*\[Nu])/(24*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (42265*x^2*\[Nu]^2)/(504*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^2) + 
 (44*Sqrt[2/3]*et^2*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^2) - 
 (25*x^2*\[Nu]^2)/(6*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (13*et^2*x^2*\[Nu]^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (9*Sqrt[3/2]*et^4*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (7*Sqrt[2/3]*et^6*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (2119*x^2*\[Nu]^2)/(24*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[3/2]*x^2*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (2899*et^2*x^2*\[Nu]^2)/(24*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (17*Sqrt[2/3]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (30868193*x^3*\[Nu]^2)/(38016*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (241*x^3*\[Nu]^2)/(2*Sqrt[6]*et^4*(1 - et*Cos[u])^2) - 
 (18611*x^3*\[Nu]^2)/(56*Sqrt[6]*et^2*(1 - et*Cos[u])^2) - 
 (966479*et^2*x^3*\[Nu]^2)/(4224*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (217*x^3*\[Nu]^2)/(2*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (1693*et^2*x^3*\[Nu]^2)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (53*et^4*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (145*et^6*x^3*\[Nu]^2)/(4*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (203*et^8*x^3*\[Nu]^2)/(12*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (46471*x^3*\[Nu]^2)/(1344*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1937*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (4489*Sqrt[3/2]*x^3*\[Nu]^2)/(64*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (382927*et^2*x^3*\[Nu]^2)/(672*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (7345*et^4*x^3*\[Nu]^2)/(8*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (257*et^6*x^3*\[Nu]^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (217*x^3*\[Nu]^2)/(3*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (52*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (25*Sqrt[2/3]*et^4*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (982741*x^3*\[Nu]^2)/(864*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3865*x^3*\[Nu]^2)/(16*Sqrt[6]*et^4*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (242905*x^3*\[Nu]^2)/(448*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2588623*et^2*x^3*\[Nu]^2)/(1512*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (26329*et^4*x^3*\[Nu]^2)/(56*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (979*Sqrt[2/3]*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (169*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (344*Sqrt[2/3]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(21*(1 - et*Cos[u])^2) - 
 (393905639*x^3*\[Nu]^3)/(532224*Sqrt[6]*(1 - et*Cos[u])^2) - 
 (27*Sqrt[3/2]*x^3*\[Nu]^3)/(16*et^4*(1 - et*Cos[u])^2) + 
 (6085*x^3*\[Nu]^3)/(448*Sqrt[6]*et^2*(1 - et*Cos[u])^2) + 
 (114389713*et^2*x^3*\[Nu]^3)/(532224*Sqrt[6]*(1 - et*Cos[u])^2) + 
 (91*x^3*\[Nu]^3)/(54*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (791*et^2*x^3*\[Nu]^3)/(108*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (427*et^4*x^3*\[Nu]^3)/(36*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (917*et^6*x^3*\[Nu]^3)/(108*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (245*et^8*x^3*\[Nu]^3)/(108*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (276197*x^3*\[Nu]^3)/(1344*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (5*Sqrt[3/2]*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (103*Sqrt[3/2]*x^3*\[Nu]^3)/(64*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (336005*et^2*x^3*\[Nu]^3)/(672*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (62263*et^4*x^3*\[Nu]^3)/(168*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (40*Sqrt[2/3]*et^6*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (11769365*x^3*\[Nu]^3)/(12096*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (11*Sqrt[3/2]*x^3*\[Nu]^3)/(8*et^4*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3305*x^3*\[Nu]^3)/(224*Sqrt[6]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3795251*et^2*x^3*\[Nu]^3)/(3024*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (16487*et^4*x^3*\[Nu]^3)/(56*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 Sqrt[2/3]/(1 - et*Cos[u]) - (37*x)/(7*Sqrt[6]*(1 - et*Cos[u])) + 
 (2*Sqrt[2/3]*x)/((1 - et^2)*(1 - et*Cos[u])) - 
 (4*Sqrt[2/3]*et^2*x)/((1 - et^2)*(1 - et*Cos[u])) + 
 (1235*x^2)/(84*Sqrt[6]*(1 - et*Cos[u])) - 
 (11*x^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (13*Sqrt[2/3]*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])) + 
 (2*Sqrt[6]*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])) - 
 (145*x^2)/(7*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) + 
 (29*Sqrt[6]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*x^2)/(Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (173045*x^3)/(9856*Sqrt[6]*(1 - et*Cos[u])) - 
 (289*Sqrt[2/3]*x^3)/(3*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (6*Sqrt[6]*et^2*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) + 
 (13*Sqrt[2/3]*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) - 
 (4*Sqrt[2/3]*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) - 
 (10*Sqrt[6]*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])) + 
 (703*Sqrt[3/2]*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (337*Sqrt[3/2]*et^2*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (135*Sqrt[3/2]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (10*Sqrt[2/3]*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (5*Sqrt[2/3]*et^2*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (629*x^3)/(21*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) - 
 (697*Sqrt[2/3]*et^2*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])) + 
 (125*Sqrt[3/2]*x^3)/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (179*x*\[Nu])/(21*Sqrt[6]*(1 - et*Cos[u])) - 
 (14*Sqrt[2/3]*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])) + 
 (14*Sqrt[2/3]*et^2*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])) - 
 (4171*x^2*\[Nu])/(84*Sqrt[6]*(1 - et*Cos[u])) + 
 (Sqrt[3/2]*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])) + 
 (25*Sqrt[2/3]*et^2*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])) - 
 (35*et^4*x^2*\[Nu])/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (131*Sqrt[3/2]*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])) - 
 (571*et^2*x^2*\[Nu])/(7*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) + 
 (Sqrt[2/3]*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (7907635*x^3*\[Nu])/(88704*Sqrt[6]*(1 - et*Cos[u])) + 
 (679*Sqrt[2/3]*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (49*Sqrt[2/3]*et^2*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (241*et^4*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (35*et^6*x^3*\[Nu])/(Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (4*Sqrt[6]*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])) - 
 (14165*x^3*\[Nu])/(84*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (255*Sqrt[3/2]*et^2*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (2775*Sqrt[3/2]*et^4*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (194*Sqrt[2/3]*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (47*et^2*x^3*\[Nu])/(3*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (21461*x^3*\[Nu])/(126*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) + 
 (22513*et^2*x^3*\[Nu])/(63*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) - 
 (421*x^3*\[Nu])/(14*Sqrt[6]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (205*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (41*Pi^2*x^3*\[Nu])/(32*Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (41*Pi^2*x^3*\[Nu])/(96*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (1453*x^2*\[Nu]^2)/(28*Sqrt[6]*(1 - et*Cos[u])) + 
 (14*Sqrt[2/3]*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (28*Sqrt[2/3]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (14*Sqrt[2/3]*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (92*Sqrt[2/3]*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])) + 
 (92*Sqrt[2/3]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])) - 
 (655711*x^3*\[Nu]^2)/(2112*Sqrt[6]*(1 - et*Cos[u])) - 
 (49*Sqrt[2/3]*x^3*\[Nu]^2)/((1 - et^2)^3*(1 - et*Cos[u])) - 
 (161*et^2*x^3*\[Nu]^2)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (511*et^4*x^3*\[Nu]^2)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (203*et^6*x^3*\[Nu]^2)/(6*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (782*Sqrt[2/3]*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (6383*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (431*et^4*x^3*\[Nu]^2)/(Sqrt[6]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (35*x^3*\[Nu]^2)/(3*Sqrt[6]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (7*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (3287*x^3*\[Nu]^2)/(7*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) - 
 (22381*Sqrt[2/3]*et^2*x^3*\[Nu]^2)/(63*(1 - et^2)*(1 - et*Cos[u])) + 
 (32*Sqrt[2/3]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (242446019*x^3*\[Nu]^3)/(798336*Sqrt[6]*(1 - et*Cos[u])) - 
 (245*x^3*\[Nu]^3)/(54*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (245*et^2*x^3*\[Nu]^3)/(18*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (245*et^4*x^3*\[Nu]^3)/(18*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (245*et^6*x^3*\[Nu]^3)/(54*Sqrt[6]*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (218*Sqrt[2/3]*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (436*Sqrt[2/3]*et^2*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (218*Sqrt[2/3]*et^4*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (8063*x^3*\[Nu]^3)/(18*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) + 
 (8063*et^2*x^3*\[Nu]^3)/(18*Sqrt[6]*(1 - et^2)*(1 - et*Cos[u])) + 
 (214*Sqrt[2/3]*x^3*Log[x])/(35*(1 - et*Cos[u])^5) - 
 (214*Sqrt[2/3]*et^2*x^3*Log[x])/(35*(1 - et*Cos[u])^5) - 
 (214*Sqrt[2/3]*x^3*Log[x])/(21*(1 - et*Cos[u])^4) + 
 (428*Sqrt[2/3]*x^3*Log[x])/(105*(1 - et*Cos[u])^3) - 
 (214*Sqrt[2/3]*x^3*Log[x0])/(35*(1 - et*Cos[u])^5) + 
 (214*Sqrt[2/3]*et^2*x^3*Log[x0])/(35*(1 - et*Cos[u])^5) + 
 (214*Sqrt[2/3]*x^3*Log[x0])/(21*(1 - et*Cos[u])^4) - 
 (428*Sqrt[2/3]*x^3*Log[x0])/(105*(1 - et*Cos[u])^3) - 
 (214*Sqrt[2/3]*x^3*Log[1 - et*Cos[u]])/(35*(1 - et*Cos[u])^5) + 
 (214*Sqrt[2/3]*et^2*x^3*Log[1 - et*Cos[u]])/(35*(1 - et*Cos[u])^5) + 
 (214*Sqrt[2/3]*x^3*Log[1 - et*Cos[u]])/(21*(1 - et*Cos[u])^4) - 
 (428*Sqrt[2/3]*x^3*Log[1 - et*Cos[u]])/(105*(1 - et*Cos[u])^3) - 
 (29*Sqrt[6]*et*x^(5/2)*\[Nu]*Sin[u])/(7*(1 - et*Cos[u])^5) + 
 (29*Sqrt[6]*et^3*x^(5/2)*\[Nu]*Sin[u])/(7*(1 - et*Cos[u])^5) + 
 (146*Sqrt[2/3]*et*x^(5/2)*\[Nu]*Sin[u])/(21*(1 - et*Cos[u])^4) - 
 (122*Sqrt[2/3]*et*x^(5/2)*\[Nu]*Sin[u])/(35*(1 - et*Cos[u])^3)
"-----------------------------------------------------------------------"
H[2, 1]=(((34*I)/63)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((68*I)/63)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 + 
 (((34*I)/63)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((911*I)/126)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 + (((911*I)/63)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (((911*I)/126)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 + (170*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (7*(1 - et*Cos[u])^6) - (340*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (7*(1 - et*Cos[u])^6) + (170*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (7*(1 - et*Cos[u])^6) + (((13*I)/12)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((13*I)/6)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((13*I)/12)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((44*I)/7)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((88*I)/7)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((44*I)/7)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1634*I)/189)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 - (((1634*I)/189)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 (((3*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((3*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((I/4)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((229*I)/84)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((521*I)/84)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((271*I)/84)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((10189*I)/756)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (((10189*I)/756)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (683*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(21*(1 - et*Cos[u])^5) + 
 (683*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(21*(1 - et*Cos[u])^5) + 
 (((9*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((3*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((9*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((3*I)/4)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((149*I)/84)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((3*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((109*I)/84)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((23*I)/84)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((715*I)/252)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^5 + (((715*I)/252)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 (((85*I)/42)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((85*I)/42)*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - (((2*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + ((I/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((I/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((454*I)/21)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - ((I/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((395*I)/21)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((22*I)/7)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((10177*I)/756)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((29*I)/252)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((22*I)/21)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + (((22*I)/21)*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (((67*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((67*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((67*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((965*I)/42)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((67*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1073*I)/84)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((97*I)/21)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((10589*I)/756)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + (((9*I)/2)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (116*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(7*(1 - et*Cos[u])^4) - 
 (116*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(7*(1 - et*Cos[u])^4) - 
 (((5*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((5*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((5*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((143*I)/126)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((5*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((251*I)/252)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((10*I)/9)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((533*I)/252)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 - ((I/21)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^4 + (((8*I)/3)*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((8*I)/3)*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((4*I)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 ((10*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 (((14*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((2*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((16*I)/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((98*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - ((14*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((1457*I)/189)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 - (((2*I)/3)*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2*I)/3)*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((2*I)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 ((4*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (((209*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((143*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((55*I)/48)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((10207*I)/504)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((143*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((443*I)/1008)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((26585*I)/3024)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 + (((13*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((9*I)/16)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((137*I)/168)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((533*I)/336)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((9*I)/16)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 + (((2*I)/3)*Sqrt[1 - et^2]*Sqrt[x]*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - (((8*I)/3)*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((11*I)/7)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^2 - 
 ((5*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^2 + 
 (((31*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + ((I/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((6*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - (((16*I)/3)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((5*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (((649*I)/42)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - ((I/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((52*I)/21)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1271*I)/252)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 + (((2*I)/3)*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((10*I)/21)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 + ((2*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 - (((69*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((73*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((133*I)/48)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((8*I)/3)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 ((2*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((541*I)/504)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((73*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((613*I)/112)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((373*I)/1008)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 - ((I/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((5*I)/16)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((I/3)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((481*I)/504)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((145*I)/144)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((205*I)/336)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 - (43*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (126*(1 - et*Cos[u])^6) + (43*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (63*(1 - et*Cos[u])^6) - (43*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (126*(1 - et*Cos[u])^6) + (1081*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (126*(1 - et*Cos[u])^6) - (1081*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(63*(1 - et*Cos[u])^6) + 
 (1081*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(126*(1 - et*Cos[u])^6) - 
 ((15*I)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + ((15*I)*et^3*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 - (43*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(42*(1 - et*Cos[u])^6) + 
 (43*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(21*(1 - et*Cos[u])^6) - 
 (43*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(42*(1 - et*Cos[u])^6) - 
 (10733*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(378*(1 - et*Cos[u])^5) + 
 (10733*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(378*(1 - et*Cos[u])^5) - 
 (217*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(54*(1 - et*Cos[u])^5) + 
 (217*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(54*(1 - et*Cos[u])^5) - 
 (((38*I)/63)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (109*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (126*(1 - et*Cos[u])^5) - (109*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(126*(1 - et*Cos[u])^5) - (83*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (21*(1 - et*Cos[u])^4) + (83*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (21*(1 - et*Cos[u])^4) + (2755*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (126*(1 - et*Cos[u])^4) + (731*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (126*(1 - et*Cos[u])^4) - (2*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (21*(1 - et*Cos[u])^4) + (2*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (21*(1 - et*Cos[u])^4) - (50*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (21*(1 - et*Cos[u])^4) - (34*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (7*(1 - et*Cos[u])^4) - (((6*I)/5)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(9*(1 - et*Cos[u])^4) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(63*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[2, 2]=1 - (9*x)/14 - (2*et^2*x)/(1 - et^2) + (83*x^2)/168 - 
 (9*x^2)/(1 - et^2)^2 - (13*et^2*x^2)/(2*(1 - et^2)^2) + 
 (3*et^4*x^2)/(1 - et^2)^2 + (18*et^2*x^2)/(7*(1 - et^2)) + 
 (5*x^2)/Sqrt[1 - et^2] + (437617*x^3)/473088 - (497*x^3)/(6*(1 - et^2)^3) + 
 (9*et^2*x^3)/(1 - et^2)^3 + (13*et^4*x^3)/(2*(1 - et^2)^3) - 
 (2*et^6*x^3)/(1 - et^2)^3 - (30*x^3)/(1 - et^2)^(5/2) + 
 (452*x^3)/(7*(1 - et^2)^2) + (117*et^2*x^3)/(14*(1 - et^2)^2) - 
 (45*et^4*x^3)/(7*(1 - et^2)^2) + (35*x^3)/(1 - et^2)^(3/2) - 
 (5*et^2*x^3)/(1 - et^2)^(3/2) + (5*x^3)/(2*(1 - et^2)) - 
 (83*et^2*x^3)/(28*(1 - et^2)) - (10*x^3)/(7*Sqrt[1 - et^2]) + 
 (27*x*\[Nu])/14 - (7*x*\[Nu])/(3*(1 - et^2)) + 
 (7*et^2*x*\[Nu])/(3*(1 - et^2)) - (589*x^2*\[Nu])/168 + 
 (21*x^2*\[Nu])/(4*(1 - et^2)^2) + (25*et^2*x^2*\[Nu])/(2*(1 - et^2)^2) - 
 (35*et^4*x^2*\[Nu])/(4*(1 - et^2)^2) + (3*x^2*\[Nu])/(1 - et^2) - 
 (75*et^2*x^2*\[Nu])/(7*(1 - et^2)) - (2*x^2*\[Nu])/Sqrt[1 - et^2] - 
 (940117*x^3*\[Nu])/157696 + (1241*x^3*\[Nu])/(6*(1 - et^2)^3) - 
 (49*et^2*x^3*\[Nu])/(6*(1 - et^2)^3) - (241*et^4*x^3*\[Nu])/
  (12*(1 - et^2)^3) + (35*et^6*x^3*\[Nu])/(4*(1 - et^2)^3) + 
 (12*x^3*\[Nu])/(1 - et^2)^(5/2) - (1319*x^3*\[Nu])/(14*(1 - et^2)^2) - 
 (330*et^2*x^3*\[Nu])/(7*(1 - et^2)^2) + (1023*et^4*x^3*\[Nu])/
  (28*(1 - et^2)^2) - (1067*x^3*\[Nu])/(18*(1 - et^2)^(3/2)) + 
 (47*et^2*x^3*\[Nu])/(6*(1 - et^2)^(3/2)) - (119*x^3*\[Nu])/(24*(1 - et^2)) + 
 (4115*et^2*x^3*\[Nu])/(168*(1 - et^2)) + 
 (337*x^3*\[Nu])/(42*Sqrt[1 - et^2]) - (205*Pi^2*x^3*\[Nu])/
  (64*(1 - et^2)^3) + (41*Pi^2*x^3*\[Nu])/(64*(1 - et^2)^2) + 
 (41*Pi^2*x^3*\[Nu])/(96*(1 - et^2)^(3/2)) + (1111*x^2*\[Nu]^2)/168 + 
 (7*x^2*\[Nu]^2)/(3*(1 - et^2)^2) - (14*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)^2) + 
 (7*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)^2) - (9*x^2*\[Nu]^2)/(1 - et^2) + 
 (9*et^2*x^2*\[Nu]^2)/(1 - et^2) - (10009003*x^3*\[Nu]^2)/709632 - 
 (343*x^3*\[Nu]^2)/(8*(1 - et^2)^3) - (161*et^2*x^3*\[Nu]^2)/
  (24*(1 - et^2)^3) + (511*et^4*x^3*\[Nu]^2)/(24*(1 - et^2)^3) - 
 (203*et^6*x^3*\[Nu]^2)/(24*(1 - et^2)^3) + 
 (79*x^3*\[Nu]^2)/(4*(1 - et^2)^2) + (1109*et^2*x^3*\[Nu]^2)/
  (14*(1 - et^2)^2) - (233*et^4*x^3*\[Nu]^2)/(4*(1 - et^2)^2) + 
 (28*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)) - (7*et^2*x^3*\[Nu]^2)/
  (3*(1 - et^2)^(3/2)) + (2119*x^3*\[Nu]^2)/(72*(1 - et^2)) - 
 (10789*et^2*x^3*\[Nu]^2)/(168*(1 - et^2)) - 
 (92*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]) + (354192787*x^3*\[Nu]^3)/12773376 - 
 (245*x^3*\[Nu]^3)/(216*(1 - et^2)^3) + (245*et^2*x^3*\[Nu]^3)/
  (72*(1 - et^2)^3) - (245*et^4*x^3*\[Nu]^3)/(72*(1 - et^2)^3) + 
 (245*et^6*x^3*\[Nu]^3)/(216*(1 - et^2)^3) + 
 (39*x^3*\[Nu]^3)/(2*(1 - et^2)^2) - (39*et^2*x^3*\[Nu]^3)/(1 - et^2)^2 + 
 (39*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)^2) - (1111*x^3*\[Nu]^3)/
  (24*(1 - et^2)) + (1111*et^2*x^3*\[Nu]^3)/(24*(1 - et^2)) + 
 (507*x^3)/(157696*(1 - et*Cos[u])^8) - 
 (507*et^2*x^3)/(39424*(1 - et*Cos[u])^8) + 
 (1521*et^4*x^3)/(78848*(1 - et*Cos[u])^8) - 
 (507*et^6*x^3)/(39424*(1 - et*Cos[u])^8) - 
 (6101*x^3*\[Nu])/(157696*(1 - et*Cos[u])^8) + 
 (6101*et^2*x^3*\[Nu])/(39424*(1 - et*Cos[u])^8) - 
 (18303*et^4*x^3*\[Nu])/(78848*(1 - et*Cos[u])^8) + 
 (6101*et^6*x^3*\[Nu])/(39424*(1 - et*Cos[u])^8) + 
 (12525*x^3*\[Nu]^2)/(78848*(1 - et*Cos[u])^8) - 
 (12525*et^2*x^3*\[Nu]^2)/(19712*(1 - et*Cos[u])^8) + 
 (37575*et^4*x^3*\[Nu]^2)/(39424*(1 - et*Cos[u])^8) - 
 (12525*et^6*x^3*\[Nu]^2)/(19712*(1 - et*Cos[u])^8) - 
 (34525*x^3*\[Nu]^3)/(157696*(1 - et*Cos[u])^8) + 
 (34525*et^2*x^3*\[Nu]^3)/(39424*(1 - et*Cos[u])^8) - 
 (103575*et^4*x^3*\[Nu]^3)/(78848*(1 - et*Cos[u])^8) + 
 (34525*et^6*x^3*\[Nu]^3)/(39424*(1 - et*Cos[u])^8) + 
 (507*et^8*x^3*Cos[u]^2)/(39424*(1 - et*Cos[u])^8) - 
 (6101*et^8*x^3*\[Nu]*Cos[u]^2)/(39424*(1 - et*Cos[u])^8) + 
 (12525*et^8*x^3*\[Nu]^2*Cos[u]^2)/(19712*(1 - et*Cos[u])^8) - 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^2)/(39424*(1 - et*Cos[u])^8) - 
 (1521*et^8*x^3*Cos[u]^4)/(78848*(1 - et*Cos[u])^8) + 
 (18303*et^8*x^3*\[Nu]*Cos[u]^4)/(78848*(1 - et*Cos[u])^8) - 
 (37575*et^8*x^3*\[Nu]^2*Cos[u]^4)/(39424*(1 - et*Cos[u])^8) + 
 (103575*et^8*x^3*\[Nu]^3*Cos[u]^4)/(78848*(1 - et*Cos[u])^8) + 
 (507*et^8*x^3*Cos[u]^6)/(39424*(1 - et*Cos[u])^8) - 
 (6101*et^8*x^3*\[Nu]*Cos[u]^6)/(39424*(1 - et*Cos[u])^8) + 
 (12525*et^8*x^3*\[Nu]^2*Cos[u]^6)/(19712*(1 - et*Cos[u])^8) - 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^6)/(39424*(1 - et*Cos[u])^8) - 
 (507*et^8*x^3*Cos[u]^8)/(157696*(1 - et*Cos[u])^8) + 
 (6101*et^8*x^3*\[Nu]*Cos[u]^8)/(157696*(1 - et*Cos[u])^8) - 
 (12525*et^8*x^3*\[Nu]^2*Cos[u]^8)/(78848*(1 - et*Cos[u])^8) + 
 (34525*et^8*x^3*\[Nu]^3*Cos[u]^8)/(157696*(1 - et*Cos[u])^8) + 
 (17293*x^3)/(177408*(1 - et*Cos[u])^7) - 
 (17293*et^2*x^3)/(59136*(1 - et*Cos[u])^7) + 
 (17293*et^4*x^3)/(59136*(1 - et*Cos[u])^7) - 
 (17293*et^6*x^3)/(177408*(1 - et*Cos[u])^7) - 
 (664099*x^3*\[Nu])/(177408*(1 - et*Cos[u])^7) + 
 (5*x^3*\[Nu])/(8*et^4*(1 - et*Cos[u])^7) - 
 (x^3*\[Nu])/(4*et^2*(1 - et*Cos[u])^7) + (383203*et^2*x^3*\[Nu])/
  (59136*(1 - et*Cos[u])^7) - (227971*et^4*x^3*\[Nu])/
  (59136*(1 - et*Cos[u])^7) + (131875*et^6*x^3*\[Nu])/
  (177408*(1 - et*Cos[u])^7) + (155*x^3*\[Nu])/
  (14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*x^3*\[Nu])/(8*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu])/(8*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (425*et^2*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (2875*et^4*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (2735*et^6*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (675*et^8*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (135*et^10*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (x^3*\[Nu])/((1 - et^2)*(1 - et*Cos[u])^7) - 
 (5*x^3*\[Nu])/(4*et^4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (27*x^3*\[Nu])/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (19*et^2*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (21*et^4*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (13*et^6*x^3*\[Nu])/(8*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (245131*x^3*\[Nu]^2)/(88704*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^2)/(8*et^4*(1 - et*Cos[u])^7) + 
 (13*x^3*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^7) - 
 (474283*et^2*x^3*\[Nu]^2)/(29568*(1 - et*Cos[u])^7) + 
 (396667*et^4*x^3*\[Nu]^2)/(29568*(1 - et*Cos[u])^7) - 
 (311659*et^6*x^3*\[Nu]^2)/(88704*(1 - et*Cos[u])^7) - 
 (1289*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^2)/(8*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (125*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (2945*et^2*x^3*\[Nu]^2)/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (9155*et^4*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (8455*et^6*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (1035*et^8*x^3*\[Nu]^2)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (207*et^10*x^3*\[Nu]^2)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (26*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^2)/(4*et^4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (177*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (31*et^2*x^3*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (21*et^4*x^3*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (23*et^6*x^3*\[Nu]^2)/(8*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (5109317*x^3*\[Nu]^3)/(177408*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^3)/(8*et^4*(1 - et*Cos[u])^7) - 
 (14*x^3*\[Nu]^3)/(et^2*(1 - et*Cos[u])^7) - (1989893*et^2*x^3*\[Nu]^3)/
  (59136*(1 - et*Cos[u])^7) + (1258085*et^4*x^3*\[Nu]^3)/
  (59136*(1 - et*Cos[u])^7) - (984581*et^6*x^3*\[Nu]^3)/
  (177408*(1 - et*Cos[u])^7) + (451*x^3*\[Nu]^3)/
  (14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*x^3*\[Nu]^3)/(8*et^4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (125*x^3*\[Nu]^3)/(8*et^2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (505*et^2*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (1415*et^4*x^3*\[Nu]^3)/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (715*et^6*x^3*\[Nu]^3)/(56*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (135*et^8*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (27*et^10*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (56*x^3*\[Nu]^3)/((1 - et^2)*(1 - et*Cos[u])^7) - 
 (25*x^3*\[Nu]^3)/(4*et^4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (237*x^3*\[Nu]^3)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (211*et^2*x^3*\[Nu]^3)/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (99*et^4*x^3*\[Nu]^3)/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (37*et^6*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (41104871*x^3)/(1774080*(1 - et*Cos[u])^6) + 
 (87445807*et^2*x^3)/(1774080*(1 - et*Cos[u])^6) - 
 (7368143*et^4*x^3)/(253440*(1 - et*Cos[u])^6) + 
 (116357*et^6*x^3)/(39424*(1 - et*Cos[u])^6) + 
 (135*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (540*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (810*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (540*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (135*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (83*et^2*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (249*et^4*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (249*et^6*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (83*et^8*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (90016373*x^3*\[Nu])/(354816*(1 - et*Cos[u])^6) + 
 (581*x^3*\[Nu])/(24*et^4*(1 - et*Cos[u])^6) - 
 (2369*x^3*\[Nu])/(42*et^2*(1 - et*Cos[u])^6) - 
 (162986797*et^2*x^3*\[Nu])/(354816*(1 - et*Cos[u])^6) + 
 (13290029*et^4*x^3*\[Nu])/(50688*(1 - et*Cos[u])^6) - 
 (2878657*et^6*x^3*\[Nu])/(118272*(1 - et*Cos[u])^6) + 
 (1543*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (581*x^3*\[Nu])/(24*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (545*x^3*\[Nu])/(6*et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (6593*et^2*x^3*\[Nu])/(21*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (94411*et^4*x^3*\[Nu])/(168*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (5331*et^6*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (5247*et^8*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (27497*x^3*\[Nu])/(168*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (581*x^3*\[Nu])/(12*et^4*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3092*x^3*\[Nu])/(21*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (465*et^2*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (9479*et^4*x^3*\[Nu])/(84*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (7219*et^6*x^3*\[Nu])/(84*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (4115*et^8*x^3*\[Nu])/(168*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (35461565*x^3*\[Nu]^2)/(177408*(1 - et*Cos[u])^6) - 
 (27*x^3*\[Nu]^2)/(8*et^4*(1 - et*Cos[u])^6) + 
 (290*x^3*\[Nu]^2)/(7*et^2*(1 - et*Cos[u])^6) + 
 (62549317*et^2*x^3*\[Nu]^2)/(177408*(1 - et*Cos[u])^6) - 
 (45119219*et^4*x^3*\[Nu]^2)/(177408*(1 - et*Cos[u])^6) + 
 (3760153*et^6*x^3*\[Nu]^2)/(59136*(1 - et*Cos[u])^6) + 
 (8205*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (27*x^3*\[Nu]^2)/(8*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (6*x^3*\[Nu]^2)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (3210*et^2*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (34005*et^4*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (2622*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (4971*et^8*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (12697*x^3*\[Nu]^2)/(168*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (27*x^3*\[Nu]^2)/(4*et^4*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (248*x^3*\[Nu]^2)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (6127*et^2*x^3*\[Nu]^2)/(42*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3321*et^4*x^3*\[Nu]^2)/(14*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (8503*et^6*x^3*\[Nu]^2)/(42*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (10789*et^8*x^3*\[Nu]^2)/(168*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (131005*x^3*\[Nu]^3)/(5632*(1 - et*Cos[u])^6) - 
 (85*x^3*\[Nu]^3)/(8*et^4*(1 - et*Cos[u])^6) + 
 (2477*x^3*\[Nu]^3)/(56*et^2*(1 - et*Cos[u])^6) - 
 (10536935*et^2*x^3*\[Nu]^3)/(118272*(1 - et*Cos[u])^6) + 
 (14684689*et^4*x^3*\[Nu]^3)/(118272*(1 - et*Cos[u])^6) - 
 (5371433*et^6*x^3*\[Nu]^3)/(118272*(1 - et*Cos[u])^6) - 
 (86*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (85*x^3*\[Nu]^3)/(8*et^4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (47*x^3*\[Nu]^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (173*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (433*et^4*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (43*et^6*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (17*et^8*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (8749*x^3*\[Nu]^3)/(84*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (85*x^3*\[Nu]^3)/(4*et^4*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (5109*x^3*\[Nu]^3)/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (11545*et^2*x^3*\[Nu]^3)/(168*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (13301*et^4*x^3*\[Nu]^3)/(56*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2171*et^6*x^3*\[Nu]^3)/(12*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1111*et^8*x^3*\[Nu]^3)/(24*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (199*x^2)/(504*(1 - et*Cos[u])^5) + (199*et^2*x^2)/(252*(1 - et*Cos[u])^5) - 
 (199*et^4*x^2)/(504*(1 - et*Cos[u])^5) + 
 (6080227*x^3)/(48384*(1 - et*Cos[u])^5) + 
 (829*x^3)/(42*et^2*(1 - et*Cos[u])^5) - (46865011*et^2*x^3)/
  (266112*(1 - et*Cos[u])^5) + (5447479*et^4*x^3)/
  (177408*(1 - et*Cos[u])^5) - 
 (1641*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (8*x^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (4251*et^2*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (4027*et^4*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1305*et^6*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (9551*x^3)/(84*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (1165*x^3)/(42*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (1025*et^2*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (19427*et^4*x^3)/(84*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (652*et^6*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (135*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (270*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (135*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (135*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) - 
 (135*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) + 
 (4003*x^2*\[Nu])/(252*(1 - et*Cos[u])^5) - 
 (3*x^2*\[Nu])/(4*et^2*(1 - et*Cos[u])^5) - (7439*et^2*x^2*\[Nu])/
  (252*(1 - et*Cos[u])^5) + (3625*et^4*x^2*\[Nu])/(252*(1 - et*Cos[u])^5) - 
 (15*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*et^2*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (45*et^4*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*et^6*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (15*et^8*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (9*x^2*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (3*x^2*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (9*et^2*x^2*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (3*et^4*x^2*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (((100*I)/7)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 + 
 (((100*I)/7)*et^2*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 - 
 (155502793*x^3*\[Nu])/(241920*(1 - et*Cos[u])^5) - 
 (22171*x^3*\[Nu])/(3360*et^4*(1 - et*Cos[u])^5) - 
 (229877*x^3*\[Nu])/(1680*et^2*(1 - et*Cos[u])^5) + 
 (1279458049*et^2*x^3*\[Nu])/(1330560*(1 - et*Cos[u])^5) - 
 (31113385*et^4*x^3*\[Nu])/(177408*(1 - et*Cos[u])^5) + 
 (15*et^2*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (15*et^4*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (45*et^6*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (15*et^8*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (15*et^10*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (46553*x^3*\[Nu])/(560*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (20911*x^3*\[Nu])/(3360*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (4918*x^3*\[Nu])/(35*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (227263*et^2*x^3*\[Nu])/(420*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (181507*et^4*x^3*\[Nu])/(224*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (330*et^6*x^3*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (135*et^8*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1123259*x^3*\[Nu])/(2520*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (21541*x^3*\[Nu])/(1680*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (6817*x^3*\[Nu])/(1680*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (94481*et^2*x^3*\[Nu])/(84*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (96819*et^4*x^3*\[Nu])/(112*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (195737*et^6*x^3*\[Nu])/(1008*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (459*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (918*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (459*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (459*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) + 
 (459*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) - 
 (861*Pi^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^5) - 
 (123*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et*Cos[u])^5) + 
 (41*Pi^2*x^3*\[Nu])/(4*et^2*(1 - et*Cos[u])^5) + 
 (451*et^2*Pi^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^5) - 
 (369*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (123*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (369*Pi^2*x^3*\[Nu])/(32*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (123*et^2*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (41*Pi^2*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (123*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (697*Pi^2*x^3*\[Nu])/(32*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (205*et^2*Pi^2*x^3*\[Nu])/(32*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (2341*x^2*\[Nu]^2)/(252*(1 - et*Cos[u])^5) + 
 (9*x^2*\[Nu]^2)/(4*et^2*(1 - et*Cos[u])^5) + 
 (2981*et^2*x^2*\[Nu]^2)/(252*(1 - et*Cos[u])^5) - 
 (1207*et^4*x^2*\[Nu]^2)/(252*(1 - et*Cos[u])^5) + 
 (x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (et^2*x^2*\[Nu]^2)/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (3*et^4*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (et^6*x^2*\[Nu]^2)/((1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (et^8*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (27*x^2*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (9*x^2*\[Nu]^2)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (27*et^2*x^2*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (9*et^4*x^2*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (15380797*x^3*\[Nu]^2)/(24192*(1 - et*Cos[u])^5) - 
 (251*x^3*\[Nu]^2)/(8*et^4*(1 - et*Cos[u])^5) - 
 (11293*x^3*\[Nu]^2)/(224*et^2*(1 - et*Cos[u])^5) - 
 (122966479*et^2*x^3*\[Nu]^2)/(133056*(1 - et*Cos[u])^5) + 
 (32836513*et^4*x^3*\[Nu]^2)/(88704*(1 - et*Cos[u])^5) + 
 (35*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (177*et^2*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (179*et^4*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (181*et^6*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (183*et^8*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (37*et^10*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (45639*x^3*\[Nu]^2)/(112*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1013*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (997*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (5746*et^2*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (25249*et^4*x^3*\[Nu]^2)/(32*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (17487*et^6*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (207*et^8*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (299485*x^3*\[Nu]^2)/(1008*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2017*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (1035*x^3*\[Nu]^2)/(14*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (156997*et^2*x^3*\[Nu]^2)/(168*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (223357*et^4*x^3*\[Nu]^2)/(224*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (186797*et^6*x^3*\[Nu]^2)/(504*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (162*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (324*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (162*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (162*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) - 
 (162*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) - 
 (364215*x^3*\[Nu]^3)/(1792*(1 - et*Cos[u])^5) + 
 (501*x^3*\[Nu]^3)/(32*et^4*(1 - et*Cos[u])^5) - 
 (1279*x^3*\[Nu]^3)/(28*et^2*(1 - et*Cos[u])^5) + 
 (40530911*et^2*x^3*\[Nu]^3)/(88704*(1 - et*Cos[u])^5) - 
 (39678337*et^4*x^3*\[Nu]^3)/(177408*(1 - et*Cos[u])^5) - 
 (7*x^3*\[Nu]^3)/(24*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (35*et^2*x^3*\[Nu]^3)/(24*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (35*et^4*x^3*\[Nu]^3)/(12*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (35*et^6*x^3*\[Nu]^3)/(12*(1 - et^2)^3*(1 - et*Cos[u])^5) - 
 (35*et^8*x^3*\[Nu]^3)/(24*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (7*et^10*x^3*\[Nu]^3)/(24*(1 - et^2)^3*(1 - et*Cos[u])^5) + 
 (10989*x^3*\[Nu]^3)/(112*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (405*x^3*\[Nu]^3)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (211*x^3*\[Nu]^3)/(4*et^2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (5955*et^2*x^3*\[Nu]^3)/(56*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15227*et^4*x^3*\[Nu]^3)/(224*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1209*et^6*x^3*\[Nu]^3)/(56*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (27*et^8*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (100663*x^3*\[Nu]^3)/(1008*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (453*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (710*x^3*\[Nu]^3)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (29827*et^2*x^3*\[Nu]^3)/(48*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (14260*et^4*x^3*\[Nu]^3)/(21*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (33211*et^6*x^3*\[Nu]^3)/(144*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (28061*x^2)/(1512*(1 - et*Cos[u])^4) - x^2/(et^2*(1 - et*Cos[u])^4) + 
 (25685*et^2*x^2)/(1512*(1 - et*Cos[u])^4) + 
 (18*et^4*x^2)/(7*(1 - et*Cos[u])^4) - 
 (15*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (45*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (45*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (15*et^6*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (14*x^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 x^2/(et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (199*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (76*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (18*et^6*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (110216363*x^3)/(394240*(1 - et*Cos[u])^4) - 
 (1081*x^3)/(21*et^2*(1 - et*Cos[u])^4) + (26249683*et^2*x^3)/
  (84480*(1 - et*Cos[u])^4) - (192783*et^4*x^3)/(78848*(1 - et*Cos[u])^4) + 
 (15*et^2*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (45*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (45*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (15*et^8*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (1235*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (17*x^3)/(2*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (5125*et^2*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (3107*et^4*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (243*et^6*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (45*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (47009*x^3)/(126*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2519*x^3)/(42*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (182885*et^2*x^3)/(252*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19534*et^4*x^3)/(63*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (249*et^6*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4335*x^3)/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (4155*et^2*x^3)/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (45*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (1875*Sqrt[1 - et^2]*x^3)/(28*(1 - et*Cos[u])^4) - 
 (45*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^4) + 
 (5557*x^2*\[Nu])/(1512*(1 - et*Cos[u])^4) - 
 (67*x^2*\[Nu])/(4*et^2*(1 - et*Cos[u])^4) + 
 (35969*et^2*x^2*\[Nu])/(1512*(1 - et*Cos[u])^4) - 
 (75*et^4*x^2*\[Nu])/(7*(1 - et*Cos[u])^4) + 
 (69*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (207*et^2*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (207*et^4*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (69*et^6*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (77*x^2*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (67*x^2*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (449*et^2*x^2*\[Nu])/(28*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (115*et^4*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (75*et^6*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (((20*I)/7)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^4 + 
 (3054055597*x^3*\[Nu])/(3548160*(1 - et*Cos[u])^4) - 
 (147509*x^3*\[Nu])/(1120*et^4*(1 - et*Cos[u])^4) + 
 (137337*x^3*\[Nu])/(224*et^2*(1 - et*Cos[u])^4) - 
 (268965581*et^2*x^3*\[Nu])/(354816*(1 - et*Cos[u])^4) + 
 (2894849*et^4*x^3*\[Nu])/(78848*(1 - et*Cos[u])^4) + 
 (35*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (349*et^2*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (627*et^4*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (487*et^6*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (139*et^8*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (106349*x^3*\[Nu])/(672*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (148769*x^3*\[Nu])/(1120*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (157373*x^3*\[Nu])/(3360*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (2238659*et^2*x^3*\[Nu])/(3360*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (3517*et^4*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (351*et^6*x^3*\[Nu])/(8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1023*et^8*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (5570393*x^3*\[Nu])/(30240*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (148139*x^3*\[Nu])/(560*et^4*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (138353*x^3*\[Nu])/(210*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (42966379*et^2*x^3*\[Nu])/(30240*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (572921*et^4*x^3*\[Nu])/(756*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4115*et^6*x^3*\[Nu])/(56*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (3327*x^3*\[Nu])/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (3021*et^2*x^3*\[Nu])/(14*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (153*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (1305*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^4) + 
 (153*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^4) + 
 (123*Pi^2*x^3*\[Nu])/(8*(1 - et*Cos[u])^4) + 
 (369*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et*Cos[u])^4) - 
 (615*Pi^2*x^3*\[Nu])/(32*et^2*(1 - et*Cos[u])^4) + 
 (943*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (369*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1025*Pi^2*x^3*\[Nu])/(32*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (287*et^2*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (615*Pi^2*x^3*\[Nu])/(16*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (369*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (205*Pi^2*x^3*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (41*et^2*Pi^2*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (31013*x^2*\[Nu]^2)/(1512*(1 - et*Cos[u])^4) - 
 (15*x^2*\[Nu]^2)/(4*et^2*(1 - et*Cos[u])^4) - 
 (38951*et^2*x^2*\[Nu]^2)/(1512*(1 - et*Cos[u])^4) + 
 (9*et^4*x^2*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (3*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (9*et^2*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (9*et^4*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (3*et^6*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (31*x^2*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (15*x^2*\[Nu]^2)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (115*et^2*x^2*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (26*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (9*et^6*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (850341091*x^3*\[Nu]^2)/(1064448*(1 - et*Cos[u])^4) + 
 (1165*x^3*\[Nu]^2)/(8*et^4*(1 - et*Cos[u])^4) - 
 (18029*x^3*\[Nu]^2)/(224*et^2*(1 - et*Cos[u])^4) + 
 (55719607*et^2*x^3*\[Nu]^2)/(59136*(1 - et*Cos[u])^4) - 
 (5261433*et^4*x^3*\[Nu]^2)/(39424*(1 - et*Cos[u])^4) - 
 (161*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (325*et^2*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (123*et^4*x^3*\[Nu]^2)/((1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (331*et^6*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (167*et^8*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (18301*x^3*\[Nu]^2)/(32*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (4687*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (10933*x^3*\[Nu]^2)/(32*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (147885*et^2*x^3*\[Nu]^2)/(224*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1909*et^4*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (3865*et^6*x^3*\[Nu]^2)/(56*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (233*et^8*x^3*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1010935*x^3*\[Nu]^2)/(3024*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (9347*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (94371*x^3*\[Nu]^2)/(224*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2289457*et^2*x^3*\[Nu]^2)/(1512*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (124345*et^4*x^3*\[Nu]^2)/(108*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (10789*et^6*x^3*\[Nu]^2)/(56*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (492*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (438*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (54*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (447*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^4) - 
 (54*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^4) + 
 (355029457*x^3*\[Nu]^3)/(709632*(1 - et*Cos[u])^4) - 
 (463*x^3*\[Nu]^3)/(32*et^4*(1 - et*Cos[u])^4) + 
 (3207*x^3*\[Nu]^3)/(224*et^2*(1 - et*Cos[u])^4) - 
 (30558403*et^2*x^3*\[Nu]^3)/(50688*(1 - et*Cos[u])^4) + 
 (9308905*et^4*x^3*\[Nu]^3)/(78848*(1 - et*Cos[u])^4) + 
 (7*x^3*\[Nu]^3)/(8*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (7*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (21*et^4*x^3*\[Nu]^3)/(4*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (7*et^6*x^3*\[Nu]^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^4) + 
 (7*et^8*x^3*\[Nu]^3)/(8*(1 - et^2)^3*(1 - et*Cos[u])^4) - 
 (10323*x^3*\[Nu]^3)/(224*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (175*x^3*\[Nu]^3)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (753*x^3*\[Nu]^3)/(32*et^2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (187*et^2*x^3*\[Nu]^3)/(224*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (575*et^4*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1019*et^6*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (39*et^8*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (97427*x^3*\[Nu]^3)/(216*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (319*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5247*x^3*\[Nu]^3)/(112*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (857597*et^2*x^3*\[Nu]^3)/(756*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (169517*et^4*x^3*\[Nu]^3)/(216*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1111*et^6*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (82*x)/(21*(1 - et*Cos[u])^3) - (82*et^2*x)/(21*(1 - et*Cos[u])^3) - 
 (311*x^2)/(14*(1 - et*Cos[u])^3) + (2*x^2)/(et^2*(1 - et*Cos[u])^3) + 
 (165*et^2*x^2)/(14*(1 - et*Cos[u])^3) + 
 (30*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (60*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (30*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (113*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2*x^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (40*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (87*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (15*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (15*et^2*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (15*Sqrt[1 - et^2]*x^2)/(1 - et*Cos[u])^3 + 
 (5922727753*x^3)/(13305600*(1 - et*Cos[u])^3) + 
 (1837*x^3)/(42*et^2*(1 - et*Cos[u])^3) - (7868423*et^2*x^3)/
  (177408*(1 - et*Cos[u])^3) - (30*et^2*x^3)/
  ((1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (60*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (30*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (1009*x^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (7*x^3)/(et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (197*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (565*et^4*x^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (491*et^6*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (45*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (120*et^2*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (75*et^4*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (14183*x^3)/(36*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (1543*x^3)/(42*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (149423*et^2*x^3)/(252*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (87*et^4*x^3)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2395*x^3)/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (5*et^2*x^3)/(4*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (6995*Sqrt[1 - et^2]*x^3)/(84*(1 - et*Cos[u])^3) - 
 (5*x*\[Nu])/(7*(1 - et*Cos[u])^3) + (5*et^2*x*\[Nu])/(7*(1 - et*Cos[u])^3) + 
 (15751*x^2*\[Nu])/(1008*(1 - et*Cos[u])^3) + 
 (143*x^2*\[Nu])/(4*et^2*(1 - et*Cos[u])^3) - 
 (12637*et^2*x^2*\[Nu])/(252*(1 - et*Cos[u])^3) - 
 (93*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (201*et^2*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (123*et^4*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (15*et^6*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (3149*x^2*\[Nu])/(112*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (143*x^2*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5423*et^2*x^2*\[Nu])/(112*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (571*et^4*x^2*\[Nu])/(14*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (6*et^2*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (6*Sqrt[1 - et^2]*x^2*\[Nu])/(1 - et*Cos[u])^3 - 
 (((184*I)/35)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^3 - 
 (2508233473*x^3*\[Nu])/(2661120*(1 - et*Cos[u])^3) + 
 (615707*x^3*\[Nu])/(3360*et^4*(1 - et*Cos[u])^3) - 
 (8886839*x^3*\[Nu])/(13440*et^2*(1 - et*Cos[u])^3) + 
 (7218091*et^2*x^3*\[Nu])/(59136*(1 - et*Cos[u])^3) - 
 (35*x^3*\[Nu])/((1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (513*et^2*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (621*et^4*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (263*et^6*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (15*et^8*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (392851*x^3*\[Nu])/(3360*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (619487*x^3*\[Nu])/(3360*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (935889*x^3*\[Nu])/(4480*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (168935*et^2*x^3*\[Nu])/(896*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (71*et^4*x^3*\[Nu])/(224*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5367*et^6*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (923*x^3*\[Nu])/(6*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (649*et^2*x^3*\[Nu])/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (125*et^4*x^3*\[Nu])/(2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (26527357*x^3*\[Nu])/(120960*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (617597*x^3*\[Nu])/(1680*et^4*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5839693*x^3*\[Nu])/(6720*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (29863277*et^2*x^3*\[Nu])/(24192*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (474377*et^4*x^3*\[Nu])/(2016*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1748*x^3*\[Nu])/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (110*et^2*x^3*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (496*Sqrt[1 - et^2]*x^3*\[Nu])/(21*(1 - et*Cos[u])^3) - 
 (123*Pi^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^3) - 
 (369*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et*Cos[u])^3) + 
 (1353*Pi^2*x^3*\[Nu])/(128*et^2*(1 - et*Cos[u])^3) - 
 (2665*Pi^2*x^3*\[Nu])/(128*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (369*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (4141*Pi^2*x^3*\[Nu])/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (41*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (2665*Pi^2*x^3*\[Nu])/(128*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (369*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2747*Pi^2*x^3*\[Nu])/(64*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (41*Pi^2*x^3*\[Nu])/(32*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (11903*x^2*\[Nu]^2)/(336*(1 - et*Cos[u])^3) + 
 (3*x^2*\[Nu]^2)/(4*et^2*(1 - et*Cos[u])^3) + 
 (2843*et^2*x^2*\[Nu]^2)/(84*(1 - et*Cos[u])^3) + 
 (3*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (7*et^2*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5*et^4*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (et^6*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1493*x^2*\[Nu]^2)/(48*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (3*x^2*\[Nu]^2)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2929*et^2*x^2*\[Nu]^2)/(48*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (92*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (71519585*x^3*\[Nu]^2)/(88704*(1 - et*Cos[u])^3) - 
 (168*x^3*\[Nu]^2)/(et^4*(1 - et*Cos[u])^3) + 
 (19163*x^3*\[Nu]^2)/(112*et^2*(1 - et*Cos[u])^3) - 
 (123985123*et^2*x^3*\[Nu]^2)/(266112*(1 - et*Cos[u])^3) + 
 (217*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (173*et^2*x^3*\[Nu]^2)/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (385*et^4*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (83*et^6*x^3*\[Nu]^2)/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (37*et^8*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (87127*x^3*\[Nu]^2)/(336*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5403*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (40015*x^3*\[Nu]^2)/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (2087*et^2*x^3*\[Nu]^2)/(2688*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (12811*et^4*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1321*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (28*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (41*et^2*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (13*et^4*x^3*\[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (13964395*x^3*\[Nu]^2)/(24192*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (10779*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (432653*x^3*\[Nu]^2)/(896*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (9088717*et^2*x^3*\[Nu]^2)/(6048*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (24167*et^4*x^3*\[Nu]^2)/(36*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (351*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (48*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (130*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^3) - 
 (14448881*x^3*\[Nu]^3)/(25344*(1 - et*Cos[u])^3) + 
 (283*x^3*\[Nu]^3)/(32*et^4*(1 - et*Cos[u])^3) - 
 (1641*x^3*\[Nu]^3)/(896*et^2*(1 - et*Cos[u])^3) + 
 (22107251*et^2*x^3*\[Nu]^3)/(59136*(1 - et*Cos[u])^3) - 
 (7*x^3*\[Nu]^3)/(8*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (35*et^2*x^3*\[Nu]^3)/(12*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (7*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^3) + 
 (7*et^6*x^3*\[Nu]^3)/(4*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (7*et^8*x^3*\[Nu]^3)/(24*(1 - et^2)^3*(1 - et*Cos[u])^3) - 
 (4945*x^3*\[Nu]^3)/(96*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5*x^3*\[Nu]^3)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (33*x^3*\[Nu]^3)/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (165477*et^2*x^3*\[Nu]^3)/(896*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (45691*et^4*x^3*\[Nu]^3)/(224*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5939*et^6*x^3*\[Nu]^3)/(84*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (15096709*x^3*\[Nu]^3)/(24192*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (139*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (4737*x^3*\[Nu]^3)/(448*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (26272909*et^2*x^3*\[Nu]^3)/(24192*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (301717*et^4*x^3*\[Nu]^3)/(672*(1 - et^2)*(1 - et*Cos[u])^3) + 
 2/(1 - et*Cos[u])^2 - (2*et^2)/(1 - et*Cos[u])^2 - (9*x)/(1 - et*Cos[u])^2 - 
 (5*et^2*x)/(7*(1 - et*Cos[u])^2) - 
 (2*et^2*x)/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (2*et^4*x)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (589*x^2)/(63*(1 - et*Cos[u])^2) - x^2/(et^2*(1 - et*Cos[u])^2) - 
 (1679*et^2*x^2)/(84*(1 - et*Cos[u])^2) - 
 (24*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (65*et^2*x^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (11*et^4*x^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (3*et^6*x^2)/((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (683*x^2)/(14*(1 - et^2)*(1 - et*Cos[u])^2) + 
 x^2/(et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (12*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (148*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (35*x^2)/(2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (20*et^2*x^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (10*Sqrt[1 - et^2]*x^2)/(1 - et*Cos[u])^2 - 
 (1971097*x^3)/(28160*(1 - et*Cos[u])^2) - 
 (12*x^3)/(et^2*(1 - et*Cos[u])^2) - (7674929*et^2*x^3)/
  (118272*(1 - et*Cos[u])^2) - (497*x^3)/(6*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (641*et^2*x^3)/(6*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (65*et^4*x^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (13*et^6*x^3)/(2*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (2*et^8*x^3)/((1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (30*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (30*et^2*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (35129*x^3)/(84*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (15*x^3)/(2*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (5137*et^2*x^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (353*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (358*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (20*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (70*et^2*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (55*et^4*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (74363*x^3)/(252*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (9*x^3)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (33253*et^2*x^3)/(252*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3335*et^4*x^3)/(28*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (1825*x^3)/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (55*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (70*Sqrt[1 - et^2]*x^3)/(1 - et*Cos[u])^2 + 
 (17*x*\[Nu])/(3*(1 - et*Cos[u])^2) - (32*et^2*x*\[Nu])/
  (21*(1 - et*Cos[u])^2) - (7*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (14*et^2*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (7*et^4*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (32161*x^2*\[Nu])/(1008*(1 - et*Cos[u])^2) - 
 (73*x^2*\[Nu])/(4*et^2*(1 - et*Cos[u])^2) + 
 (499*et^2*x^2*\[Nu])/(21*(1 - et*Cos[u])^2) + 
 (15*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (49*et^2*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (23*et^4*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (35*et^6*x^2*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (201*x^2*\[Nu])/(112*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (73*x^2*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (8339*et^2*x^2*\[Nu])/(112*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (206*et^4*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (7*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (8*et^2*x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (4*Sqrt[1 - et^2]*x^2*\[Nu])/(1 - et*Cos[u])^2 + 
 (253756429*x^3*\[Nu])/(760320*(1 - et*Cos[u])^2) - 
 (234449*x^3*\[Nu])/(3360*et^4*(1 - et*Cos[u])^2) + 
 (649415*x^3*\[Nu])/(2688*et^2*(1 - et*Cos[u])^2) + 
 (9521663*et^2*x^3*\[Nu])/(118272*(1 - et*Cos[u])^2) + 
 (673*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (1109*et^2*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (721*et^4*x^3*\[Nu])/(12*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (19*et^6*x^3*\[Nu])/(12*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (35*et^8*x^3*\[Nu])/(4*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (12*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (12*et^2*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (1762865*x^3*\[Nu])/(2688*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (235709*x^3*\[Nu])/(3360*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1552463*x^3*\[Nu])/(13440*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (151483*et^2*x^3*\[Nu])/(960*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (5177*et^4*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (351*et^6*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1433*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (1327*et^2*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (187*et^4*x^3*\[Nu])/(6*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (44946709*x^3*\[Nu])/(120960*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (235079*x^3*\[Nu])/(1680*et^4*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (799083*x^3*\[Nu])/(2240*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (1858441*et^2*x^3*\[Nu])/(3780*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (3291*et^4*x^3*\[Nu])/(56*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (11507*x^3*\[Nu])/(252*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (499*et^2*x^3*\[Nu])/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (128*Sqrt[1 - et^2]*x^3*\[Nu])/(3*(1 - et*Cos[u])^2) - 
 (41*Pi^2*x^3*\[Nu])/(128*(1 - et*Cos[u])^2) + 
 (123*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et*Cos[u])^2) - 
 (205*Pi^2*x^3*\[Nu])/(128*et^2*(1 - et*Cos[u])^2) - 
 (205*Pi^2*x^3*\[Nu])/(64*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (205*et^2*Pi^2*x^3*\[Nu])/(64*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (451*Pi^2*x^3*\[Nu])/(32*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (123*Pi^2*x^3*\[Nu])/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1517*Pi^2*x^3*\[Nu])/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (205*et^2*Pi^2*x^3*\[Nu])/(128*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (287*Pi^2*x^3*\[Nu])/(192*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(24*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (1107*Pi^2*x^3*\[Nu])/(128*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (123*Pi^2*x^3*\[Nu])/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (861*Pi^2*x^3*\[Nu])/(64*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (41*et^2*Pi^2*x^3*\[Nu])/(128*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (41*Pi^2*x^3*\[Nu])/(48*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (45103*x^2*\[Nu]^2)/(1008*(1 - et*Cos[u])^2) + 
 (3*x^2*\[Nu]^2)/(4*et^2*(1 - et*Cos[u])^2) - 
 (1391*et^2*x^2*\[Nu]^2)/(84*(1 - et*Cos[u])^2) + 
 (25*x^2*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*et^2*x^2*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (27*et^4*x^2*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (7*et^6*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (2041*x^2*\[Nu]^2)/(48*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3*x^2*\[Nu]^2)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2989*et^2*x^2*\[Nu]^2)/(48*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (19*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (258165767*x^3*\[Nu]^2)/(532224*(1 - et*Cos[u])^2) + 
 (241*x^3*\[Nu]^2)/(4*et^4*(1 - et*Cos[u])^2) - 
 (705*x^3*\[Nu]^2)/(8*et^2*(1 - et*Cos[u])^2) + 
 (10261403*et^2*x^3*\[Nu]^2)/(177408*(1 - et*Cos[u])^2) - 
 (217*x^3*\[Nu]^2)/(4*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (1693*et^2*x^3*\[Nu]^2)/(24*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (53*et^4*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (145*et^6*x^3*\[Nu]^2)/(8*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (203*et^8*x^3*\[Nu]^2)/(24*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (168313*x^3*\[Nu]^2)/(2688*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1937*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13467*x^3*\[Nu]^2)/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (531313*et^2*x^3*\[Nu]^2)/(1344*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (6575*et^4*x^3*\[Nu]^2)/(16*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (209*et^6*x^3*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (217*x^3*\[Nu]^2)/(6*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (38*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (11*et^4*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (764239*x^3*\[Nu]^2)/(1728*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3865*x^3*\[Nu]^2)/(32*et^4*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (24711*x^3*\[Nu]^2)/(128*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (2732209*et^2*x^3*\[Nu]^2)/(3024*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (17343*et^4*x^3*\[Nu]^2)/(112*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (307*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (191*et^2*x^3*\[Nu]^2)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (26*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(3*(1 - et*Cos[u])^2) + 
 (1237839125*x^3*\[Nu]^3)/(3193344*(1 - et*Cos[u])^2) - 
 (81*x^3*\[Nu]^3)/(32*et^4*(1 - et*Cos[u])^2) + 
 (379*x^3*\[Nu]^3)/(128*et^2*(1 - et*Cos[u])^2) - 
 (44702261*et^2*x^3*\[Nu]^3)/(456192*(1 - et*Cos[u])^2) - 
 (91*x^3*\[Nu]^3)/(108*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (791*et^2*x^3*\[Nu]^3)/(216*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (427*et^4*x^3*\[Nu]^3)/(72*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (917*et^6*x^3*\[Nu]^3)/(216*(1 - et^2)^3*(1 - et*Cos[u])^2) - 
 (245*et^8*x^3*\[Nu]^3)/(216*(1 - et^2)^3*(1 - et*Cos[u])^2) + 
 (290267*x^3*\[Nu]^3)/(2688*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (15*x^3*\[Nu]^3)/(32*et^4*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (309*x^3*\[Nu]^3)/(128*et^2*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (335291*et^2*x^3*\[Nu]^3)/(1344*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (60961*et^4*x^3*\[Nu]^3)/(336*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (38*et^6*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1706309*x^3*\[Nu]^3)/(3456*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (33*x^3*\[Nu]^3)/(16*et^4*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (227*x^3*\[Nu]^3)/(64*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (545843*et^2*x^3*\[Nu]^3)/(864*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (2171*et^4*x^3*\[Nu]^3)/(16*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (1 - et*Cos[u])^(-1) + (37*x)/(14*(1 - et*Cos[u])) - 
 (2*x)/((1 - et^2)*(1 - et*Cos[u])) + 
 (4*et^2*x)/((1 - et^2)*(1 - et*Cos[u])) - (1235*x^2)/(168*(1 - et*Cos[u])) + 
 (11*x^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (13*et^2*x^2)/((1 - et^2)^2*(1 - et*Cos[u])) - 
 (6*et^4*x^2)/((1 - et^2)^2*(1 - et*Cos[u])) + 
 (145*x^2)/(14*(1 - et^2)*(1 - et*Cos[u])) - 
 (87*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*x^2)/(2*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (173045*x^3)/(19712*(1 - et*Cos[u])) + 
 (289*x^3)/(3*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (18*et^2*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) - 
 (13*et^4*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) + 
 (4*et^6*x^3)/((1 - et^2)^3*(1 - et*Cos[u])) + 
 (30*x^3)/((1 - et^2)^(5/2)*(1 - et*Cos[u])) - 
 (2109*x^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (1011*et^2*x^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (405*et^4*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (10*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (5*et^2*x^3)/((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (629*x^3)/(42*(1 - et^2)*(1 - et*Cos[u])) + 
 (697*et^2*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])) - 
 (375*x^3)/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (179*x*\[Nu])/(42*(1 - et*Cos[u])) + 
 (14*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])) - 
 (14*et^2*x*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])) + 
 (4171*x^2*\[Nu])/(168*(1 - et*Cos[u])) - 
 (3*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (25*et^2*x^2*\[Nu])/((1 - et^2)^2*(1 - et*Cos[u])) + 
 (35*et^4*x^2*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (393*x^2*\[Nu])/(14*(1 - et^2)*(1 - et*Cos[u])) + 
 (571*et^2*x^2*\[Nu])/(14*(1 - et^2)*(1 - et*Cos[u])) - 
 (x^2*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (7907635*x^3*\[Nu])/(177408*(1 - et*Cos[u])) - 
 (679*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (49*et^2*x^3*\[Nu])/(3*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (241*et^4*x^3*\[Nu])/(6*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (35*et^6*x^3*\[Nu])/(2*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (12*x^3*\[Nu])/((1 - et^2)^(5/2)*(1 - et*Cos[u])) + 
 (14165*x^3*\[Nu])/(168*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (765*et^2*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (8325*et^4*x^3*\[Nu])/(56*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (194*x^3*\[Nu])/(9*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (47*et^2*x^3*\[Nu])/(6*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (21461*x^3*\[Nu])/(252*(1 - et^2)*(1 - et*Cos[u])) - 
 (22513*et^2*x^3*\[Nu])/(126*(1 - et^2)*(1 - et*Cos[u])) + 
 (421*x^3*\[Nu])/(28*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (205*Pi^2*x^3*\[Nu])/(64*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (41*Pi^2*x^3*\[Nu])/(64*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (41*Pi^2*x^3*\[Nu])/(192*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (1453*x^2*\[Nu]^2)/(56*(1 - et*Cos[u])) - 
 (14*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (28*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (14*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (92*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])) - 
 (92*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])) + 
 (655711*x^3*\[Nu]^2)/(4224*(1 - et*Cos[u])) + 
 (49*x^3*\[Nu]^2)/((1 - et^2)^3*(1 - et*Cos[u])) + 
 (161*et^2*x^3*\[Nu]^2)/(12*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (511*et^4*x^3*\[Nu]^2)/(12*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (203*et^6*x^3*\[Nu]^2)/(12*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (782*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (6383*et^2*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (431*et^4*x^3*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (35*x^3*\[Nu]^2)/(6*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (7*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (3287*x^3*\[Nu]^2)/(14*(1 - et^2)*(1 - et*Cos[u])) + 
 (22381*et^2*x^3*\[Nu]^2)/(63*(1 - et^2)*(1 - et*Cos[u])) - 
 (32*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (242446019*x^3*\[Nu]^3)/(1596672*(1 - et*Cos[u])) + 
 (245*x^3*\[Nu]^3)/(108*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (245*et^2*x^3*\[Nu]^3)/(36*(1 - et^2)^3*(1 - et*Cos[u])) + 
 (245*et^4*x^3*\[Nu]^3)/(36*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (245*et^6*x^3*\[Nu]^3)/(108*(1 - et^2)^3*(1 - et*Cos[u])) - 
 (218*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (436*et^2*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (218*et^4*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (8063*x^3*\[Nu]^3)/(36*(1 - et^2)*(1 - et*Cos[u])) - 
 (8063*et^2*x^3*\[Nu]^3)/(36*(1 - et^2)*(1 - et*Cos[u])) + 
 (214*x^3*Log[x])/(21*(1 - et*Cos[u])^5) - (214*et^2*x^3*Log[x])/
  (21*(1 - et*Cos[u])^5) + (214*x^3*Log[x])/(21*(1 - et*Cos[u])^4) - 
 (428*x^3*Log[x])/(105*(1 - et*Cos[u])^3) - 
 (214*x^3*Log[x0])/(21*(1 - et*Cos[u])^5) + (214*et^2*x^3*Log[x0])/
  (21*(1 - et*Cos[u])^5) - (214*x^3*Log[x0])/(21*(1 - et*Cos[u])^4) + 
 (428*x^3*Log[x0])/(105*(1 - et*Cos[u])^3) - (214*x^3*Log[1 - et*Cos[u]])/
  (21*(1 - et*Cos[u])^5) + (214*et^2*x^3*Log[1 - et*Cos[u]])/
  (21*(1 - et*Cos[u])^5) - (214*x^3*Log[1 - et*Cos[u]])/
  (21*(1 - et*Cos[u])^4) + (428*x^3*Log[1 - et*Cos[u]])/
  (105*(1 - et*Cos[u])^3) + (((507*I)/39424)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((1521*I)/39424)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((1521*I)/39424)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((6101*I)/39424)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 + (((18303*I)/39424)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^8 - (((18303*I)/39424)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^8 + 
 (((12525*I)/19712)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((37575*I)/19712)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((37575*I)/19712)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 - (((34525*I)/39424)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((103575*I)/39424)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((103575*I)/39424)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^8 - (((1521*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((18303*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((37575*I)/19712)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((103575*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((1521*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*
   Sin[u])/(1 - et*Cos[u])^8 - (((18303*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((37575*I)/19712)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((103575*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((507*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((6101*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 (((12525*I)/19712)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((34525*I)/39424)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + (((83*I)/21)*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - (((83*I)/7)*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + (((83*I)/7)*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - (((83*I)/21)*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((755737*I)/177408)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((755737*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((755737*I)/177408)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((5*I)/8)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((25*I)/8)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((25*I)/4)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((25*I)/4)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((25*I)/8)*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((5*I)/8)*et^7*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((5*I)/4)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((323*I)/56)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((187*I)/56)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((541*I)/28)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((547*I)/14)*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((1577*I)/56)*et^7*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((405*I)/56)*et^9*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((5*I)/8)*x^3*\[Nu]*Sin[u])/(et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((389*I)/56)*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((199*I)/14)*et*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1093*I)/14)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((4975*I)/56)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1753*I)/56)*et^7*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((241*I)/56)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^7) + 
 (((4200631*I)/177408)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((5345863*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^7 + (((5727607*I)/177408)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 - (((25*I)/8)*x^3*\[Nu]^2*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((125*I)/8)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((125*I)/4)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((125*I)/4)*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((125*I)/8)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((25*I)/8)*et^7*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((25*I)/4)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((397*I)/14)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((115*I)/4)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((305*I)/7)*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((3175*I)/28)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) + (((1195*I)/14)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((621*I)/28)*et^9*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) - (((25*I)/8)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1249*I)/56)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((227*I)/12)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((4461*I)/28)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((10545*I)/56)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((11269*I)/168)*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((67*I)/7)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^7) - 
 (((4281679*I)/88704)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((5555215*I)/44352)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^7 - (((5979727*I)/88704)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + (((25*I)/8)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((125*I)/8)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((125*I)/4)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((125*I)/4)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) + 
 (((125*I)/8)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((25*I)/8)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^7) - 
 (((25*I)/4)*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((1507*I)/56)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((2447*I)/56)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((859*I)/28)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) - (((73*I)/14)*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - (((31*I)/8)*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((81*I)/56)*et^9*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((25*I)/8)*x^3*\[Nu]^3*Sin[u])/(et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((85*I)/56)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1223*I)/42)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((913*I)/14)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((421*I)/8)*et^5*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((2507*I)/168)*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((547*I)/56)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^7) + 
 (((6963919*I)/177408)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((4364575*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((3498127*I)/177408)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - (((9*I)/14)*x^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((216*I)/7)*et*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (((621*I)/7)*et^3*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((612*I)/7)*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (((405*I)/14)*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((18*I)/7)*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (((2731*I)/126)*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((14113*I)/252)*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (((2312*I)/63)*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((415*I)/84)*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((27*I)/14)*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^6) - 
 (((39081829*I)/591360)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((7186849*I)/98560)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((579757*I)/118272)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((581*I)/24)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((563*I)/6)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((473*I)/4)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((113*I)/6)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((1867*I)/24)*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 ((63*I)*et^7*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 ((15*I)*et^9*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((581*I)/12)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((3974*I)/21)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((763*I)/2)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((10358*I)/21)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((29975*I)/84)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((730*I)/7)*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((581*I)/24)*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((28163*I)/168)*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((20627*I)/126)*et*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((10037*I)/84)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((10113*I)/56)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((20575*I)/504)*et^7*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4045*I)/56)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^6) + 
 (((89167277*I)/354816)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 - (((9222605*I)/25344)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 + (((14320073*I)/354816)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 - (((27*I)/8)*x^3*\[Nu]^2*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + (((15*I)/4)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((47*I)/2)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 ((64*I)*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((513*I)/8)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((115*I)/4)*et^7*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((19*I)/4)*et^9*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((27*I)/4)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((627*I)/56)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((5549*I)/84)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((397*I)/2)*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((1469*I)/7)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((12259*I)/168)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (((27*I)/8)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((4927*I)/56)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((2393*I)/14)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((1543*I)/9)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((100249*I)/504)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((53945*I)/504)*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((668*I)/7)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^6) - 
 (((4335955*I)/25344)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((5345393*I)/29568)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 - (((18650465*I)/177408)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - (((85*I)/8)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((179*I)/4)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 ((73*I)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 ((57*I)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 (((169*I)/8)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((13*I)/4)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) - 
 ((I/4)*et^9*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^6) + 
 (((85*I)/4)*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((4211*I)/56)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((2721*I)/28)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((370*I)/7)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((61*I)/7)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((51*I)/56)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((85*I)/8)*x^3*\[Nu]^3*Sin[u])/(et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((31*I)/2)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((25093*I)/504)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((87055*I)/504)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((12913*I)/63)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5555*I)/72)*et^7*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((837*I)/56)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^6) + 
 (((9134005*I)/354816)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((20440051*I)/177408)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^6 + (((26442865*I)/354816)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - (((36*I)/7)*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((72*I)/7)*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((36*I)/7)*et^5*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((869*I)/252)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((869*I)/252)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 + 
 ((4*I)*x^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 ((72*I)*et*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 ((192*I)*et^3*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 ((184*I)*et^5*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 ((60*I)*et^7*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((19*I)/6)*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((383*I)/42)*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((145*I)/6)*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((471*I)/14)*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((108*I)/7)*et^7*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((2143*I)/42)*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((31334*I)/189)*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((47345*I)/189)*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1415*I)/42)*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((307*I)/7)*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^5) - 
 (((17775563*I)/443520)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((3993719*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((3*I)/4)*x^2*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((6*I)*et*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((27*I)/2)*et^3*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((12*I)*et^5*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((15*I)/4)*et^7*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((3*I)/4)*x^2*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((531*I)/28)*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((999*I)/28)*et^3*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((489*I)/28)*et^5*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((127*I)/126)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (((127*I)/126)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (145*et*x^(5/2)*\[Nu]*Sin[u])/(7*(1 - et*Cos[u])^5) + 
 (145*et^3*x^(5/2)*\[Nu]*Sin[u])/(7*(1 - et*Cos[u])^5) - 
 (((20911*I)/3360)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) + (((5321*I)/70)*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 (((69203*I)/560)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 (((19421*I)/840)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) + (((4609*I)/32)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - (((537*I)/8)*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + (((21541*I)/1680)*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((7799*I)/3360)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((83963*I)/480)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((273527*I)/560)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((12119*I)/32)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((2571*I)/32)*et^7*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((17761*I)/3360)*x^3*\[Nu]*Sin[u])/(et^3*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((529*I)/1680)*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((372311*I)/1120)*et*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1132633*I)/2520)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((123619*I)/1008)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((21*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et^3*(1 - et*Cos[u])^5) - 
 (((89273*I)/1120)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^5) - 
 (((36998879*I)/49280)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((14652941*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (((123*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((369*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) - (((369*I)/32)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((123*I)/32)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) + (((123*I)/16)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((369*I)/16)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((369*I)/16)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((123*I)/16)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((123*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((451*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((451*I)/32)*et*Pi^2*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((123*I)/32)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((41*I)/16)*Sqrt[1 - et^2]*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^5) + 
 (((205*I)/32)*et*Sqrt[1 - et^2]*Pi^2*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (((9*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 ((7*I)*et*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((15*I)/2)*et^3*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 ((3*I)*et^5*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((I/4)*et^7*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((9*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((297*I)/28)*et*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((405*I)/28)*et^3*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((171*I)/28)*et^5*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((431*I)/126)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((431*I)/126)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((1013*I)/32)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) + (((481*I)/4)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 (((3271*I)/16)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((1667*I)/8)*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) - (((4037*I)/32)*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((269*I)/8)*et^7*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((2017*I)/32)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((49505*I)/224)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((85943*I)/672)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((167777*I)/672)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((52777*I)/168)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((1513*I)/16)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - (((1151*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((8937*I)/28)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1173689*I)/3024)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((221129*I)/756)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((378169*I)/2016)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((147*I)/32)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et*Cos[u])^5) - 
 (((47835*I)/224)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^5) + 
 (((39871771*I)/133056)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((11293475*I)/44352)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 + (((405*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 (((353*I)/8)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((995*I)/16)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - 
 (((387*I)/8)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) + 
 (((749*I)/32)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^5) - (((23*I)/4)*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^5) - (((453*I)/16)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((16357*I)/224)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((31051*I)/672)*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((3461*I)/112)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((11177*I)/224)*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((11759*I)/672)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((579*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4007*I)/112)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1012301*I)/6048)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((486419*I)/1512)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((173387*I)/1008)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((39*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et*Cos[u])^5) + 
 (((1667*I)/224)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^5) - 
 (((2038933*I)/12672)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((15982181*I)/88704)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^5 + (I*x^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - ((17*I)*et*x^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + ((31*I)*et^3*x^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - ((15*I)*et^5*x^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (I*x^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((260*I)/21)*et*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((362*I)/21)*et^3*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((27*I)/7)*et^5*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((2860*I)/189)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((27*I)/7)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((345*I)/14)*et*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((135*I)/14)*et^3*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((3*I)/2)*x^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 ((26*I)*et*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 ((65*I)*et^3*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 (((75*I)/2)*et^5*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((989*I)/42)*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((5801*I)/84)*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((235*I)/6)*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((397*I)/84)*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((18*I)/7)*et^7*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((60*I)*et*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (((705*I)/14)*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (((135*I)/14)*et^5*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (((2687*I)/42)*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((1120*I)/9)*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7355*I)/54)*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((935*I)/42)*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((587*I)/14)*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^4) - 
 (((790787597*I)/5322240)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((2333395*I)/118272)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((67*I)/4)*x^2*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((95*I)/4)*et*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((11*I)/4)*et^3*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((39*I)/4)*et^5*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((67*I)/4)*x^2*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((842*I)/21)*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((473*I)/12)*et^3*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((225*I)/14)*et^5*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((3017*I)/108)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (((225*I)/14)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (146*et*x^(5/2)*\[Nu]*Sin[u])/(21*(1 - et*Cos[u])^4) - 
 (((9*I)/7)*et*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (((459*I)/14)*et^3*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((148769*I)/1120)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) + (((245471*I)/1120)*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((74801*I)/672)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((206881*I)/3360)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) + (((2077*I)/24)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + (((148139*I)/560)*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((954489*I)/1120)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((6205021*I)/10080)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((250721*I)/1260)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((60839*I)/1008)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - (((477*I)/56)*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - ((39*I)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + (((87*I)/14)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + (((459*I)/14)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - (((151919*I)/1120)*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((143109*I)/224)*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((18883327*I)/45360)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((833339*I)/2268)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((10579*I)/288)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((63*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et^3*(1 - et*Cos[u])^4) - 
 (((857*I)/1120)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (((1385590757*I)/3193344)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((16220327*I)/354816)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 + (((369*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((1025*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) + (((943*I)/32)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((287*I)/32)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) - (((369*I)/16)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((1763*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - ((41*I)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((287*I)/32)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((369*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((205*I)/8)*Pi^2*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((287*I)/32)*et*Pi^2*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((41*I)/16)*Sqrt[1 - et^2]*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (((15*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((31*I)/4)*et*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((17*I)/4)*et^3*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((I/4)*et^5*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((15*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((27*I)/7)*et*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((591*I)/28)*et^3*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((27*I)/2)*et^5*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((1427*I)/108)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((27*I)/2)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((24*I)/7)*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((81*I)/7)*et^3*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((4687*I)/32)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) - (((38707*I)/96)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 (((14899*I)/32)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) - (((6895*I)/32)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 (((317*I)/48)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) - (((9347*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((258649*I)/336)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((613981*I)/1008)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((50333*I)/2016)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((1325*I)/144)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((1545*I)/28)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + ((6*I)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + (((39*I)/7)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - (((81*I)/7)*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + (((5101*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((351247*I)/672)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((8508905*I)/18144)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1670687*I)/4536)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((142997*I)/1008)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((441*I)/32)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et*Cos[u])^4) + 
 (((15845*I)/112)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^4) - 
 (((471495245*I)/1596672)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((15040177*I)/177408)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 - (((175*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 (((469*I)/32)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) - 
 (((1091*I)/32)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + 
 (((1139*I)/32)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^4) - (((171*I)/16)*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^4) + (((319*I)/16)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((7101*I)/224)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((5111*I)/336)*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((221*I)/672)*et^3*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((4507*I)/168)*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((1089*I)/56)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((697*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((7905*I)/224)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((2000611*I)/9072)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((6293615*I)/18144)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((272659*I)/2016)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((117*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et*Cos[u])^4) - 
 (((4465*I)/224)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (((685154845*I)/3193344)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - (((40155905*I)/354816)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^4 + ((8*I)*et*x*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - ((8*I)*et^3*x*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((89*I)/21)*et*Sqrt[1 - et^2]*x*Sin[u])/(1 - et*Cos[u])^3 + 
 ((30*I)*et*x^2*Sin[u])/(1 - et*Cos[u])^3 - 
 ((2*I)*x^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((2*I)*et*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 ((8*I)*et^3*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((8*I)*et^5*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((2*I)*x^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((902*I)/21)*et*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((961*I)/21)*et^3*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((6689*I)/126)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((4055*I)/21)*et*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 ((15*I)*x^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((59*I)/2)*et*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((37*I)/2)*et^3*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 ((34*I)*et^5*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 ((8*I)*et^7*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((241*I)/6)*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((3205*I)/84)*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((929*I)/28)*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((275*I)/21)*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((185*I)*et*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) - 
 (((2565*I)/14)*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) - 
 (((151*I)/6)*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((6275*I)/252)*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((1517*I)/42)*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((233647*I)/19712)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 ((2*I)*et*x*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((2*I)*et^3*x*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((12*I)/7)*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 ((12*I)*et*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 (((143*I)/4)*x^2*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1241*I)/48)*et*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1019*I)/48)*et^3*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((34*I)/3)*et^5*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((143*I)/4)*x^2*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((19273*I)/504)*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((4031*I)/144)*et^3*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((40589*I)/1008)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (122*et*x^(5/2)*\[Nu]*Sin[u])/(35*(1 - et*Cos[u])^3) + 
 (((6427*I)/42)*et*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (((619487*I)/3360)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) - (((4678067*I)/13440)*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((198551*I)/3360)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) + (((18887*I)/128)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((6779*I)/96)*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((83*I)/3)*et^7*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((617597*I)/1680)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((7101011*I)/6720)*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3823591*I)/5760)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((143135*I)/8064)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((61039*I)/1008)*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((1999*I)/6)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + (((1791*I)/14)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + (((628937*I)/3360)*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((275947*I)/384)*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((5089271*I)/40320)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((49907*I)/288)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((63*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et^3*(1 - et*Cos[u])^3) + 
 (((315*I)/64)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^3) - 
 (((4782331*I)/59136)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 (((369*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) + (((4141*I)/128)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((2665*I)/128)*et*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) + (((369*I)/16)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((2993*I)/64)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((2501*I)/128)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((41*I)/16)*et*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) - 
 (((369*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et^3*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((1845*I)/128)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((41*I)/32)*et*Pi^2*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((3*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((229*I)/48)*et*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((305*I)/48)*et^3*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((7*I)/3)*et^5*x^2*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + (((3*I)/4)*x^2*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((727*I)/56)*et*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((1675*I)/112)*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((18887*I)/1008)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((271*I)/7)*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((5403*I)/32)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) + (((157373*I)/384)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((76805*I)/288)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) + (((2781*I)/128)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((457*I)/32)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) - (((371*I)/36)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + (((10779*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((2162203*I)/2688)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((9975545*I)/24192)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((64633*I)/1512)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((445037*I)/6048)*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + ((51*I)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((153*I)/7)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((5817*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((1146209*I)/2688)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((193439*I)/1008)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2128993*I)/8064)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((441*I)/32)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et*Cos[u])^3) - 
 (((2205*I)/128)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^3) + 
 (((639733*I)/3696)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((5*I)/32)*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((145*I)/128)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((1489*I)/144)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^3) - (((5111*I)/384)*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((49*I)/48)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) + 
 (((35*I)/36)*et^7*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^3) - 
 (((139*I)/16)*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((6687*I)/448)*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((61583*I)/2688)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((31761*I)/896)*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((18685*I)/672)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((517*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((21067*I)/896)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((414917*I)/2688)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((172469*I)/1008)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((117*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et*Cos[u])^3) + 
 (((585*I)/64)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^3) - 
 (((2713265*I)/19712)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3 + ((2*I)*et*Sqrt[1 - et^2]*Sin[u])/(1 - et*Cos[u])^2 - 
 ((4*I)*et*x*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((2*I)*et^3*x*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((5*I)/7)*et*Sqrt[1 - et^2]*x*Sin[u])/(1 - et*Cos[u])^2 - 
 ((5*I)*et*x^2*Sin[u])/(1 - et*Cos[u])^2 + 
 (I*x^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((47*I)/2)*et*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((41*I)/2)*et^3*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((14*I)*et^5*x^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((15*I)*et^3*x^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (I*x^2*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((699*I)/14)*et*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((27*I)/7)*et^3*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1655*I)/84)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^2 + 
 (((1215*I)/14)*et*x^3*Sin[u])/(1 - et*Cos[u])^2 + 
 (((19*I)/2)*x^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (((2311*I)/12)*et*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((719*I)/4)*et^3*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 ((26*I)*et^5*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 ((48*I)*et^7*x^3*Sin[u])/((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 ((30*I)*et*x^3*Sin[u])/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 ((90*I)*et^3*x^3*Sin[u])/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 ((45*I)*et^5*x^3*Sin[u])/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (((134*I)/7)*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((2095*I)/7)*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((1691*I)/28)*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((766*I)/7)*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((135*I)*et*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((485*I)/14)*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((135*I)/14)*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((5945*I)/84)*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((3979*I)/84)*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1536049*I)/118272)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^2 - 
 ((I/3)*et*x*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((7*I)/3)*et^3*x*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((32*I)/21)*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^2 + 
 ((2*I)*et*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^2 + 
 (((73*I)/4)*x^2*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((817*I)/48)*et*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((77*I)/16)*et^3*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((19*I)/12)*et^5*x^2*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 ((6*I)*et^3*x^2*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (((73*I)/4)*x^2*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((407*I)/24)*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((2971*I)/336)*et^3*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((1513*I)/112)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^2 - 
 (((967*I)/14)*et*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^2 - 
 (((235709*I)/3360)*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) + (((671301*I)/4480)*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((3016133*I)/13440)*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) + (((73581*I)/320)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - (((167*I)/16)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + (((64*I)/3)*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - ((12*I)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + (((1031*I)/6)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + (((31*I)/2)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + (((235079*I)/1680)*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((540023*I)/1344)*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((1627621*I)/2688)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((214069*I)/1680)*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((35321*I)/336)*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + (((1126*I)/9)*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - (((1133*I)/21)*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - (((238859*I)/3360)*x^3*\[Nu]*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((488891*I)/1920)*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((376207*I)/5040)*et*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((45629*I)/576)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((21*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et^3*(1 - et*Cos[u])^2) - 
 (((63*I)/64)*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(et*(1 - et*Cos[u])^2) - 
 (((3544213*I)/354816)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((123*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((1517*I)/128)*Pi^2*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) + (((123*I)/16)*et*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((123*I)/128)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((41*I)/32)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (((123*I)/16)*Pi^2*x^3*\[Nu]*Sin[u])/(et^3*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((943*I)/64)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((779*I)/128)*et*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - (((41*I)/128)*et^3*Pi^2*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((41*I)/96)*et*Pi^2*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((123*I)/32)*Pi^2*x^3*\[Nu]*Sin[u])/(et^3*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((369*I)/128)*Pi^2*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((41*I)/128)*et*Pi^2*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((3*I)/4)*x^2*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((223*I)/144)*et*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((191*I)/144)*et^3*x^2*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - ((I/36)*et^5*x^2*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + (((3*I)/4)*x^2*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((4181*I)/504)*et*x^2*\[Nu]^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1597*I)/144)*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((11099*I)/1008)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^2 + 
 (((106*I)/7)*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^2 + 
 (((1937*I)/32)*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) - (((56161*I)/384)*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (((79777*I)/1152)*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) + (((33353*I)/576)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((4109*I)/288)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) - (((5*I)/3)*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - ((28*I)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + (I*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) - (((3865*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((793391*I)/2688)*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - (((550265*I)/4032)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((34907*I)/1008)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((16021*I)/224)*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - (((59*I)/3)*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + (((425*I)/21)*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + (((2075*I)/32)*x^3*\[Nu]^2*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((422629*I)/2688)*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((26585*I)/896)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((373951*I)/4032)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((147*I)/32)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et^3*(1 - et*Cos[u])^2) + 
 (((441*I)/128)*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et*Cos[u])^2) - 
 (((555649*I)/25344)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 + (((15*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) - 
 (((101*I)/128)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (((3595*I)/1152)*et*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) - (((2263*I)/576)*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + 
 (((661*I)/288)*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(5/2)*
   (1 - et*Cos[u])^2) - ((I/6)*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(5/2)*(1 - et*Cos[u])^2) + (((33*I)/16)*x^3*\[Nu]^3*Sin[u])/
  (et^3*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((3567*I)/448)*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((225829*I)/24192)*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((157541*I)/6048)*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((125179*I)/6048)*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - (((159*I)/32)*x^3*\[Nu]^3*Sin[u])/
  (et^3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((8975*I)/896)*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((9817*I)/189)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((781567*I)/12096)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((39*I)/16)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et^3*(1 - et*Cos[u])^2) - 
 (((117*I)/64)*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et*Cos[u])^2) + 
 (((19578701*I)/456192)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2 - (((428*I)/21)*et*Sqrt[1 - et^2]*x^3*Log[x]*Sin[u])/
  (1 - et*Cos[u])^5 + (((428*I)/21)*et*Sqrt[1 - et^2]*x^3*Log[x0]*Sin[u])/
  (1 - et*Cos[u])^5 + (((428*I)/21)*et*Sqrt[1 - et^2]*x^3*Log[1 - et*Cos[u]]*
   Sin[u])/(1 - et*Cos[u])^5
"-----------------------------------------------------------------------"
H[3, 0]=(((-3*I)/2)*Sqrt[3/14]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/
  (1 - et*Cos[u])^5 + (((3*I)/2)*Sqrt[3/14]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   \[Nu])/(1 - et*Cos[u])^5 + ((I/2)*Sqrt[3/14]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/
  (1 - et*Cos[u])^4 - (((3*I)/5)*Sqrt[3/14]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/
  (1 - et*Cos[u])^3 + (((485*I)/264)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^7) - (((485*I)/132)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^7) + 
 (((485*I)/264)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^7) - (((9665*I)/264)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^7) + 
 (((9665*I)/132)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^7) - (((9665*I)/264)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^7) + 
 (((2095*I)/33)*Sqrt[2/21]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((4190*I)/33)*Sqrt[2/21]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((2095*I)/33)*Sqrt[2/21]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((305*I)/33)*Sqrt[2/21]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((610*I)/33)*Sqrt[2/21]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((305*I)/33)*Sqrt[2/21]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((13*I)/3)*Sqrt[2/21]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((26*I)/3)*Sqrt[2/21]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((13*I)/3)*Sqrt[2/21]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1873*I)/198)*Sqrt[7/6]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((1873*I)/198)*Sqrt[7/6]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - ((I/8)*Sqrt[3/14]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (I*Sqrt[3/14]*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((9*I)/4)*Sqrt[3/14]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (I*Sqrt[6/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((5*I)/8)*Sqrt[3/14]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + ((I/8)*Sqrt[3/14]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (((211*I)/8)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((431*I)/8)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((31*I)/8)*Sqrt[7/6]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((150331*I)/792)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^6) + (((150331*I)/792)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^6) + 
 (((3*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((25*I)/2)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((4*I)*Sqrt[6/7]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((13*I)/2)*Sqrt[3/14]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + (((23*I)/4)*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((3*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((85*I)/12)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((89*I)/12)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((31*I)/12)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((4349*I)/396)*Sqrt[7/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((4349*I)/396)*Sqrt[7/6]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((9*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + ((I/2)*Sqrt[21/2]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((15*I)/4)*Sqrt[3/14]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((3*I)/2)*Sqrt[3/14]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((I/8)*Sqrt[3/14]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((9*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((283*I)/24)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((323*I)/24)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((121*I)/24)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((22325*I)/792)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^6) - (((22325*I)/792)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^6) + 
 (((79*I)/6)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) - 
 (((79*I)/6)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) - 
 ((I/2)*x^3*Sin[u])/(Sqrt[42]*et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((17*I)/2)*et*x^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((31*I)/2)*et^3*x^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((5*I)/2)*Sqrt[3/14]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + ((I/2)*x^3*Sin[u])/(Sqrt[42]*et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((103*I)/9)*et*x^3*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((157*I)/9)*et^3*x^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((13*I)/2)*et^5*x^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4723*I)/396)*Sqrt[7/6]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((4915*I)/132)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) - (((121*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) + 
 (((121*I)/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) - (((55*I)/8)*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((109*I)/8)*et*x^3*\[Nu]*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((383*I)/8)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((73*I)/8)*Sqrt[3/14]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + (((55*I)/8)*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((40*I)/3)*Sqrt[2/21]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((481*I)/8)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((319*I)/12)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((22607*I)/88)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) + (((9167*I)/66)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) + 
 ((I/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) - 
 ((I/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) + (((31*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((127*I)/4)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((25*I)/4)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((59*I)/4)*et^5*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((31*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((191*I)/9)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((691*I)/36)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((103*I)/6)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4561*I)/396)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) - (((2369*I)/33)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^5) + 
 (((15*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((31*I)/8)*Sqrt[3/14]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((17*I)/8)*Sqrt[3/14]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((I/8)*Sqrt[3/14]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((15*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((155*I)/36)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((515*I)/72)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((5*I)/6)*Sqrt[7/6]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((133*I)/792)*Sqrt[7/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - (((205*I)/66)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^5) - ((2*I)*Sqrt[2/21]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + ((2*I)*Sqrt[2/21]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((43*I)/9)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^4) - 
 (((15*I)/2)*Sqrt[3/14]*et*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (I*x^3*Sin[u])/(Sqrt[42]*et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (I*Sqrt[7/6]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((2*I)*Sqrt[2/21]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((2*I)*Sqrt[2/21]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (I*x^3*Sin[u])/(Sqrt[42]*et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((47*I)/3)*et*x^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((116*I)/9)*Sqrt[2/21]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((44*I)/9)*Sqrt[2/21]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 ((13*I)*et*x^2*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((13*I)*et^3*x^2*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((125*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^4) + (((51*I)/2)*Sqrt[3/14]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((17*I)/8)*Sqrt[7/6]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((3449*I)/96)*et*x^3*\[Nu]*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((325*I)/96)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((53*I)/3)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((17*I)/8)*Sqrt[7/6]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((15751*I)/432)*et*x^3*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((72421*I)/864)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((34669*I)/864)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^4) - (I*Sqrt[3/14]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + (I*Sqrt[3/14]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((25*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^4) - ((9*I)*Sqrt[3/14]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((71*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((2035*I)/48)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((199*I)/48)*Sqrt[7/6]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((109*I)/6)*et^5*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((71*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((8471*I)/216)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((7927*I)/432)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((19639*I)/432)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^4) - (((3*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((229*I)/32)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((305*I)/32)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((I/2)*Sqrt[7/6]*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((3*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((361*I)/432)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((443*I)/864)*Sqrt[7/6]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((9461*I)/864)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^4) - (I*et*Sqrt[1 - et^2]*x*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) + ((2*I)*Sqrt[2/21]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + (I*et^3*x^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((13*I)/6)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^3) + 
 ((5*I)*et*x^3*Sin[u])/(Sqrt[42]*(1 - et*Cos[u])^3) - 
 ((I/2)*x^3*Sin[u])/(Sqrt[42]*et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((13*I)/4)*et*x^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((11*I)/4)*Sqrt[3/14]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (I*Sqrt[7/6]*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((5*I)/2)*Sqrt[3/14]*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) + 
 ((I/2)*x^3*Sin[u])/(Sqrt[42]*et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((269*I)/12)*et*x^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((11*I)/2)*et^3*x^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((211*I)/88)*Sqrt[3/14]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 (I*Sqrt[3/14]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 (((71*I)/6)*et*x^2*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((25*I)/6)*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((19*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) - ((17*I)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) - (((61*I)/8)*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((857*I)/96)*et*x^3*\[Nu]*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((1921*I)/96)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((523*I)/24)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((17*I)/2)*Sqrt[3/14]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + (((61*I)/8)*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((1009*I)/16)*et*x^3*\[Nu]*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((341*I)/96)*Sqrt[7/6]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((20887*I)/1056)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) - ((I/2)*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((I/2)*Sqrt[7/6]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((5*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) + (I*Sqrt[6/7]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((37*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((467*I)/144)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((2143*I)/144)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((43*I)/18)*et^5*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + ((3*I)*Sqrt[3/14]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((37*I)/4)*Sqrt[3/14]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((415*I)/24)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((143*I)/48)*Sqrt[7/6]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((3071*I)/528)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3) - (((3*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((223*I)/96)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((191*I)/96)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 ((I/24)*et^5*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((3*I)/8)*Sqrt[3/14]*x^3*\[Nu]^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((131*I)/48)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[42]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((605*I)/96)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((6719*I)/1056)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[42]*(1 - et*Cos[u])^3)
"-----------------------------------------------------------------------"
H[3, 1]=(((-5*I)/3)*Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((5*I)*Sqrt[2/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[2/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5*I)/3)*Sqrt[2/7]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((545*I)/1584)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^6) - (((545*I)/792)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et*Cos[u])^6) + 
 (((545*I)/1584)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^6) - 
 (((3*I)/4)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((3*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((69*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((12*I)*Sqrt[2/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((123*I)/8)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((15*I)/4)*et^8*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((21*I)/8)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((3*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((369*I)/8)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((345*I)/8)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((111*I)/8)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((5165*I)/396)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^6) + 
 (((9*I)/8)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^6) + 
 (((17987*I)/792)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^6) - (((2137*I)/198)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*(1 - et*Cos[u])^6) - 
 (857*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(60*Sqrt[14]*(1 - et*Cos[u])^6) + 
 (857*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(30*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (857*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(60*Sqrt[14]*(1 - et*Cos[u])^6) + 
 (((19*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((9*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((31*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((3*I)*Sqrt[2/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((17*I)/8)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((I/4)*et^8*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((61*I)/24)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((9*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((211*I)/8)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((139*I)/8)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((103*I)/24)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((173*I)/88)*Sqrt[7/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((27*I)/8)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[14]*et^2*(1 - et*Cos[u])^6) - 
 (((1531*I)/88)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^6) + (((617*I)/88)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*(1 - et*Cos[u])^6) - 
 (((33*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + ((I/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((93*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((13*I)/2)*Sqrt[7/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 ((15*I)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((67*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (I*Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((229*I)/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((265*I)/6)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((5*I)/3)*Sqrt[2/7]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((199709*I)/2376)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^5) + 
 (((3*I)/2)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^5) - 
 (((211193*I)/2376)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^5) + (((5*I)/3)*Sqrt[2/7]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 (((111*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((129*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((63*I)/16)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((699*I)/16)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((69*I)/4)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((1421*I)/144)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((531*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2647*I)/48)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((573*I)/16)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((149*I)/9)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((266089*I)/4752)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^5) + (((201*I)/8)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*(1 - et*Cos[u])^5) + 
 (((225367*I)/4752)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^5) - (((149*I)/9)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*(1 - et*Cos[u])^5) + 
 (797*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(90*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (797*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(90*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (((21*I)/16)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((45*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((171*I)/16)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((81*I)/16)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((3*I)/4)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((1595*I)/144)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((135*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((41*I)/16)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1697*I)/48)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((19*I)/9)*Sqrt[7/2]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1805*I)/528)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^5) + (((45*I)/8)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*et^2*(1 - et*Cos[u])^5) - 
 (((26903*I)/1584)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^5) + (((19*I)/9)*Sqrt[7/2]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 ((2*I)*Sqrt[2/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((4*I)*Sqrt[2/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((2*I)*Sqrt[2/7]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/4)*Sqrt[7/2]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - ((I/4)*Sqrt[7/2]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((197*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((17*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((119*I)/12)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((23*I)*Sqrt[2/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((4*I)*Sqrt[2/7]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((397*I)/18)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((53*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((2003*I)/36)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((25*I)/6)*Sqrt[7/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((273409*I)/2376)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^4) - 
 ((3*I)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^4) + 
 (((12571*I)/396)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^4) - (I*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (I*Sqrt[2/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (I*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + ((I/2)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*(1 - et*Cos[u])^4) - 
 ((I/2)*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^4) + (((503*I)/32)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((1175*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((685*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((2029*I)/32)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((181*I)/12)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((4309*I)/288)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((3749*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((2311*I)/36)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((10819*I)/288)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((350591*I)/4752)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^4) - (((429*I)/8)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*(1 - et*Cos[u])^4) - 
 (((167917*I)/3168)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^4) + (149*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (15*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (134*Sqrt[2/7]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*(1 - et*Cos[u])^4) + 
 (((1073*I)/96)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((7*I)/16)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((9*I)/4)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((327*I)/32)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((31*I)/12)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((785*I)/32)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((67*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((298*I)/9)*Sqrt[2/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((1543*I)/288)*Sqrt[7/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((55063*I)/1584)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^4) - 
 (((9*I)/8)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^4) + 
 (((124703*I)/3168)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^4) - 
 (((8*I)/3)*Sqrt[2/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((5*I)/3)*Sqrt[2/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (I*Sqrt[2/7]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((11*I)/9)*Sqrt[2/7]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + (I*Sqrt[2/7]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 (((25*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et*Cos[u])^3) + 
 (((15*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et*Cos[u])^3) - 
 (((233*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((11*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((445*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((7*I)/2)*Sqrt[7/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((5*I)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((15*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (((15*I)/2)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^3) - (((163*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((5*I)/3)*Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((967*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((55*I)/3)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2911*I)/27)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^3) + 
 (((3*I)/2)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^3) + 
 (((20*I)/3)*Sqrt[2/7]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 - ((I/2)*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((17*I)/6)*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((I/3)*Sqrt[7/2]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((19*I)/18)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^3) - ((I/3)*Sqrt[7/2]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 ((5*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*(1 - et*Cos[u])^3) - 
 ((3*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*(1 - et*Cos[u])^3) - 
 (((2561*I)/192)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1555*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3187*I)/64)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((2495*I)/96)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((19*I)/4)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((3*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 ((3*I)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 ((41*I)*Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2869*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((30413*I)/576)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((4367*I)/288)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((42017*I)/576)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^3) + (((219*I)/8)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*(1 - et*Cos[u])^3) + 
 (((2999*I)/288)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^3) - (43*Sqrt[2/7]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (5*(1 - et*Cos[u])^3) - (((1805*I)/192)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((29*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((681*I)/64)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((39*I)/32)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((11*I)/6)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((215*I)/36)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((11*I)/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((5713*I)/576)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2447*I)/96)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((88681*I)/1728)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^3) - 
 (((9*I)/8)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et*Cos[u])^3) - 
 (((757*I)/32)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^3) - 
 (((5*I)/6)*Sqrt[1 - et^2]*Sqrt[x]*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^2) + 
 (((5*I)/3)*Sqrt[2/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/12)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^2) + (((55*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^2) - (((107*I)/24)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((17*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((9*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((13*I)/3)*Sqrt[2/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((25*I)/4)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^2) + (((1067*I)/24)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((17*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((44*I)/3)*Sqrt[2/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((60527*I)/1584)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])^2) + (((17*I)/6)*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((11*I)/3)*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((11*I)/3)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^2) - (((11*I)/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^2) + (((1501*I)/192)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((1223*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((2447*I)/192)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((17*I)/6)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((5*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (((2783*I)/96)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1223*I)/48)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((3377*I)/576)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((252013*I)/6336)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])^2) + (25*Sqrt[2/7]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (9*(1 - et*Cos[u])^2) + (((697*I)/192)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((I/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) - (((79*I)/64)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((23*I)/12)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((8767*I)/288)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/16)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((21013*I)/576)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((222623*I)/6336)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])^2) + (I*Sqrt[1 - et^2]*Sqrt[x]*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])) - (I*Sqrt[2/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (I*Sqrt[2/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 ((I/6)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])) + (((29*I)/4)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 ((I/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])) - (((23*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 ((5*I)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])) - (((15*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])) - 
 (((295*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) - ((I/2)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 ((I/3)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((2603*I)/264)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[14]*(1 - et*Cos[u])) - (((2*I)/3)*Sqrt[2/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 ((I/3)*Sqrt[7/2]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (I*Sqrt[2/7]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) - (((341*I)/96)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((73*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])) + (((23*I)/96)*Sqrt[7/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((19*I)/4)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 ((3*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])) + 
 (((905*I)/144)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((73*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) - (((3055*I)/288)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((24613*I)/3168)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*(1 - et*Cos[u])) - (((3*I)/32)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((3*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((179*I)/96)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((11*I)/6)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((197*I)/144)*Sqrt[7/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((3*I)/8)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*et^2*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) + (((3517*I)/288)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((10853*I)/1056)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*(1 - et*Cos[u])) + (61*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (183*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (183*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (1579*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16896*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (1579*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (1579*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (1129*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (3387*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (3387*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (183*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (1579*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (3387*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (183*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (1579*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^4*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (3387*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (61*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^6*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) + 
 (1579*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (16896*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (1129*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^7) - 
 (36847*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (25344*Sqrt[14]*(1 - et*Cos[u])^6) + 
 (36847*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (12672*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (36847*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (25344*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^6) + 
 (53635*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (25344*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (3589*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12672*(1 - et*Cos[u])^6) + (15619*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(25344*Sqrt[14]*(1 - et*Cos[u])^6) + 
 (45*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (45*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (135*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (45*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (45*et^9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^6) - (33*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (51*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (15*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (((123*I)/10)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*(1 - et*Cos[u])^6) - (((123*I)/10)*et^3*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[14]*(1 - et*Cos[u])^6) + 
 (9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^6) - 
 (26353*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8448*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (2159*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4224*Sqrt[14]*(1 - et*Cos[u])^6) + 
 (11663*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8448*Sqrt[14]*(1 - et*Cos[u])^6) - 
 (3*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (3*et^9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^6) + (55*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (57*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*et*(1 - et*Cos[u])^5) - 
 (7923775*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (152064*Sqrt[14]*(1 - et*Cos[u])^5) + 
 (395659*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6912*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (69851*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16896*Sqrt[14]*(1 - et*Cos[u])^5) + 
 (45*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*(1 - et^2)^2*
   (1 - et*Cos[u])^5) - (135*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (135*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*(1 - et^2)^2*
   (1 - et*Cos[u])^5) - (45*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^5) + (13*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (121*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(6*Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^5) + (101*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (25*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(6*Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^5) - (67*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^5) + 
 (6817555*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (152064*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (335215*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6912*Sqrt[14]*(1 - et*Cos[u])^5) + 
 (1034749*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (50688*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (177*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (531*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (531*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (177*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (67*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^5) - (2987*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (72*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (641*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (395*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (745*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (((83*I)/90)*Sqrt[7/2]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (15*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^5) - 
 (81817*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*Sqrt[14]*(1 - et*Cos[u])^5) + 
 (83285*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2304*Sqrt[14]*(1 - et*Cos[u])^5) - 
 (905837*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (50688*Sqrt[14]*(1 - et*Cos[u])^5) + 
 (Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (3*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (3*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (Sqrt[7/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^5) + (853*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (641*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (12*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (193*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (95*Sqrt[7/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^5) - (5*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*Sqrt[14]*(1 - et*Cos[u])^4) + (5*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (139201*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (12672*(1 - et*Cos[u])^4) - (197585*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (12672*Sqrt[14]*(1 - et*Cos[u])^4) - 
 (15*Sqrt[2/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (30*Sqrt[2/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (15*Sqrt[2/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (Sqrt[2/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (et*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (13*Sqrt[2/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (41*Sqrt[2/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (25*Sqrt[2/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - (45*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (45*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (45*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(2*Sqrt[14]*(1 - et*Cos[u])^4) - 
 (et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(6*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (143*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^4) - 
 (296321*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4224*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (894301*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12672*Sqrt[14]*(1 - et*Cos[u])^4) + 
 (201*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (447*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (291*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (45*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (143*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^4) + (11227*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (15263*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (41*Sqrt[14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (9*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (9*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (9*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*(1 - et*Cos[u])^4) + (((17*I)/9)*Sqrt[2/7]*et*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^4) + 
 (68363*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1408*Sqrt[14]*(1 - et*Cos[u])^4) - 
 (643597*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (12672*Sqrt[14]*(1 - et*Cos[u])^4) - 
 (Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (17*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (13*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (3*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^4) - (1055*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(144*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (14941*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (144*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (133*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (85*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(18*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (3*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*(1 - et*Cos[u])^3) + 
 (3*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^3) - (3*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*et*(1 - et*Cos[u])^3) - 
 (3745237*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (50688*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (214565*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16896*Sqrt[14]*(1 - et*Cos[u])^3) + 
 (18*Sqrt[2/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (195*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(4*Sqrt[14]*(1 - et^2)^2*
   (1 - et*Cos[u])^3) + (27*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (3*Sqrt[2/7]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^3) + (x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[14]*et*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (95*Sqrt[2/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2027*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(36*Sqrt[14]*(1 - et^2)*
   (1 - et*Cos[u])^3) - (10*Sqrt[2/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^3) + (15*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (15*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (15*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(2*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (83*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (18*Sqrt[14]*(1 - et*Cos[u])^3) + 
 (Sqrt[7/2]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et*Cos[u])^3) + (Sqrt[7/2]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[7/2]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[7/2]*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (73*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^3) + 
 (11228339*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (152064*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (998141*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (50688*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (45*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (17*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (97*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (19*Sqrt[7/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (73*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^3) - (30571*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (46729*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2635*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (72*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (3*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (3*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (3*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*(1 - et*Cos[u])^3) + (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*et*(1 - et*Cos[u])^3) - 
 (9845251*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (152064*Sqrt[14]*(1 - et*Cos[u])^3) + 
 (1535213*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (50688*Sqrt[14]*(1 - et*Cos[u])^3) - 
 (31*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (127*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (65*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (19*Sqrt[7/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(4*Sqrt[14]*et*(1 - et^2)*
   (1 - et*Cos[u])^3) + (31193*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (432*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (46607*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (432*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2623*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2*Sqrt[2/7]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^2 + 
 (2*Sqrt[2/7]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2/7]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + 
 (106459*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (8448*Sqrt[14]*(1 - et*Cos[u])^2) + 
 (Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (17*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[14]*(1 - et^2)^2*
   (1 - et*Cos[u])^2) + (5*Sqrt[2/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) - (59*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (34*Sqrt[2/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - (15*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[14]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (Sqrt[14]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(3*(1 - et*Cos[u])^2) - 
 (Sqrt[14]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[14]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (155867*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (25344*(1 - et*Cos[u])^2) - (73*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (39*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (23*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (251*Sqrt[2/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (317*Sqrt[2/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (3*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (1014253*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (25344*Sqrt[14]*(1 - et*Cos[u])^2) + 
 (13*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*Sqrt[14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (13*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (11*Sqrt[14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (11*Sqrt[14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - (et*Sqrt[x]*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[14]*(1 - et*Cos[u])) + (5*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*Sqrt[14]*(1 - et*Cos[u])) + (3*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])) - 
 (549*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(5632*(1 - et*Cos[u])) + 
 (27*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*(1 - et^2)^2*
   (1 - et*Cos[u])) + (39*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (3*Sqrt[2/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])) - (25*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])) - 
 (15*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2*Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) - (19*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*Sqrt[14]*(1 - et*Cos[u])) + (Sqrt[7/2]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(2*(1 - et^2)*(1 - et*Cos[u])) - 
 (Sqrt[7/2]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)*(1 - et*Cos[u])) + 
 (4737*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (5632*(1 - et*Cos[u])) - (9*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(8*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (89*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*Sqrt[14]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (19*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (25*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) + 
 (745*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*Sqrt[14]*(1 - et^2)*(1 - et*Cos[u])) + 
 (3*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[14]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) - (10161*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(5632*(1 - et*Cos[u])) - 
 (19*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (19*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (12*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (19*Sqrt[7/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (95*Sqrt[7/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) - 
 (95*Sqrt[7/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[3, 2]=(283*Sqrt[5/7]*x^3)/(198*(1 - et*Cos[u])^7) - 
 (283*Sqrt[5/7]*et^2*x^3)/(66*(1 - et*Cos[u])^7) + 
 (283*Sqrt[5/7]*et^4*x^3)/(66*(1 - et*Cos[u])^7) - 
 (283*Sqrt[5/7]*et^6*x^3)/(198*(1 - et*Cos[u])^7) - 
 (1783*Sqrt[5/7]*x^3*\[Nu])/(198*(1 - et*Cos[u])^7) + 
 (1783*Sqrt[5/7]*et^2*x^3*\[Nu])/(66*(1 - et*Cos[u])^7) - 
 (1783*Sqrt[5/7]*et^4*x^3*\[Nu])/(66*(1 - et*Cos[u])^7) + 
 (1783*Sqrt[5/7]*et^6*x^3*\[Nu])/(198*(1 - et*Cos[u])^7) + 
 (2081*Sqrt[5/7]*x^3*\[Nu]^2)/(198*(1 - et*Cos[u])^7) - 
 (2081*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(66*(1 - et*Cos[u])^7) + 
 (2081*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(66*(1 - et*Cos[u])^7) - 
 (2081*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(198*(1 - et*Cos[u])^7) - 
 (529*Sqrt[5/7]*x^3*\[Nu]^3)/(198*(1 - et*Cos[u])^7) + 
 (529*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(66*(1 - et*Cos[u])^7) - 
 (529*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(66*(1 - et*Cos[u])^7) + 
 (529*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(198*(1 - et*Cos[u])^7) + 
 (10687*x^3)/(132*Sqrt[35]*(1 - et*Cos[u])^6) - 
 (10687*et^2*x^3)/(66*Sqrt[35]*(1 - et*Cos[u])^6) + 
 (10687*et^4*x^3)/(132*Sqrt[35]*(1 - et*Cos[u])^6) - 
 (1545*Sqrt[5/7]*x^3*\[Nu])/(44*(1 - et*Cos[u])^6) - 
 (Sqrt[5/7]*x^3*\[Nu])/(2*et^2*(1 - et*Cos[u])^6) + 
 (789*Sqrt[5/7]*et^2*x^3*\[Nu])/(11*(1 - et*Cos[u])^6) - 
 (227*Sqrt[35]*et^4*x^3*\[Nu])/(44*(1 - et*Cos[u])^6) - 
 (3*Sqrt[5/7]*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (Sqrt[5/7]*x^3*\[Nu])/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3*Sqrt[5/7]*et^2*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (Sqrt[5/7]*et^4*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (823*Sqrt[5/7]*x^3*\[Nu]^2)/(33*(1 - et*Cos[u])^6) + 
 (3*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et*Cos[u])^6) + 
 (1349*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(33*(1 - et*Cos[u])^6) - 
 (625*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(33*(1 - et*Cos[u])^6) + 
 (9*Sqrt[5/7]*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^6) - 
 (3*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (9*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^6) + 
 (3*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^6) + 
 (1241*Sqrt[5/7]*x^3*\[Nu]^3)/(66*(1 - et*Cos[u])^6) - 
 (9*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et*Cos[u])^6) - 
 (1591*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(66*(1 - et*Cos[u])^6) + 
 (647*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(66*(1 - et*Cos[u])^6) - 
 (27*Sqrt[5/7]*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (27*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (9*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (25*Sqrt[5/7]*x^2)/(18*(1 - et*Cos[u])^5) - (25*Sqrt[5/7]*et^2*x^2)/
  (9*(1 - et*Cos[u])^5) + (25*Sqrt[5/7]*et^4*x^2)/(18*(1 - et*Cos[u])^5) - 
 (3299*Sqrt[35]*x^3)/(396*(1 - et*Cos[u])^5) - 
 (2*Sqrt[5/7]*x^3)/(3*et^2*(1 - et*Cos[u])^5) + 
 (9038*et^2*x^3)/(33*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (8329*et^4*x^3)/(396*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (4*Sqrt[35]*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2*Sqrt[5/7]*x^3)/(3*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (62*Sqrt[5/7]*et^2*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (32*Sqrt[5/7]*et^4*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (89*Sqrt[5/7]*x^2*\[Nu])/(18*(1 - et*Cos[u])^5) + 
 (89*Sqrt[5/7]*et^2*x^2*\[Nu])/(9*(1 - et*Cos[u])^5) - 
 (89*Sqrt[5/7]*et^4*x^2*\[Nu])/(18*(1 - et*Cos[u])^5) + 
 (((11*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 - 
 (((11*I)/4)*Sqrt[5/7]*et^2*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 + 
 (1155101*x^3*\[Nu])/(1188*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (55*Sqrt[5/7]*x^3*\[Nu])/(6*et^2*(1 - et*Cos[u])^5) - 
 (34889*Sqrt[7/5]*et^2*x^3*\[Nu])/(297*(1 - et*Cos[u])^5) - 
 (13751*et^4*x^3*\[Nu])/(132*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (167*Sqrt[5/7]*x^3*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (55*Sqrt[5/7]*x^3*\[Nu])/(6*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (503*Sqrt[5/7]*et^2*x^3*\[Nu])/(6*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (16*Sqrt[35]*et^4*x^3*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (59*Sqrt[5/7]*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^5) - 
 (59*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(9*(1 - et*Cos[u])^5) + 
 (59*Sqrt[5/7]*et^4*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^5) - 
 (103973*x^3*\[Nu]^2)/(297*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (31*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et*Cos[u])^5) + 
 (3503*Sqrt[7/5]*et^2*x^3*\[Nu]^2)/(297*(1 - et*Cos[u])^5) + 
 (3713*et^4*x^3*\[Nu]^2)/(33*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (236*Sqrt[5/7]*x^3*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (31*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (193*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (50*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (9587*Sqrt[7/5]*x^3*\[Nu]^3)/(1188*(1 - et*Cos[u])^5) + 
 (15*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et*Cos[u])^5) + 
 (22339*et^2*x^3*\[Nu]^3)/(594*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (7373*et^4*x^3*\[Nu]^3)/(396*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (13*Sqrt[5/7]*x^3*\[Nu]^3)/((1 - et^2)*(1 - et*Cos[u])^5) - 
 (15*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (Sqrt[35]*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (2*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/((1 - et^2)*(1 - et*Cos[u])^5) - 
 (55*Sqrt[5/7]*x^2)/(54*(1 - et*Cos[u])^4) + (55*Sqrt[5/7]*et^2*x^2)/
  (54*(1 - et*Cos[u])^4) + (143987*x^3)/(594*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5/7]*x^3)/(3*et^2*(1 - et*Cos[u])^4) - 
 (10889*et^2*x^3)/(198*Sqrt[35]*(1 - et*Cos[u])^4) - 
 (20*Sqrt[5/7]*x^3)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (4*Sqrt[5/7]*x^3)/(3*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (64*Sqrt[5/7]*et^2*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (15*Sqrt[5/7]*Sqrt[1 - et^2]*x^3)/(1 - et*Cos[u])^4 + 
 (239*Sqrt[5/7]*x^2*\[Nu])/(54*(1 - et*Cos[u])^4) - 
 (239*Sqrt[5/7]*et^2*x^2*\[Nu])/(54*(1 - et*Cos[u])^4) - 
 ((I/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^4 - 
 (289211*Sqrt[7/5]*x^3*\[Nu])/(2376*(1 - et*Cos[u])^4) + 
 (17*Sqrt[35]*x^3*\[Nu])/(6*et^2*(1 - et*Cos[u])^4) + 
 (61403*et^2*x^3*\[Nu])/(594*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (753*Sqrt[5/7]*x^3*\[Nu])/(8*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (17*Sqrt[35]*x^3*\[Nu])/(6*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1783*Sqrt[5/7]*et^2*x^3*\[Nu])/(24*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (51*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu])/(1 - et*Cos[u])^4 - 
 (197*Sqrt[5/7]*x^2*\[Nu]^2)/(54*(1 - et*Cos[u])^4) + 
 (197*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(54*(1 - et*Cos[u])^4) + 
 (30119*Sqrt[5/7]*x^3*\[Nu]^2)/(396*(1 - et*Cos[u])^4) - 
 (71*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et*Cos[u])^4) + 
 (20827*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(594*(1 - et*Cos[u])^4) - 
 (175*Sqrt[35]*x^3*\[Nu]^2)/(12*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (71*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (373*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(12*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (18*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (7087*Sqrt[5/7]*x^3*\[Nu]^3)/(2376*(1 - et*Cos[u])^4) - 
 (3*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et*Cos[u])^4) - 
 (5867*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(1188*(1 - et*Cos[u])^4) - 
 (Sqrt[35]*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (3*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[5/7]*x)/(3*(1 - et*Cos[u])^3) - (2*Sqrt[5/7]*et^2*x)/
  (3*(1 - et*Cos[u])^3) - (9*x^2)/(Sqrt[35]*(1 - et*Cos[u])^3) - 
 (11*et^2*x^2)/(Sqrt[35]*(1 - et*Cos[u])^3) - 
 (50221*x^3)/(396*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[5/7]*x^3)/(3*et^2*(1 - et*Cos[u])^3) - 
 (29507*et^2*x^3)/(396*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (64*Sqrt[5/7]*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2*Sqrt[5/7]*x^3)/(3*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (12*Sqrt[5/7]*et^2*x^3)/((1 - et^2)*(1 - et*Cos[u])^3) - 
 (32*Sqrt[5/7]*et^4*x^3)/(3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (10*Sqrt[5/7]*et^2*x^3)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (25*Sqrt[5/7]*Sqrt[1 - et^2]*x^3)/(3*(1 - et*Cos[u])^3) - 
 (2*Sqrt[5/7]*x*\[Nu])/(1 - et*Cos[u])^3 + (2*Sqrt[5/7]*et^2*x*\[Nu])/
  (1 - et*Cos[u])^3 + (53*Sqrt[5/7]*x^2*\[Nu])/(9*(1 - et*Cos[u])^3) + 
 (67*Sqrt[5/7]*et^2*x^2*\[Nu])/(9*(1 - et*Cos[u])^3) + 
 (((3*I)/2)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(Sqrt[35]*(1 - et*Cos[u])^3) + 
 (333197*x^3*\[Nu])/(792*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (61*Sqrt[5/7]*x^3*\[Nu])/(6*et^2*(1 - et*Cos[u])^3) + 
 (108781*et^2*x^3*\[Nu])/(396*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (1951*Sqrt[5/7]*x^3*\[Nu])/(24*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (61*Sqrt[5/7]*x^3*\[Nu])/(6*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (731*Sqrt[5/7]*et^2*x^3*\[Nu])/(24*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (16*Sqrt[35]*et^4*x^3*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (34*Sqrt[5/7]*et^2*x^3*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (85*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu])/(3*(1 - et*Cos[u])^3) - 
 (Sqrt[35]*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^3) - 
 (123397*x^3*\[Nu]^2)/(1188*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (37*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et*Cos[u])^3) - 
 (83089*et^2*x^3*\[Nu]^2)/(594*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (629*Sqrt[5/7]*x^3*\[Nu]^2)/(12*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (37*Sqrt[5/7]*x^3*\[Nu]^2)/(et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (69*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(4*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (50*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (12*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (10*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^3 - 
 (6131*x^3*\[Nu]^3)/(792*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (3*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et*Cos[u])^3) + 
 (4633*et^2*x^3*\[Nu]^3)/(396*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (13*Sqrt[5/7]*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3*Sqrt[5/7]*x^3*\[Nu]^3)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (15*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(8*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/((1 - et^2)*(1 - et*Cos[u])^3) + 
 (((1459*I)/1584)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((1459*I)/792)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((1459*I)/1584)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((13711*I)/1584)*Sqrt[5/7]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((13711*I)/792)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((13711*I)/1584)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((3733*I)/198)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((3733*I)/99)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((3733*I)/198)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((100*I)/99)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((200*I)/99)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((100*I)/99)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((13*I)/9)*Sqrt[5/7]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((26*I)/9)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (((13*I)/9)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((43823*I)/396)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^6) - (((43823*I)/396)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^6) + ((I/16)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((I/2)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((9*I)/8)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (I*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((5*I)/16)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - ((I/16)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((211*I)/48)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((431*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((31*I)/48)*Sqrt[35]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((109847*I)/1584)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((109847*I)/1584)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 - (((3*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((25*I)/12)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((4*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((13*I)/4)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((23*I)/24)*Sqrt[5/7]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((3*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((85*I)/72)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((89*I)/72)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((31*I)/72)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((997*I)/264)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((997*I)/264)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (((9*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - ((I/4)*Sqrt[35]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((15*I)/8)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((3*I)/4)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((I/16)*Sqrt[5/7]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((9*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((283*I)/144)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((323*I)/144)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((121*I)/144)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((653*I)/528)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((653*I)/528)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((109*I)/36)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((109*I)/36)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 + 
 ((I/12)*Sqrt[5/7]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((17*I)/12)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((31*I)/12)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((5*I)/4)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - ((I/12)*Sqrt[5/7]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((103*I)/54)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((157*I)/54)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((13*I)/12)*Sqrt[5/7]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((241411*I)/2376)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((25973*I)/792)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) - 
 (((169*I)/18)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((169*I)/18)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (9*Sqrt[5/7]*et*x^(5/2)*\[Nu]*Sin[u])/
  (2*(1 - et*Cos[u])^5) - (9*Sqrt[5/7]*et^3*x^(5/2)*\[Nu]*Sin[u])/
  (2*(1 - et*Cos[u])^5) + (((55*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((109*I)/48)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((383*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((73*I)/16)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((55*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((40*I)/9)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((481*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((319*I)/72)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((551303*I)/1584)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) + (((16561*I)/132)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) - 
 (((11*I)/18)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((11*I)/18)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 - (((31*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((127*I)/24)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((25*I)/24)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((59*I)/24)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((31*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((191*I)/54)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((691*I)/216)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((103*I)/36)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((232819*I)/2376)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((3251*I)/66)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) - 
 (((15*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((31*I)/16)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((17*I)/16)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 ((I/16)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((15*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((155*I)/216)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((515*I)/432)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((5*I)/36)*Sqrt[35]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((31511*I)/4752)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((37*I)/396)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) + 
 (((2*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((2*I)/3)*Sqrt[5/7]*et^3*x^2*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((43*I)/54)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((15*I)/4)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 ((I/6)*Sqrt[5/7]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((I/6)*Sqrt[35]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((2*I)/3)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((2*I)/3)*Sqrt[5/7]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((I/6)*Sqrt[5/7]*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((47*I)/18)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((116*I)/27)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((44*I)/27)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((13*I)/6)*Sqrt[5/7]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((13*I)/6)*Sqrt[5/7]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((125*I)/54)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((51*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((17*I)/48)*Sqrt[35]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((3449*I)/576)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((325*I)/576)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((53*I)/18)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((17*I)/48)*Sqrt[35]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((15751*I)/2592)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((72421*I)/5184)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((34669*I)/5184)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + ((I/2)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/2)*Sqrt[5/7]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((25*I)/54)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((9*I)/2)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((71*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((2035*I)/288)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((199*I)/288)*Sqrt[35]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((109*I)/36)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((71*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((8471*I)/1296)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7927*I)/2592)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((19639*I)/2592)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((3*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((229*I)/192)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((305*I)/192)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((I/12)*Sqrt[35]*et^5*x^3*\[Nu]^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((3*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((361*I)/2592)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((443*I)/5184)*Sqrt[35]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((9461*I)/5184)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 + ((I/6)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*Sin[u])/
  (1 - et*Cos[u])^3 - (((2*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - ((I/6)*Sqrt[5/7]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((13*I)/36)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((5*I)/6)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 ((I/12)*Sqrt[5/7]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((13*I)/24)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((11*I)/8)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - ((I/6)*Sqrt[35]*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((5*I)/4)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) - 
 ((I/12)*Sqrt[5/7]*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((269*I)/72)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((11*I)/12)*Sqrt[5/7]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((211*I)/176)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 ((I/2)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (((71*I)/36)*Sqrt[5/7]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((25*I)/36)*Sqrt[5/7]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((19*I)/18)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((17*I)/6)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((61*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((857*I)/576)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1921*I)/576)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((523*I)/144)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((17*I)/4)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((61*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((1009*I)/96)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((341*I)/576)*Sqrt[35]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((20887*I)/6336)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + ((I/12)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((I/12)*Sqrt[35]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((5*I)/18)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - (I*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((37*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - (((467*I)/864)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((2143*I)/864)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((43*I)/108)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3*I)/2)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + (((37*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((415*I)/144)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((143*I)/288)*Sqrt[35]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((3071*I)/3168)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((3*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((223*I)/576)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((191*I)/576)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((I/144)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((131*I)/288)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((605*I)/576)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((6719*I)/6336)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[3, 3]=((5*I)*Sqrt[10/21]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[30/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((5*I)*Sqrt[30/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[10/21]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((2201*I)/528)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((2201*I)/264)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 - 
 (((2201*I)/528)*Sqrt[5/42]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((3*I)/4)*Sqrt[105/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((3*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((69*I)/4)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((12*I)*Sqrt[30/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((123*I)/8)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((15*I)/4)*Sqrt[15/14]*et^8*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((111*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((333*I)/8)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((333*I)/8)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((111*I)/8)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((419*I)/132)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 + (((3*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*(1 - et*Cos[u])^6) - 
 (((2567*I)/264)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 + (((179*I)/33)*Sqrt[5/42]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (1913*Sqrt[5/42]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(36*(1 - et*Cos[u])^6) + 
 (1913*Sqrt[5/42]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(18*(1 - et*Cos[u])^6) - 
 (1913*Sqrt[5/42]*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(36*(1 - et*Cos[u])^6) - 
 (((19*I)/4)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((9*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((31*I)/4)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((3*I)*Sqrt[30/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((17*I)/8)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((I/4)*Sqrt[15/14]*et^8*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((103*I)/8)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((103*I)/8)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((103*I)/8)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((103*I)/8)*Sqrt[5/42]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1577*I)/264)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((9*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*(1 - et*Cos[u])^6) - 
 (((481*I)/264)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - (((205*I)/264)*Sqrt[5/42]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((33*I)/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((I/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((93*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((13*I)/2)*Sqrt[105/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((15*I)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((53*I)/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((149*I)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17*I)/2)*Sqrt[35/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((5*I)*Sqrt[10/21]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((377*I)/8)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 + ((I/2)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(et^2*(1 - et*Cos[u])^5) - 
 (((103*I)/8)*Sqrt[15/14]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 - ((5*I)*Sqrt[10/21]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 (((111*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((129*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((63*I)/16)*Sqrt[105/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((699*I)/16)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((69*I)/4)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((4309*I)/48)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((5*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2033*I)/16)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((61*I)/16)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((149*I)/3)*Sqrt[5/42]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2623*I)/48)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((67*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*(1 - et*Cos[u])^5) - 
 (((967*I)/48)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^5 + (((149*I)/3)*Sqrt[5/42]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (613*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(18*Sqrt[210]*(1 - et*Cos[u])^5) + 
 (613*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(18*Sqrt[210]*(1 - et*Cos[u])^5) + 
 (((21*I)/16)*Sqrt[105/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((45*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((171*I)/16)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((81*I)/16)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((3*I)/4)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((11*I)/48)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((15*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((279*I)/16)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((215*I)/16)*Sqrt[35/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((19*I)/3)*Sqrt[35/6]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1619*I)/48)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^5 + (((15*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*(1 - et*Cos[u])^5) + 
 (((1159*I)/16)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 - (((19*I)/3)*Sqrt[35/6]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 ((2*I)*Sqrt[30/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((4*I)*Sqrt[30/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((2*I)*Sqrt[30/7]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((47*I)/12)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((47*I)/12)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 ((15*I)*Sqrt[30/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 ((15*I)*Sqrt[30/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((197*I)/2)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((17*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((119*I)/4)*Sqrt[35/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((23*I)*Sqrt[30/7]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((4*I)*Sqrt[30/7]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((683*I)/6)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((5*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((43*I)/12)*Sqrt[35/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((25*I)/2)*Sqrt[35/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((397349*I)/792)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[210]*(1 - et*Cos[u])^4) - 
 (I*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et*Cos[u])^4) - (((66679*I)/132)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[210]*(1 - et*Cos[u])^4) + 
 (I*Sqrt[15/14]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (I*Sqrt[30/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (I*Sqrt[15/14]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/6)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + ((I/6)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 ((6*I)*Sqrt[30/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 ((6*I)*Sqrt[30/7]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (((503*I)/32)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((1175*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((685*I)/4)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((2029*I)/32)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((181*I)/4)*Sqrt[5/42]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((3929*I)/96)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((317*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1247*I)/24)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((10819*I)/96)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((151757*I)/1584)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[210]*(1 - et*Cos[u])^4) - (((143*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*(1 - et*Cos[u])^4) + 
 (((2768819*I)/3168)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[210]*(1 - et*Cos[u])^4) - 
 (113*Sqrt[5/42]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*(1 - et*Cos[u])^4) + 
 (14*Sqrt[70/3]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(9*(1 - et*Cos[u])^4) - 
 (((1073*I)/32)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((7*I)/16)*Sqrt[105/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((9*I)/4)*Sqrt[105/2]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((327*I)/32)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((31*I)/4)*Sqrt[5/42]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((685*I)/32)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((43*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((4435*I)/24)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1543*I)/96)*Sqrt[35/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((843599*I)/1584)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[210]*(1 - et*Cos[u])^4) - 
 (((3*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et*Cos[u])^4) - (((2062273*I)/3168)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[210]*(1 - et*Cos[u])^4) - 
 ((2*I)*Sqrt[10/21]*Sqrt[1 - et^2]*Sqrt[x]*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((2*I)*Sqrt[10/21]*et^2*Sqrt[1 - et^2]*Sqrt[x]*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 ((8*I)*Sqrt[10/21]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((5*I)*Sqrt[10/21]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (I*Sqrt[30/7]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((34*I)/3)*Sqrt[10/21]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + (((4*I)/3)*Sqrt[10/21]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((65*I)/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((5*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((233*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((11*I)/2)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((445*I)/4)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((7*I)/2)*Sqrt[105/2]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 ((5*I)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((15*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - 
 (((15*I)/2)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - 
 ((40*I)*Sqrt[10/21]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((2*I)*Sqrt[10/21]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((535*I)/4)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((41*I)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((20833*I)/198)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((I/2)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(et^2*(1 - et*Cos[u])^3) + 
 (((4363*I)/66)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((I/2)*Sqrt[15/14]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((17*I)/2)*Sqrt[5/42]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (I*Sqrt[35/6]*et^4*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((83*I)/6)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 + (((17*I)/3)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 ((13*I)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 (I*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (((2561*I)/64)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((1555*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((3187*I)/64)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((2495*I)/32)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((19*I)/4)*Sqrt[15/14]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 ((3*I)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + 
 ((3*I)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - 
 (((97*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((1117*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((39989*I)/192)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((8975*I)/96)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((935785*I)/6336)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^3 + (((73*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(et^2*(1 - et*Cos[u])^3) - 
 (((275255*I)/3168)*Sqrt[5/42]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^3 + (43*Sqrt[2/105]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 + (((1805*I)/64)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((29*I)/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((681*I)/64)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((39*I)/32)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((11*I)/2)*Sqrt[5/42]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((2749*I)/24)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((5*I)/16)*Sqrt[105/2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((41071*I)/192)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((377*I)/32)*Sqrt[35/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((1033915*I)/6336)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^3 - (((3*I)/8)*Sqrt[15/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(et^2*(1 - et*Cos[u])^3) + 
 (((34651*I)/3168)*Sqrt[35/6]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^3 + (((5*I)/2)*Sqrt[5/42]*Sqrt[1 - et^2]*Sqrt[x]*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^2 - 
 ((5*I)*Sqrt[10/21]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((I/4)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - (((55*I)/4)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 + (((107*I)/8)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((17*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((9*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((13*I)*Sqrt[10/21]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((25*I)/4)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - 
 (((1067*I)/8)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((17*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((44*I)*Sqrt[10/21]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((60527*I)/528)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - (((17*I)/2)*Sqrt[5/42]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((11*I)*Sqrt[5/42]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((11*I)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 + (((11*I)/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^2 - (((1501*I)/64)*Sqrt[5/42]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((1223*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((2447*I)/64)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((17*I)/2)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((5*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((2783*I)/32)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((1223*I)/16)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((3377*I)/192)*Sqrt[35/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((252013*I)/2112)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^2 - (25*Sqrt[10/21]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (9*(1 - et*Cos[u])^2) - (((697*I)/64)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 ((I/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((79*I)/64)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((23*I)/4)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((8767*I)/96)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((I/16)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((21013*I)/192)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((222623*I)/2112)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^2 - (I*Sqrt[15/14]*Sqrt[1 - et^2]*Sqrt[x]*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u]) + 
 (I*Sqrt[30/7]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (I*Sqrt[30/7]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 ((I/2)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u]) - (((29*I)/4)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 ((I/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((23*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 ((5*I)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((15*I)/2)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  ((1 - et^2)*(1 - et*Cos[u])) + 
 (((295*I)/4)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 ((I/2)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (I*Sqrt[35/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((2603*I)/88)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u]) + ((2*I)*Sqrt[10/21]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (I*Sqrt[35/6]*et^2*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (I*Sqrt[30/7]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) + (((341*I)/32)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((73*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((23*I)/32)*Sqrt[35/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((19*I)/4)*Sqrt[15/14]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 ((3*I)*Sqrt[15/14]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  ((1 - et^2)*(1 - et*Cos[u])) - 
 (((905*I)/48)*Sqrt[5/42]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((73*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((3055*I)/96)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((24613*I)/1056)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) + (((3*I)/32)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((3*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*(1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((179*I)/32)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) - 
 (((11*I)/2)*Sqrt[5/42]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])) + 
 (((197*I)/48)*Sqrt[35/6]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((3*I)/8)*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (et^2*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((3517*I)/96)*Sqrt[5/42]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((10853*I)/352)*Sqrt[5/42]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u]) - (61*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (61*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (61*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (1579*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16896*(1 - et*Cos[u])^7) - (1579*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (1579*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (1129*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (1129*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (1129*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (61*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^2*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (1579*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^2*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (1129*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^2*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (61*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^4*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (1579*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^4*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (1129*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^4*Sin[u])/(5632*(1 - et*Cos[u])^7) + 
 (61*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^6*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (1579*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^6*Sin[u])/(16896*(1 - et*Cos[u])^7) + 
 (1129*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (5632*(1 - et*Cos[u])^7) - (76379*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(8448*(1 - et*Cos[u])^6) + 
 (76379*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4224*(1 - et*Cos[u])^6) - (76379*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(8448*(1 - et*Cos[u])^6) - 
 (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et*Cos[u])^6) + (412799*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(8448*(1 - et*Cos[u])^6) - 
 (384287*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4224*(1 - et*Cos[u])^6) + (374783*Sqrt[5/42]*et^5*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(8448*(1 - et*Cos[u])^6) - 
 (15*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (15*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (45*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (15*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (15*Sqrt[15/14]*et^9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (33*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9*Sqrt[105/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (51*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (15*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (((1259*I)/18)*Sqrt[5/42]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 - (((1259*I)/18)*Sqrt[5/42]*et^3*Sqrt[1 - et^2]*
   x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (9*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et*Cos[u])^6) - (57349*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(2816*(1 - et*Cos[u])^6) + 
 (28837*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1408*(1 - et*Cos[u])^6) - (19333*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(2816*(1 - et*Cos[u])^6) + 
 (Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (Sqrt[15/14]*et^9*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (55*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (57*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3*Sqrt[105/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(et*(1 - et*Cos[u])^5) - 
 (25087*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16896*(1 - et*Cos[u])^5) + (78223*Sqrt[5/42]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*Sin[u])/(8448*(1 - et*Cos[u])^5) + 
 (69851*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16896*(1 - et*Cos[u])^5) - (15*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (45*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (45*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (et*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (13*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (263*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (103*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (25*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (67*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et*Cos[u])^5) + (2070095*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(50688*(1 - et*Cos[u])^5) + 
 (755863*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (25344*(1 - et*Cos[u])^5) - (1034749*Sqrt[5/42]*et^5*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(50688*(1 - et*Cos[u])^5) + 
 (59*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (177*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (177*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (59*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (67*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (7561*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (463*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (295*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (745*Sqrt[5/42]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (((83*I)/6)*Sqrt[7/30]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (15*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(4*et*(1 - et*Cos[u])^5) + 
 (2146913*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (50688*(1 - et*Cos[u])^5) - (1241255*Sqrt[5/42]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(25344*(1 - et*Cos[u])^5) + 
 (905837*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (50688*(1 - et*Cos[u])^5) - (Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[105/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (Sqrt[105/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[35/6]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (2761*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (737*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (12*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (181*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (95*Sqrt[35/6]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (7*Sqrt[35/6]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) - 
 (7*Sqrt[35/6]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) + 
 (Sqrt[30/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(et*(1 - et*Cos[u])^4) - 
 (404489*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (1152*Sqrt[210]*(1 - et*Cos[u])^4) + 
 (723463*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4224*Sqrt[210]*(1 - et*Cos[u])^4) + 
 (5*Sqrt[30/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (10*Sqrt[30/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (5*Sqrt[30/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (Sqrt[30/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (et*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (71*Sqrt[10/21]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[70/3]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (73*Sqrt[10/21]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (15*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (15*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (45*Sqrt[15/14]*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et*Cos[u])^4) - (Sqrt[35/6]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(6*(1 - et*Cos[u])^4) + 
 (Sqrt[35/6]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*(1 - et*Cos[u])^4) + (143*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(4*et*(1 - et*Cos[u])^4) + 
 (279341*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1152*Sqrt[210]*(1 - et*Cos[u])^4) - 
 (40229*Sqrt[21/10]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1408*(1 - et*Cos[u])^4) - (67*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (149*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (97*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (15*Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (143*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1511*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (20579*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (491*Sqrt[10/21]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (3*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (3*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (9*Sqrt[15/14]*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((17*I)/3)*Sqrt[10/21]*et*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et*Cos[u])^4) - (375437*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(1152*Sqrt[210]*(1 - et*Cos[u])^4) + 
 (464633*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1408*Sqrt[210]*(1 - et*Cos[u])^4) + 
 (Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (17*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (13*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (Sqrt[15/14]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1283*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (144*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (17449*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (144*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (157*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[10/21]*et*Sqrt[x]*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^3 - 
 (2*Sqrt[10/21]*et^3*Sqrt[x]*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^3 - 
 (289*Sqrt[5/42]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (18*(1 - et*Cos[u])^3) - (17*Sqrt[5/42]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3*(1 - et*Cos[u])^3) - 
 (Sqrt[15/14]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[15/14]*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(et*(1 - et*Cos[u])^3) - 
 (2973995*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (50688*(1 - et*Cos[u])^3) - (88177*Sqrt[5/42]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*Sin[u])/(1536*(1 - et*Cos[u])^3) - 
 (6*Sqrt[30/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (65*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (9*Sqrt[15/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (Sqrt[30/7]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (et*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (481*Sqrt[10/21]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (457*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (80*Sqrt[10/21]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (5*Sqrt[105/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (15*Sqrt[15/14]*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*(1 - et*Cos[u])^3) + (29*Sqrt[35/6]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(18*(1 - et*Cos[u])^3) - 
 (13*Sqrt[5/42]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*(1 - et*Cos[u])^3) - (Sqrt[35/6]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[35/6]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[35/6]*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (73*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et*Cos[u])^3) - (8298035*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(152064*(1 - et*Cos[u])^3) + 
 (214295*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4608*(1 - et*Cos[u])^3) + (15*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(2*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (17*Sqrt[35/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (97*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (19*Sqrt[35/6]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (73*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (10289*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (63829*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (4015*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (Sqrt[105/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (3*Sqrt[15/14]*et*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(4*et*(1 - et*Cos[u])^3) + 
 (11883139*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (152064*(1 - et*Cos[u])^3) - (21025*Sqrt[35/6]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(4608*(1 - et*Cos[u])^3) + 
 (31*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (127*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (65*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (19*Sqrt[35/6]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (3*Sqrt[15/14]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4*et*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (32981*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (50579*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2771*Sqrt[5/42]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2*Sqrt[10/21]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^2 - 
 (2*Sqrt[10/21]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + 
 (2*Sqrt[10/21]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - 
 (106459*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (8448*(1 - et*Cos[u])^2) - (Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (17*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (5*Sqrt[10/21]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (59*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (34*Sqrt[10/21]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (Sqrt[70/3]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et*Cos[u])^2) + (Sqrt[70/3]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[70/3]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (155867*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (25344*(1 - et*Cos[u])^2) + (73*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(6*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (23*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (251*Sqrt[10/21]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (317*Sqrt[10/21]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (1014253*Sqrt[5/42]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (25344*(1 - et*Cos[u])^2) - (13*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (13*Sqrt[70/3]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (11*Sqrt[70/3]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (11*Sqrt[70/3]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[5/42]*et*Sqrt[x]*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u]) - 
 (5*Sqrt[5/42]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(6*(1 - et*Cos[u])) - 
 (Sqrt[15/14]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])) + 
 (183*Sqrt[105/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (5632*(1 - et*Cos[u])) - (9*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(2*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (13*Sqrt[15/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (Sqrt[30/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)^2*(1 - et*Cos[u])) + 
 (25*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (19*Sqrt[5/42]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*(1 - et*Cos[u])) - (Sqrt[35/6]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(2*(1 - et^2)*(1 - et*Cos[u])) + 
 (Sqrt[35/6]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2*(1 - et^2)*(1 - et*Cos[u])) - 
 (1579*Sqrt[105/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (5632*(1 - et*Cos[u])) + (3*Sqrt[105/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(8*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (89*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (19*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (25*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) - 
 (745*Sqrt[5/42]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) - 
 (Sqrt[15/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (3387*Sqrt[105/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (5632*(1 - et*Cos[u])) + (19*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(24*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (19*Sqrt[35/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (12*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (19*Sqrt[35/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (95*Sqrt[35/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) + 
 (95*Sqrt[35/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[4, 0]=-x/(7*Sqrt[2]) + (23*x^2)/(154*Sqrt[2]) + 
 (2*Sqrt[2]*et^2*x^2)/(7*(1 - et^2)) - (139827*x^3)/(1025024*Sqrt[2]) + 
 (9*Sqrt[2]*x^3)/(7*(1 - et^2)^2) + (13*et^2*x^3)/(7*Sqrt[2]*(1 - et^2)^2) - 
 (5*Sqrt[2]*et^4*x^3)/(7*(1 - et^2)^2) - 
 (69*et^2*x^3)/(77*Sqrt[2]*(1 - et^2)) - (5*Sqrt[2]*x^3)/(7*Sqrt[1 - et^2]) + 
 (3*x*\[Nu])/(7*Sqrt[2]) - (159*x^2*\[Nu])/(154*Sqrt[2]) + 
 (Sqrt[2]*x^2*\[Nu])/(3*(1 - et^2)) - (25*Sqrt[2]*et^2*x^2*\[Nu])/
  (21*(1 - et^2)) + (1652397*x^3*\[Nu])/(1025024*Sqrt[2]) - 
 (129*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2) - (110*Sqrt[2]*et^2*x^3*\[Nu])/
  (21*(1 - et^2)^2) + (341*et^4*x^3*\[Nu])/(42*Sqrt[2]*(1 - et^2)^2) - 
 (23*x^3*\[Nu])/(22*Sqrt[2]*(1 - et^2)) + (1115*et^2*x^3*\[Nu])/
  (154*Sqrt[2]*(1 - et^2)) + (17*Sqrt[2]*x^3*\[Nu])/(7*Sqrt[1 - et^2]) + 
 (291*x^2*\[Nu]^2)/(154*Sqrt[2]) - (Sqrt[2]*x^2*\[Nu]^2)/(1 - et^2) + 
 (Sqrt[2]*et^2*x^2*\[Nu]^2)/(1 - et^2) - (3326511*x^3*\[Nu]^2)/
  (512512*Sqrt[2]) + (55*x^3*\[Nu]^2)/(18*Sqrt[2]*(1 - et^2)^2) + 
 (1109*et^2*x^3*\[Nu]^2)/(63*Sqrt[2]*(1 - et^2)^2) - 
 (233*et^4*x^3*\[Nu]^2)/(18*Sqrt[2]*(1 - et^2)^2) + 
 (159*x^3*\[Nu]^2)/(22*Sqrt[2]*(1 - et^2)) - (2859*et^2*x^3*\[Nu]^2)/
  (154*Sqrt[2]*(1 - et^2)) - (6*Sqrt[2]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]) + 
 (8982837*x^3*\[Nu]^3)/(1025024*Sqrt[2]) + 
 (13*x^3*\[Nu]^3)/(3*Sqrt[2]*(1 - et^2)^2) - (13*Sqrt[2]*et^2*x^3*\[Nu]^3)/
  (3*(1 - et^2)^2) + (13*et^4*x^3*\[Nu]^3)/(3*Sqrt[2]*(1 - et^2)^2) - 
 (291*x^3*\[Nu]^3)/(22*Sqrt[2]*(1 - et^2)) + 
 (291*et^2*x^3*\[Nu]^3)/(22*Sqrt[2]*(1 - et^2)) + 
 (1101*x^3)/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (1101*et^2*x^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (3303*et^4*x^3)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (1101*et^6*x^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (13011*x^3*\[Nu])/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (13011*et^2*x^3*\[Nu])/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (39033*et^4*x^3*\[Nu])/(512512*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (13011*et^6*x^3*\[Nu])/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (26193*x^3*\[Nu]^2)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (26193*et^2*x^3*\[Nu]^2)/(128128*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (78579*et^4*x^3*\[Nu]^2)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (26193*et^6*x^3*\[Nu]^2)/(128128*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (70731*x^3*\[Nu]^3)/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (70731*et^2*x^3*\[Nu]^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (212193*et^4*x^3*\[Nu]^3)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (70731*et^6*x^3*\[Nu]^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (1101*et^8*x^3*Cos[u]^2)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (13011*et^8*x^3*\[Nu]*Cos[u]^2)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (26193*et^8*x^3*\[Nu]^2*Cos[u]^2)/(128128*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (70731*et^8*x^3*\[Nu]^3*Cos[u]^2)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (3303*et^8*x^3*Cos[u]^4)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (39033*et^8*x^3*\[Nu]*Cos[u]^4)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (78579*et^8*x^3*\[Nu]^2*Cos[u]^4)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (212193*et^8*x^3*\[Nu]^3*Cos[u]^4)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (1101*et^8*x^3*Cos[u]^6)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (13011*et^8*x^3*\[Nu]*Cos[u]^6)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (26193*et^8*x^3*\[Nu]^2*Cos[u]^6)/(128128*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (70731*et^8*x^3*\[Nu]^3*Cos[u]^6)/(256256*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (1101*et^8*x^3*Cos[u]^8)/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (13011*et^8*x^3*\[Nu]*Cos[u]^8)/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (26193*et^8*x^3*\[Nu]^2*Cos[u]^8)/(512512*Sqrt[2]*(1 - et*Cos[u])^8) + 
 (70731*et^8*x^3*\[Nu]^3*Cos[u]^8)/(1025024*Sqrt[2]*(1 - et*Cos[u])^8) - 
 (209927*x^3)/(384384*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (209927*et^2*x^3)/(128128*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (209927*et^4*x^3)/(128128*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (209927*et^6*x^3)/(384384*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (311643*x^3*\[Nu])/(128128*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (3*x^3*\[Nu])/(14*Sqrt[2]*et^2*(1 - et*Cos[u])^7) - 
 (770193*et^2*x^3*\[Nu])/(128128*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (102183*et^4*x^3*\[Nu])/(18304*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (229275*et^6*x^3*\[Nu])/(128128*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (15*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (75*et^2*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (75*et^4*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (75*et^6*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (75*et^8*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (15*et^10*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (27*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (3*x^3*\[Nu])/(14*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (39*et^2*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (51*et^4*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (9*et^6*x^3*\[Nu])/(2*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (15*et^8*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (233617*x^3*\[Nu]^2)/(64064*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (9*x^3*\[Nu]^2)/(7*Sqrt[2]*et^2*(1 - et*Cos[u])^7) + 
 (206643*et^2*x^3*\[Nu]^2)/(64064*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (41907*et^4*x^3*\[Nu]^2)/(64064*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (13487*et^6*x^3*\[Nu]^2)/(64064*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (23*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (115*et^2*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (115*Sqrt[2]*et^4*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (115*Sqrt[2]*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (115*et^8*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (23*et^10*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (59*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (9*x^3*\[Nu]^2)/(7*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (73*Sqrt[2]*et^2*x^3*\[Nu]^2)/(7*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (87*Sqrt[2]*et^4*x^3*\[Nu]^2)/(7*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (101*et^6*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (23*et^8*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (2225569*x^3*\[Nu]^3)/(384384*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (27*x^3*\[Nu]^3)/(14*Sqrt[2]*et^2*(1 - et*Cos[u])^7) - 
 (106135*et^2*x^3*\[Nu]^3)/(18304*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (248737*et^4*x^3*\[Nu]^3)/(128128*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (1633*et^6*x^3*\[Nu]^3)/(384384*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (3*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (15*et^2*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (15*et^4*x^3*\[Nu]^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (15*et^6*x^3*\[Nu]^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (15*et^8*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (3*et^10*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (111*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (27*x^3*\[Nu]^3)/(14*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (87*et^2*x^3*\[Nu]^3)/(7*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (9*et^4*x^3*\[Nu]^3)/(Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (39*et^6*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (3*et^8*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (326323*x^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (Sqrt[2]*x^3)/(7*et^2*(1 - et*Cos[u])^6) + 
 (482995*et^2*x^3)/(329472*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (5105123*et^4*x^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (228531*et^6*x^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (15*Sqrt[2]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (60*Sqrt[2]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (90*Sqrt[2]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (60*Sqrt[2]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (15*Sqrt[2]*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (2*Sqrt[2]*x^3)/(7*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (Sqrt[2]*x^3)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (69*et^2*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (251*et^4*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (229*et^6*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (69*et^8*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2656795*x^3*\[Nu])/(256256*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (209*x^3*\[Nu])/(56*Sqrt[2]*et^2*(1 - et*Cos[u])^6) - 
 (4286787*et^2*x^3*\[Nu])/(256256*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (632675*et^4*x^3*\[Nu])/(36608*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (1842349*et^6*x^3*\[Nu])/(256256*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (513*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (513*et^2*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (1539*et^4*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (513*et^6*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (513*et^8*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (6441*x^3*\[Nu])/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (209*x^3*\[Nu])/(56*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1427*et^2*x^3*\[Nu])/(88*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1301*et^4*x^3*\[Nu])/(56*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (3231*et^6*x^3*\[Nu])/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1115*et^8*x^3*\[Nu])/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (13360939*x^3*\[Nu]^2)/(384384*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (339*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et*Cos[u])^6) + 
 (2831141*et^2*x^3*\[Nu]^2)/(54912*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (2595475*et^4*x^3*\[Nu]^2)/(54912*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (2352495*et^6*x^3*\[Nu]^2)/(128128*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (233*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[2]*et^2*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (699*et^4*x^3*\[Nu]^2)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[2]*et^6*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (233*et^8*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (10993*x^3*\[Nu]^2)/(308*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (339*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (16323*et^2*x^3*\[Nu]^2)/(308*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (20301*et^4*x^3*\[Nu]^2)/(308*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (2120*Sqrt[2]*et^6*x^3*\[Nu]^2)/(77*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2859*et^8*x^3*\[Nu]^2)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (7932283*x^3*\[Nu]^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (279*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et*Cos[u])^6) - 
 (80205107*et^2*x^3*\[Nu]^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (90652021*et^4*x^3*\[Nu]^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (3318837*et^6*x^3*\[Nu]^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (3*x^3*\[Nu]^3)/(4*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*et^2*x^3*\[Nu]^3)/(Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (9*et^4*x^3*\[Nu]^3)/(2*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*et^6*x^3*\[Nu]^3)/(Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (3*et^8*x^3*\[Nu]^3)/(4*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (927*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (279*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (23781*et^2*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (46215*et^4*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (8181*et^6*x^3*\[Nu]^3)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (291*et^8*x^3*\[Nu]^3)/(22*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (71*x^2)/(88*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (71*et^2*x^2)/(44*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (71*et^4*x^2)/(88*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (3082073*x^3)/(733824*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (5*x^3)/(6*Sqrt[2]*et^2*(1 - et*Cos[u])^5) - 
 (37552937*et^2*x^3)/(4036032*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (18041*et^4*x^3)/(4224*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (75*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (225*et^2*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (225*et^4*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (75*et^6*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (295*Sqrt[2]*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*x^3)/(6*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (163*et^2*x^3)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (1163*et^4*x^3)/(231*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (114*Sqrt[2]*et^6*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (15*Sqrt[2]*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (30*Sqrt[2]*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (15*Sqrt[2]*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (15*Sqrt[2]*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) - 
 (15*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) - 
 (191*x^2*\[Nu])/(77*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (191*Sqrt[2]*et^2*x^2*\[Nu])/(77*(1 - et*Cos[u])^5) - 
 (191*et^4*x^2*\[Nu])/(77*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (5023379*x^3*\[Nu])/(128128*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (1997*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et*Cos[u])^5) + 
 (11285107*et^2*x^3*\[Nu])/(192192*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (309467*et^4*x^3*\[Nu])/(9856*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (1185*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (3615*et^2*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (3735*et^4*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (195*et^6*x^3*\[Nu])/(4*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (15*et^8*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (47893*x^3*\[Nu])/(1848*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (1997*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (76961*et^2*x^3*\[Nu])/(1848*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (98111*et^4*x^3*\[Nu])/(1848*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (3923*et^6*x^3*\[Nu])/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (51*Sqrt[2]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (102*Sqrt[2]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (51*Sqrt[2]*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (51*Sqrt[2]*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) + 
 (51*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) + 
 (19*x^2*\[Nu]^2)/(154*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (19*et^2*x^2*\[Nu]^2)/(77*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (19*et^4*x^2*\[Nu]^2)/(154*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (6062313*x^3*\[Nu]^2)/(64064*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (1157*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et*Cos[u])^5) - 
 (12212969*et^2*x^3*\[Nu]^2)/(96096*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (1090819*et^4*x^3*\[Nu]^2)/(14784*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (433*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1391*et^2*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (225*et^4*x^3*\[Nu]^2)/(2*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (709*et^6*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (23*Sqrt[2]*et^8*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (35263*x^3*\[Nu]^2)/(308*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (1157*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (160291*et^2*x^3*\[Nu]^2)/(924*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (22277*et^4*x^3*\[Nu]^2)/(132*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (7907*Sqrt[2]*et^6*x^3*\[Nu]^2)/(231*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (18*Sqrt[2]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (36*Sqrt[2]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (18*Sqrt[2]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (18*Sqrt[2]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) - 
 (18*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) - 
 (4432513*x^3*\[Nu]^3)/(104832*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (309*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et*Cos[u])^5) + 
 (56979721*et^2*x^3*\[Nu]^3)/(576576*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (215527*et^4*x^3*\[Nu]^3)/(4224*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (33*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (111*et^2*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (135*et^4*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (69*et^6*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (3*et^8*x^3*\[Nu]^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (24467*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (309*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (91199*et^2*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (95401*et^4*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (8017*et^6*x^3*\[Nu]^3)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (355*x^2)/(264*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (1429*et^2*x^2)/(1848*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2]*et^4*x^2)/(7*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (4*Sqrt[2]*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2]*et^6*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (113554211*x^3)/(4892160*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (23*x^3)/(21*Sqrt[2]*et^2*(1 - et*Cos[u])^4) + 
 (8560969*et^2*x^3)/(349440*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (1261287*et^4*x^3)/(512512*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (54*Sqrt[2]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (263*et^2*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (96*Sqrt[2]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (27*et^6*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (5*Sqrt[2]*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (92*Sqrt[2]*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (23*x^3)/(21*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (839*Sqrt[2]*et^2*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (148*Sqrt[2]*et^4*x^3)/(21*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (79*et^6*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (85*x^3)/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (125*et^2*x^3)/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (10*Sqrt[2]*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (35*Sqrt[1 - et^2]*x^3)/(4*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (10*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^4) + 
 (267*x^2*\[Nu])/(77*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (251*et^2*x^2*\[Nu])/(231*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (25*Sqrt[2]*et^4*x^2*\[Nu])/(21*(1 - et*Cos[u])^4) + 
 (Sqrt[2]*x^2*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (13*Sqrt[2]*et^2*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19*Sqrt[2]*et^4*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (25*Sqrt[2]*et^6*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2564272427*x^3*\[Nu])/(23063040*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (2701*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et*Cos[u])^4) - 
 (1345683271*et^2*x^3*\[Nu])/(11531520*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (3992981*et^4*x^3*\[Nu])/(1537536*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (1647*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (11855*et^2*x^3*\[Nu])/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (2735*et^4*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (29*et^6*x^3*\[Nu])/(4*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (341*et^8*x^3*\[Nu])/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1430965*x^3*\[Nu])/(22176*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2701*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (425891*et^2*x^3*\[Nu])/(3168*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (536533*et^4*x^3*\[Nu])/(5544*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (831*et^6*x^3*\[Nu])/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (289*x^3*\[Nu])/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (425*et^2*x^3*\[Nu])/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (34*Sqrt[2]*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (119*Sqrt[1 - et^2]*x^3*\[Nu])/(4*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (34*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^4) + 
 (829*x^2*\[Nu]^2)/(462*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (1753*et^2*x^2*\[Nu]^2)/(462*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (Sqrt[2]*et^4*x^2*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (Sqrt[2]*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (3*Sqrt[2]*et^2*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (3*Sqrt[2]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[2]*et^6*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (5645723*x^3*\[Nu]^2)/(36608*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (1597*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et*Cos[u])^4) + 
 (200060057*et^2*x^3*\[Nu]^2)/(1153152*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (100249333*et^4*x^3*\[Nu]^2)/(2306304*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (329*x^3*\[Nu]^2)/(9*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (10153*et^2*x^3*\[Nu]^2)/(126*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1619*et^4*x^3*\[Nu]^2)/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (2321*et^6*x^3*\[Nu]^2)/(126*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (233*et^8*x^3*\[Nu]^2)/(18*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1955795*x^3*\[Nu]^2)/(11088*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1597*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (3218671*et^2*x^3*\[Nu]^2)/(11088*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (315523*et^4*x^3*\[Nu]^2)/(1386*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6551*Sqrt[2]*et^6*x^3*\[Nu]^2)/(231*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (51*x^3*\[Nu]^2)/(7*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (75*et^2*x^3*\[Nu]^2)/(7*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (12*Sqrt[2]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (21*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(2*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (12*Sqrt[2]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^4) + 
 (140650381*x^3*\[Nu]^3)/(1537536*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (177*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et*Cos[u])^4) - 
 (14494295*et^2*x^3*\[Nu]^3)/(109824*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (5042743*et^4*x^3*\[Nu]^3)/(139776*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (265*x^3*\[Nu]^3)/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1177*et^2*x^3*\[Nu]^3)/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (641*et^4*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1375*et^6*x^3*\[Nu]^3)/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (13*et^8*x^3*\[Nu]^3)/(3*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (240925*x^3*\[Nu]^3)/(2464*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (177*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (603749*et^2*x^3*\[Nu]^3)/(2464*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (113907*et^4*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (6287*et^6*x^3*\[Nu]^3)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5*x)/(42*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (5*et^2*x)/(42*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (223*x^2)/(308*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (1637*et^2*x^2)/(924*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (3*Sqrt[2]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (8*Sqrt[2]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[2]*et^4*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (489300181*x^3)/(13453440*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (5*x^3)/(6*Sqrt[2]*et^2*(1 - et*Cos[u])^3) - 
 (281089*et^2*x^3)/(128128*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (165*x^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (113*et^2*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (et^4*x^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (31*et^6*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (8299*x^3)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*x^3)/(6*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (14533*et^2*x^3)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (827*Sqrt[2]*et^4*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (15*Sqrt[2]*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (55*et^2*x^3)/(7*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (635*Sqrt[1 - et^2]*x^3)/(84*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (5*x*\[Nu])/(14*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (5*et^2*x*\[Nu])/(14*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (10783*x^2*\[Nu])/(2772*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (2785*et^2*x^2*\[Nu])/(396*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (89*x^2*\[Nu])/(21*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (107*Sqrt[2]*et^2*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (125*et^4*x^2*\[Nu])/(21*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (865107547*x^3*\[Nu])/(5765760*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (2099*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et*Cos[u])^3) + 
 (44110775*et^2*x^3*\[Nu])/(1153152*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (289*x^3*\[Nu])/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (3965*et^2*x^3*\[Nu])/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (751*et^4*x^3*\[Nu])/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1999*et^6*x^3*\[Nu])/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (324143*x^3*\[Nu])/(3168*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2099*x^3*\[Nu])/(168*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (3885773*et^2*x^3*\[Nu])/(22176*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (14827*et^4*x^3*\[Nu])/(231*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (51*Sqrt[2]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (187*et^2*x^3*\[Nu])/(7*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (2159*Sqrt[1 - et^2]*x^3*\[Nu])/(84*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (1555*x^2*\[Nu]^2)/(308*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (1555*et^2*x^2*\[Nu]^2)/(308*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (5*x^2*\[Nu]^2)/(Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[2]*et^2*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*et^4*x^2*\[Nu]^2)/(Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (276211471*x^3*\[Nu]^2)/(1729728*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (1259*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et*Cos[u])^3) - 
 (223068295*et^2*x^3*\[Nu]^2)/(1729728*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (3341*x^3*\[Nu]^2)/(252*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1465*et^2*x^3*\[Nu]^2)/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5623*et^4*x^3*\[Nu]^2)/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (9133*et^6*x^3*\[Nu]^2)/(252*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (298693*x^3*\[Nu]^2)/(1584*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1259*x^3*\[Nu]^2)/(28*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3599359*et^2*x^3*\[Nu]^2)/(11088*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (12849*et^4*x^3*\[Nu]^2)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (18*Sqrt[2]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (33*Sqrt[2]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (127*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(14*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (126994583*x^3*\[Nu]^3)/(1153152*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (3*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et*Cos[u])^3) + 
 (106771919*et^2*x^3*\[Nu]^3)/(1153152*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (163*x^3*\[Nu]^3)/(12*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (289*et^2*x^3*\[Nu]^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1171*et^4*x^3*\[Nu]^3)/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (593*et^6*x^3*\[Nu]^3)/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (314921*x^3*\[Nu]^3)/(2464*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3*x^3*\[Nu]^3)/(56*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (83115*et^2*x^3*\[Nu]^3)/(352*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (4168*Sqrt[2]*et^4*x^3*\[Nu]^3)/(77*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*x)/(42*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (61*x^2)/(42*Sqrt[2]*(1 - et*Cos[u])^2) - (4*Sqrt[2]*et^2*x^2)/
  (7*(1 - et*Cos[u])^2) - (11*Sqrt[2]*x^2)/
  (21*(1 - et^2)*(1 - et*Cos[u])^2) + (6*Sqrt[2]*et^2*x^2)/
  (7*(1 - et^2)*(1 - et*Cos[u])^2) - (4*Sqrt[2]*et^4*x^2)/
  (7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (84012667*x^3)/(3843840*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (Sqrt[2]*x^3)/(7*et^2*(1 - et*Cos[u])^2) - 
 (996173*et^2*x^3)/(256256*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (67*x^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (33*et^2*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (19*Sqrt[2]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (10*Sqrt[2]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (6151*x^3)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[2]*x^3)/(7*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (5143*et^2*x^3)/(231*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (79*et^4*x^3)/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (20*Sqrt[2]*x^3)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (5*Sqrt[2]*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (5*Sqrt[2]*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^2) - 
 (5*x*\[Nu])/(14*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (1625*x^2*\[Nu])/(252*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (50*Sqrt[2]*et^2*x^2*\[Nu])/(21*(1 - et*Cos[u])^2) + 
 (18*Sqrt[2]*x^2*\[Nu])/(7*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (89*Sqrt[2]*et^2*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (50*Sqrt[2]*et^4*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (10972037*x^3*\[Nu])/(116480*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (61*x^3*\[Nu])/(14*Sqrt[2]*et^2*(1 - et*Cos[u])^2) + 
 (4225657*et^2*x^3*\[Nu])/(768768*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (181*x^3*\[Nu])/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (815*et^4*x^3*\[Nu])/(21*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (341*et^6*x^3*\[Nu])/(21*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (138487*x^3*\[Nu])/(1848*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (61*x^3*\[Nu])/(14*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (647905*et^2*x^3*\[Nu])/(5544*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (831*et^4*x^3*\[Nu])/(77*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (68*Sqrt[2]*x^3*\[Nu])/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (17*Sqrt[2]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (17*Sqrt[2]*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^2) + 
 (515*x^2*\[Nu]^2)/(84*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2]*et^2*x^2*\[Nu]^2)/(1 - et*Cos[u])^2 - 
 (3*Sqrt[2]*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[2]*et^2*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (56248997*x^3*\[Nu]^2)/(494208*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (111*x^3*\[Nu]^2)/(7*Sqrt[2]*et^2*(1 - et*Cos[u])^2) + 
 (5045089*et^2*x^3*\[Nu]^2)/(164736*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (457*x^3*\[Nu]^2)/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1843*Sqrt[2]*et^2*x^3*\[Nu]^2)/(63*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1439*et^4*x^3*\[Nu]^2)/(18*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (233*et^6*x^3*\[Nu]^2)/(9*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (6937*Sqrt[2]*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (111*x^3*\[Nu]^2)/(7*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (276379*et^2*x^3*\[Nu]^2)/(1386*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (6551*Sqrt[2]*et^4*x^3*\[Nu]^2)/(231*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8*Sqrt[2]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (6*Sqrt[2]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (6*Sqrt[2]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^2) + 
 (189641467*x^3*\[Nu]^3)/(2306304*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (9*x^3*\[Nu]^3)/(14*Sqrt[2]*et^2*(1 - et*Cos[u])^2) - 
 (24509855*et^2*x^3*\[Nu]^3)/(768768*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (277*x^3*\[Nu]^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1013*et^2*x^3*\[Nu]^3)/(21*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1559*et^4*x^3*\[Nu]^3)/(42*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*Sqrt[2]*et^6*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (64227*x^3*\[Nu]^3)/(616*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (9*x^3*\[Nu]^3)/(14*Sqrt[2]*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8089*et^2*x^3*\[Nu]^3)/(56*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (6287*et^4*x^3*\[Nu]^3)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 x/(7*Sqrt[2]*(1 - et*Cos[u])) - (155*x^2)/(154*Sqrt[2]*(1 - et*Cos[u])) + 
 (3*Sqrt[2]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*Sqrt[2]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])) + 
 (372611*x^3)/(128128*Sqrt[2]*(1 - et*Cos[u])) - 
 (15*x^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (89*et^2*x^3)/(14*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (31*et^4*x^3)/(7*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (659*x^3)/(154*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) + 
 (257*Sqrt[2]*et^2*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*x^3)/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (3*x*\[Nu])/(7*Sqrt[2]*(1 - et*Cos[u])) + 
 (709*x^2*\[Nu])/(154*Sqrt[2]*(1 - et*Cos[u])) - 
 (89*x^2*\[Nu])/(21*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) + 
 (125*et^2*x^2*\[Nu])/(21*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) - 
 (7571383*x^3*\[Nu])/(384384*Sqrt[2]*(1 - et*Cos[u])) + 
 (31*x^3*\[Nu])/(28*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (53*Sqrt[2]*et^2*x^3*\[Nu])/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (2089*et^4*x^3*\[Nu])/(84*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (12625*x^3*\[Nu])/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) - 
 (4870*Sqrt[2]*et^2*x^3*\[Nu])/(231*(1 - et^2)*(1 - et*Cos[u])) - 
 (17*x^3*\[Nu])/(14*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (753*x^2*\[Nu]^2)/(154*Sqrt[2]*(1 - et*Cos[u])) + 
 (5*x^2*\[Nu]^2)/(Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*et^2*x^2*\[Nu]^2)/(Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) + 
 (423961*x^3*\[Nu]^2)/(9152*Sqrt[2]*(1 - et*Cos[u])) + 
 (2797*x^3*\[Nu]^2)/(252*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (7351*et^2*x^3*\[Nu]^2)/(126*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (1423*et^4*x^3*\[Nu]^2)/(36*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (28447*x^3*\[Nu]^2)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) + 
 (39427*et^2*x^3*\[Nu]^2)/(462*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) + 
 (3*x^3*\[Nu]^2)/(7*Sqrt[2]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (4846565*x^3*\[Nu]^3)/(128128*Sqrt[2]*(1 - et*Cos[u])) - 
 (43*x^3*\[Nu]^3)/(3*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (43*Sqrt[2]*et^2*x^3*\[Nu]^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (43*et^4*x^3*\[Nu]^3)/(3*Sqrt[2]*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (1161*x^3*\[Nu]^3)/(22*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) - 
 (1161*et^2*x^3*\[Nu]^3)/(22*Sqrt[2]*(1 - et^2)*(1 - et*Cos[u])) - 
 (9*et*x^(5/2)*\[Nu]*Sin[u])/(28*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (9*et^3*x^(5/2)*\[Nu]*Sin[u])/(28*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (et*x^(5/2)*\[Nu]*Sin[u])/(70*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (13*et*x^(5/2)*\[Nu]*Sin[u])/(70*Sqrt[2]*(1 - et*Cos[u])^3)
"-----------------------------------------------------------------------"
H[4, 1]=(((-13*I)/308)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((13*I)/154)*Sqrt[5/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 - 
 (((13*I)/308)*Sqrt[5/2]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((71*I)/616)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (((71*I)/308)*Sqrt[5/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 + (((71*I)/616)*Sqrt[5/2]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (19*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(28*Sqrt[10]*(1 - et*Cos[u])^6) + 
 (19*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(14*Sqrt[10]*(1 - et*Cos[u])^6) - 
 (19*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(28*Sqrt[10]*(1 - et*Cos[u])^6) - 
 ((I/11)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + ((I/11)*Sqrt[10]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 ((I/11)*Sqrt[5/2]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((2*I)/7)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4*I)/7)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2*I)/7)*Sqrt[2/5]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2599*I)/1386)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[10]*(1 - et*Cos[u])^5) - (((2599*I)/1386)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*(1 - et*Cos[u])^5) - 
 (((9*I)/7)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[10]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((9*I)/7)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((9*I)/7)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2383*I)/2772)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((2383*I)/2772)*Sqrt[5/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (3*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(14*Sqrt[10]*(1 - et*Cos[u])^5) + 
 (3*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(14*Sqrt[10]*(1 - et*Cos[u])^5) + 
 ((I/7)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2*I)/7)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((I/7)*Sqrt[2/5]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((83*I)/77)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[10]*(1 - et*Cos[u])^5) - (((83*I)/77)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[10]*(1 - et*Cos[u])^5) - 
 ((I/42)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + ((I/42)*Sqrt[5/2]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((2*I)/7)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/7)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/7)*Sqrt[2/5]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((813*I)/308)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[10]*(1 - et*Cos[u])^4) + (((691*I)/924)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*(1 - et*Cos[u])^4) + 
 ((I/21)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - ((I/21)*Sqrt[5/2]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (((2*I)/21)*Sqrt[10]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/21)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[10]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((19*I)/21)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((17069*I)/2772)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*(1 - et*Cos[u])^4) - (((97*I)/99)*Sqrt[2/5]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (17*Sqrt[2/5]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(105*(1 - et*Cos[u])^4) + 
 (17*Sqrt[2/5]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(105*(1 - et*Cos[u])^4) + 
 (((4*I)/21)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((11*I)/21)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/3)*Sqrt[2/5]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1697*I)/1386)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[10]*(1 - et*Cos[u])^4) + (((529*I)/693)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[10]*(1 - et*Cos[u])^4) + 
 (((46*I)/77)*Sqrt[2/5]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + (((11*I)/21)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((11*I)/21)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((461*I)/154)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*(1 - et*Cos[u])^3) - 
 (((11*I)/21)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((11*I)/21)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((7*I)/33)*Sqrt[5/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 + ((I/7)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[10]*(1 - et*Cos[u])^2) - 
 (((2*I)/7)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((I/7)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((43*I)/154)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[10]*(1 - et*Cos[u])^2) - ((I/7)*Sqrt[2/5]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 + 
 (((2*I)/21)*Sqrt[10]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((19*I)/21)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((31*I)/77)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*(1 - et*Cos[u])^2) + 
 (((4*I)/21)*Sqrt[2/5]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((I/3)*Sqrt[2/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((4*I)/77)*Sqrt[10]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + (307*Sqrt[5/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (462*(1 - et*Cos[u])^6) - (307*Sqrt[5/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(231*(1 - et*Cos[u])^6) + 
 (307*Sqrt[5/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (462*(1 - et*Cos[u])^6) - (317*Sqrt[5/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(231*(1 - et*Cos[u])^6) + 
 (317*Sqrt[10]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (231*(1 - et*Cos[u])^6) - (317*Sqrt[5/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(231*(1 - et*Cos[u])^6) - 
 ((I/6)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[10]*(1 - et*Cos[u])^6) + 
 ((I/6)*et^3*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[10]*(1 - et*Cos[u])^6) - (Sqrt[5/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(154*(1 - et*Cos[u])^6) + 
 (Sqrt[5/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (77*(1 - et*Cos[u])^6) - (Sqrt[5/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(154*(1 - et*Cos[u])^6) - 
 (23*Sqrt[10]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(77*(1 - et*Cos[u])^5) + 
 (23*Sqrt[10]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(77*(1 - et*Cos[u])^5) + 
 (163*Sqrt[5/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (132*(1 - et*Cos[u])^5) - (163*Sqrt[5/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(132*(1 - et*Cos[u])^5) + 
 (((31*I)/42)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[10]*(1 - et*Cos[u])^5) - (Sqrt[5/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(154*(1 - et*Cos[u])^5) + 
 (Sqrt[5/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (154*(1 - et*Cos[u])^5) - (Sqrt[5/2]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (21*(1 - et*Cos[u])^4) + (Sqrt[5/2]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (21*(1 - et*Cos[u])^4) + (107*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (154*Sqrt[10]*(1 - et*Cos[u])^4) + 
 (449*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (462*Sqrt[10]*(1 - et*Cos[u])^4) + 
 (Sqrt[10]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (21*(1 - et*Cos[u])^4) - (Sqrt[10]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(21*(1 - et*Cos[u])^4) - 
 (523*Sqrt[2/5]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (693*(1 - et*Cos[u])^4) - (797*Sqrt[2/5]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(693*(1 - et*Cos[u])^4) + 
 (((2*I)/15)*Sqrt[2/5]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (61*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (99*Sqrt[10]*(1 - et*Cos[u])^4) + 
 (233*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (693*Sqrt[10]*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[4, 2]=(Sqrt[5]*x)/21 - (23*Sqrt[5]*x^2)/462 - 
 (4*Sqrt[5]*et^2*x^2)/(21*(1 - et^2)) + (46609*Sqrt[5]*x^3)/1025024 - 
 (6*Sqrt[5]*x^3)/(7*(1 - et^2)^2) - (13*Sqrt[5]*et^2*x^3)/(21*(1 - et^2)^2) + 
 (10*Sqrt[5]*et^4*x^3)/(21*(1 - et^2)^2) + (23*Sqrt[5]*et^2*x^3)/
  (77*(1 - et^2)) + (10*Sqrt[5]*x^3)/(21*Sqrt[1 - et^2]) - 
 (Sqrt[5]*x*\[Nu])/7 + (53*Sqrt[5]*x^2*\[Nu])/154 - 
 (2*Sqrt[5]*x^2*\[Nu])/(9*(1 - et^2)) + (50*Sqrt[5]*et^2*x^2*\[Nu])/
  (63*(1 - et^2)) - (550799*Sqrt[5]*x^3*\[Nu])/1025024 + 
 (43*Sqrt[5]*x^3*\[Nu])/(14*(1 - et^2)^2) + (220*Sqrt[5]*et^2*x^3*\[Nu])/
  (63*(1 - et^2)^2) - (341*Sqrt[5]*et^4*x^3*\[Nu])/(126*(1 - et^2)^2) + 
 (23*Sqrt[5]*x^3*\[Nu])/(66*(1 - et^2)) - (1115*Sqrt[5]*et^2*x^3*\[Nu])/
  (462*(1 - et^2)) - (34*Sqrt[5]*x^3*\[Nu])/(21*Sqrt[1 - et^2]) - 
 (97*Sqrt[5]*x^2*\[Nu]^2)/154 + (2*Sqrt[5]*x^2*\[Nu]^2)/(3*(1 - et^2)) - 
 (2*Sqrt[5]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)) + 
 (1108837*Sqrt[5]*x^3*\[Nu]^2)/512512 - (55*Sqrt[5]*x^3*\[Nu]^2)/
  (54*(1 - et^2)^2) - (1109*Sqrt[5]*et^2*x^3*\[Nu]^2)/(189*(1 - et^2)^2) + 
 (233*Sqrt[5]*et^4*x^3*\[Nu]^2)/(54*(1 - et^2)^2) - 
 (53*Sqrt[5]*x^3*\[Nu]^2)/(22*(1 - et^2)) + (953*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (154*(1 - et^2)) + (4*Sqrt[5]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]) - 
 (2994279*Sqrt[5]*x^3*\[Nu]^3)/1025024 - (13*Sqrt[5]*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2) + (26*Sqrt[5]*et^2*x^3*\[Nu]^3)/(9*(1 - et^2)^2) - 
 (13*Sqrt[5]*et^4*x^3*\[Nu]^3)/(9*(1 - et^2)^2) + 
 (97*Sqrt[5]*x^3*\[Nu]^3)/(22*(1 - et^2)) - (97*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (22*(1 - et^2)) - (367*Sqrt[5]*x^3)/(1025024*(1 - et*Cos[u])^8) + 
 (367*Sqrt[5]*et^2*x^3)/(256256*(1 - et*Cos[u])^8) - 
 (1101*Sqrt[5]*et^4*x^3)/(512512*(1 - et*Cos[u])^8) + 
 (367*Sqrt[5]*et^6*x^3)/(256256*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5]*x^3*\[Nu])/(1025024*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5]*et^2*x^3*\[Nu])/(256256*(1 - et*Cos[u])^8) + 
 (13011*Sqrt[5]*et^4*x^3*\[Nu])/(512512*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5]*et^6*x^3*\[Nu])/(256256*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5]*x^3*\[Nu]^2)/(512512*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5]*et^2*x^3*\[Nu]^2)/(128128*(1 - et*Cos[u])^8) - 
 (26193*Sqrt[5]*et^4*x^3*\[Nu]^2)/(256256*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5]*et^6*x^3*\[Nu]^2)/(128128*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5]*x^3*\[Nu]^3)/(1025024*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5]*et^2*x^3*\[Nu]^3)/(256256*(1 - et*Cos[u])^8) + 
 (70731*Sqrt[5]*et^4*x^3*\[Nu]^3)/(512512*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5]*et^6*x^3*\[Nu]^3)/(256256*(1 - et*Cos[u])^8) - 
 (367*Sqrt[5]*et^8*x^3*Cos[u]^2)/(256256*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5]*et^8*x^3*\[Nu]*Cos[u]^2)/(256256*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(128128*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(256256*(1 - et*Cos[u])^8) + 
 (1101*Sqrt[5]*et^8*x^3*Cos[u]^4)/(512512*(1 - et*Cos[u])^8) - 
 (13011*Sqrt[5]*et^8*x^3*\[Nu]*Cos[u]^4)/(512512*(1 - et*Cos[u])^8) + 
 (26193*Sqrt[5]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(256256*(1 - et*Cos[u])^8) - 
 (70731*Sqrt[5]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(512512*(1 - et*Cos[u])^8) - 
 (367*Sqrt[5]*et^8*x^3*Cos[u]^6)/(256256*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5]*et^8*x^3*\[Nu]*Cos[u]^6)/(256256*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(128128*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(256256*(1 - et*Cos[u])^8) + 
 (367*Sqrt[5]*et^8*x^3*Cos[u]^8)/(1025024*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5]*et^8*x^3*\[Nu]*Cos[u]^8)/(1025024*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(512512*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(1025024*(1 - et*Cos[u])^8) - 
 (219679*x^3)/(384384*Sqrt[5]*(1 - et*Cos[u])^7) + 
 (219679*et^2*x^3)/(128128*Sqrt[5]*(1 - et*Cos[u])^7) - 
 (219679*et^4*x^3)/(128128*Sqrt[5]*(1 - et*Cos[u])^7) + 
 (219679*et^6*x^3)/(384384*Sqrt[5]*(1 - et*Cos[u])^7) + 
 (861337*x^3*\[Nu])/(384384*Sqrt[5]*(1 - et*Cos[u])^7) - 
 (861337*et^2*x^3*\[Nu])/(128128*Sqrt[5]*(1 - et*Cos[u])^7) + 
 (861337*et^4*x^3*\[Nu])/(128128*Sqrt[5]*(1 - et*Cos[u])^7) - 
 (861337*et^6*x^3*\[Nu])/(384384*Sqrt[5]*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5]*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*Sqrt[5]*et^2*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*Sqrt[5]*et^4*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*Sqrt[5]*et^6*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*Sqrt[5]*et^8*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5]*et^10*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (29499*Sqrt[5]*x^3*\[Nu]^2)/(64064*(1 - et*Cos[u])^7) - 
 (88497*Sqrt[5]*et^2*x^3*\[Nu]^2)/(64064*(1 - et*Cos[u])^7) + 
 (88497*Sqrt[5]*et^4*x^3*\[Nu]^2)/(64064*(1 - et*Cos[u])^7) - 
 (29499*Sqrt[5]*et^6*x^3*\[Nu]^2)/(64064*(1 - et*Cos[u])^7) + 
 (23*Sqrt[5]*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (115*Sqrt[5]*et^2*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (230*Sqrt[5]*et^4*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (230*Sqrt[5]*et^6*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (115*Sqrt[5]*et^8*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (23*Sqrt[5]*et^10*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (403019*Sqrt[5]*x^3*\[Nu]^3)/(384384*(1 - et*Cos[u])^7) + 
 (403019*Sqrt[5]*et^2*x^3*\[Nu]^3)/(128128*(1 - et*Cos[u])^7) - 
 (403019*Sqrt[5]*et^4*x^3*\[Nu]^3)/(128128*(1 - et*Cos[u])^7) + 
 (403019*Sqrt[5]*et^6*x^3*\[Nu]^3)/(384384*(1 - et*Cos[u])^7) - 
 (Sqrt[5]*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5]*et^2*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5]*et^4*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5]*et^6*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5]*et^8*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (Sqrt[5]*et^10*x^3*\[Nu]^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5959251*x^3)/(256256*Sqrt[5]*(1 - et*Cos[u])^6) - 
 (12299387*et^2*x^3)/(256256*Sqrt[5]*(1 - et*Cos[u])^6) + 
 (6721021*et^4*x^3)/(256256*Sqrt[5]*(1 - et*Cos[u])^6) - 
 (76177*Sqrt[5]*et^6*x^3)/(256256*(1 - et*Cos[u])^6) - 
 (10*Sqrt[5]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (40*Sqrt[5]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (60*Sqrt[5]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (40*Sqrt[5]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (10*Sqrt[5]*et^8*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (23*Sqrt[5]*et^2*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (69*Sqrt[5]*et^4*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (69*Sqrt[5]*et^6*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (23*Sqrt[5]*et^8*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (20834157*x^3*\[Nu])/(256256*Sqrt[5]*(1 - et*Cos[u])^6) - 
 (Sqrt[5]*x^3*\[Nu])/(56*et^2*(1 - et*Cos[u])^6) + 
 (12220237*et^2*x^3*\[Nu])/(69888*Sqrt[5]*(1 - et*Cos[u])^6) - 
 (11580463*et^4*x^3*\[Nu])/(109824*Sqrt[5]*(1 - et*Cos[u])^6) + 
 (1842349*Sqrt[5]*et^6*x^3*\[Nu])/(768768*(1 - et*Cos[u])^6) + 
 (171*Sqrt[5]*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (171*Sqrt[5]*et^2*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (513*Sqrt[5]*et^4*x^3*\[Nu])/(14*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (171*Sqrt[5]*et^6*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (171*Sqrt[5]*et^8*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (545*Sqrt[5]*x^3*\[Nu])/(1848*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (Sqrt[5]*x^3*\[Nu])/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (899*Sqrt[5]*et^2*x^3*\[Nu])/(264*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (463*Sqrt[5]*et^4*x^3*\[Nu])/(56*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1753*Sqrt[5]*et^6*x^3*\[Nu])/(231*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1115*Sqrt[5]*et^8*x^3*\[Nu])/(462*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2891513*Sqrt[5]*x^3*\[Nu]^2)/(384384*(1 - et*Cos[u])^6) + 
 (3*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et*Cos[u])^6) - 
 (8259073*Sqrt[5]*et^2*x^3*\[Nu]^2)/(384384*(1 - et*Cos[u])^6) + 
 (7678871*Sqrt[5]*et^4*x^3*\[Nu]^2)/(384384*(1 - et*Cos[u])^6) - 
 (784165*Sqrt[5]*et^6*x^3*\[Nu]^2)/(128128*(1 - et*Cos[u])^6) - 
 (233*Sqrt[5]*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (466*Sqrt[5]*et^2*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[5]*et^4*x^3*\[Nu]^2)/(7*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (466*Sqrt[5]*et^6*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[5]*et^8*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (643*Sqrt[5]*x^3*\[Nu]^2)/(308*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (3*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4033*Sqrt[5]*et^2*x^3*\[Nu]^2)/(308*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (7911*Sqrt[5]*et^4*x^3*\[Nu]^2)/(308*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1615*Sqrt[5]*et^6*x^3*\[Nu]^2)/(77*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (953*Sqrt[5]*et^8*x^3*\[Nu]^2)/(154*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (268933*Sqrt[5]*x^3*\[Nu]^3)/(109824*(1 - et*Cos[u])^6) - 
 (9*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et*Cos[u])^6) + 
 (7454555*Sqrt[5]*et^2*x^3*\[Nu]^3)/(768768*(1 - et*Cos[u])^6) - 
 (8767309*Sqrt[5]*et^4*x^3*\[Nu]^3)/(768768*(1 - et*Cos[u])^6) + 
 (1106279*Sqrt[5]*et^6*x^3*\[Nu]^3)/(256256*(1 - et*Cos[u])^6) + 
 (Sqrt[5]*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (Sqrt[5]*et^2*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (3*Sqrt[5]*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (Sqrt[5]*et^6*x^3*\[Nu]^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (Sqrt[5]*et^8*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (2419*Sqrt[5]*x^3*\[Nu]^3)/(616*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (10567*Sqrt[5]*et^2*x^3*\[Nu]^3)/(616*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (16197*Sqrt[5]*et^4*x^3*\[Nu]^3)/(616*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (194*Sqrt[5]*et^6*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (97*Sqrt[5]*et^8*x^3*\[Nu]^3)/(22*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (289*Sqrt[5]*x^2)/(616*(1 - et*Cos[u])^5) - 
 (289*Sqrt[5]*et^2*x^2)/(308*(1 - et*Cos[u])^5) + 
 (289*Sqrt[5]*et^4*x^2)/(616*(1 - et*Cos[u])^5) - 
 (95431697*Sqrt[5]*x^3)/(8072064*(1 - et*Cos[u])^5) - 
 (Sqrt[5]*x^3)/(42*et^2*(1 - et*Cos[u])^5) + 
 (271460591*et^2*x^3)/(4036032*Sqrt[5]*(1 - et*Cos[u])^5) - 
 (7193*et^4*x^3)/(896*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (25*Sqrt[5]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (75*Sqrt[5]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (75*Sqrt[5]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (25*Sqrt[5]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (2*Sqrt[5]*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (Sqrt[5]*x^3)/(42*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (167*Sqrt[5]*et^2*x^3)/(66*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (1165*Sqrt[5]*et^4*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (580*Sqrt[5]*et^6*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (10*Sqrt[5]*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (20*Sqrt[5]*et^2*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (10*Sqrt[5]*et^4*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (10*Sqrt[5]*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) + 
 (10*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3)/(7*(1 - et*Cos[u])^5) - 
 (685*Sqrt[5]*x^2*\[Nu])/(462*(1 - et*Cos[u])^5) + 
 (685*Sqrt[5]*et^2*x^2*\[Nu])/(231*(1 - et*Cos[u])^5) - 
 (685*Sqrt[5]*et^4*x^2*\[Nu])/(462*(1 - et*Cos[u])^5) + 
 ((I/84)*Sqrt[5]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 - 
 ((I/84)*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 + 
 (258177229*x^3*\[Nu])/(1153152*Sqrt[5]*(1 - et*Cos[u])^5) - 
 (55*Sqrt[5]*x^3*\[Nu])/(168*et^2*(1 - et*Cos[u])^5) - 
 (55350221*et^2*x^3*\[Nu])/(192192*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (5831669*et^4*x^3*\[Nu])/(88704*Sqrt[5]*(1 - et*Cos[u])^5) - 
 (395*Sqrt[5]*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1205*Sqrt[5]*et^2*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1245*Sqrt[5]*et^4*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (65*Sqrt[5]*et^6*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5]*et^8*x^3*\[Nu])/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (13271*Sqrt[5]*x^3*\[Nu])/(2772*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (55*Sqrt[5]*x^3*\[Nu])/(168*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (44669*Sqrt[5]*et^2*x^3*\[Nu])/(1848*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (8152*Sqrt[5]*et^4*x^3*\[Nu])/(231*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (10796*Sqrt[5]*et^6*x^3*\[Nu])/(693*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (34*Sqrt[5]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (68*Sqrt[5]*et^2*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (34*Sqrt[5]*et^4*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (34*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) - 
 (34*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(7*(1 - et*Cos[u])^5) + 
 (40*Sqrt[5]*x^2*\[Nu]^2)/(231*(1 - et*Cos[u])^5) - 
 (80*Sqrt[5]*et^2*x^2*\[Nu]^2)/(231*(1 - et*Cos[u])^5) + 
 (40*Sqrt[5]*et^4*x^2*\[Nu]^2)/(231*(1 - et*Cos[u])^5) - 
 (100552567*x^3*\[Nu]^2)/(576576*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (31*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et*Cos[u])^5) + 
 (94475237*et^2*x^3*\[Nu]^2)/(288288*Sqrt[5]*(1 - et*Cos[u])^5) - 
 (2348453*et^4*x^3*\[Nu]^2)/(14784*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (433*Sqrt[5]*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (1391*Sqrt[5]*et^2*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (75*Sqrt[5]*et^4*x^3*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (709*Sqrt[5]*et^6*x^3*\[Nu]^2)/(42*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (46*Sqrt[5]*et^8*x^3*\[Nu]^2)/(21*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (4820*Sqrt[5]*x^3*\[Nu]^2)/(231*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (31*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (63983*Sqrt[5]*et^2*x^3*\[Nu]^2)/(924*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (37109*Sqrt[5]*et^4*x^3*\[Nu]^2)/(462*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (7123*Sqrt[5]*et^6*x^3*\[Nu]^2)/(231*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (12*Sqrt[5]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (24*Sqrt[5]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (12*Sqrt[5]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (12*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) + 
 (12*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^5) + 
 (105356717*x^3*\[Nu]^3)/(1153152*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (15*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et*Cos[u])^5) - 
 (9638597*et^2*x^3*\[Nu]^3)/(52416*Sqrt[5]*(1 - et*Cos[u])^5) + 
 (898701*et^4*x^3*\[Nu]^3)/(9856*Sqrt[5]*(1 - et*Cos[u])^5) - 
 (11*Sqrt[5]*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (37*Sqrt[5]*et^2*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (45*Sqrt[5]*et^4*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (23*Sqrt[5]*et^6*x^3*\[Nu]^3)/(28*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (Sqrt[5]*et^8*x^3*\[Nu]^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (16903*Sqrt[5]*x^3*\[Nu]^3)/(924*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (15*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (4941*Sqrt[5]*et^2*x^3*\[Nu]^3)/(88*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (8677*Sqrt[5]*et^4*x^3*\[Nu]^3)/(154*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (619*Sqrt[5]*et^6*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (415*Sqrt[5]*x^2)/(616*(1 - et*Cos[u])^4) + (1597*Sqrt[5]*et^2*x^2)/
  (1848*(1 - et*Cos[u])^4) - (4*Sqrt[5]*et^4*x^2)/(21*(1 - et*Cos[u])^4) - 
 (4*Sqrt[5]*et^2*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (8*Sqrt[5]*et^4*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (4*Sqrt[5]*et^6*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (10579731077*x^3)/(161441280*Sqrt[5]*(1 - et*Cos[u])^4) + 
 (Sqrt[5]*x^3)/(21*et^2*(1 - et*Cos[u])^4) - 
 (478925743*et^2*x^3)/(11531520*Sqrt[5]*(1 - et*Cos[u])^4) + 
 (642329*Sqrt[5]*et^4*x^3)/(1537536*(1 - et*Cos[u])^4) - 
 (36*Sqrt[5]*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (263*Sqrt[5]*et^2*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (64*Sqrt[5]*et^4*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (9*Sqrt[5]*et^6*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (10*Sqrt[5]*et^8*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (397*Sqrt[5]*x^3)/(693*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[5]*x^3)/(21*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4880*Sqrt[5]*et^2*x^3)/(693*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (461*Sqrt[5]*et^4*x^3)/(63*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (69*Sqrt[5]*et^6*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (85*Sqrt[5]*x^3)/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (65*Sqrt[5]*et^2*x^3)/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (10*Sqrt[5]*et^4*x^3)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (125*Sqrt[5]*Sqrt[1 - et^2]*x^3)/(84*(1 - et*Cos[u])^4) + 
 (10*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3)/(21*(1 - et*Cos[u])^4) + 
 (3203*Sqrt[5]*x^2*\[Nu])/(1386*(1 - et*Cos[u])^4) - 
 (4303*Sqrt[5]*et^2*x^2*\[Nu])/(1386*(1 - et*Cos[u])^4) + 
 (50*Sqrt[5]*et^4*x^2*\[Nu])/(63*(1 - et*Cos[u])^4) - 
 (2*Sqrt[5]*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (26*Sqrt[5]*et^2*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (38*Sqrt[5]*et^4*x^2*\[Nu])/(21*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (50*Sqrt[5]*et^6*x^2*\[Nu])/(63*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (((9*I)/28)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(Sqrt[5]*(1 - et*Cos[u])^4) - 
 (18863797399*x^3*\[Nu])/(69189120*Sqrt[5]*(1 - et*Cos[u])^4) + 
 (17*Sqrt[5]*x^3*\[Nu])/(24*et^2*(1 - et*Cos[u])^4) + 
 (7604259587*et^2*x^3*\[Nu])/(34594560*Sqrt[5]*(1 - et*Cos[u])^4) - 
 (20796053*Sqrt[5]*et^4*x^3*\[Nu])/(4612608*(1 - et*Cos[u])^4) + 
 (549*Sqrt[5]*x^3*\[Nu])/(28*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (11855*Sqrt[5]*et^2*x^3*\[Nu])/(252*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (2735*Sqrt[5]*et^4*x^3*\[Nu])/(84*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (29*Sqrt[5]*et^6*x^3*\[Nu])/(12*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (341*Sqrt[5]*et^8*x^3*\[Nu])/(126*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (824953*Sqrt[5]*x^3*\[Nu])/(66528*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (17*Sqrt[5]*x^3*\[Nu])/(24*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (3316517*Sqrt[5]*et^2*x^3*\[Nu])/(66528*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (188773*Sqrt[5]*et^4*x^3*\[Nu])/(4158*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1115*Sqrt[5]*et^6*x^3*\[Nu])/(154*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (289*Sqrt[5]*x^3*\[Nu])/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (221*Sqrt[5]*et^2*x^3*\[Nu])/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (34*Sqrt[5]*et^4*x^3*\[Nu])/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (425*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu])/(84*(1 - et*Cos[u])^4) - 
 (34*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(21*(1 - et*Cos[u])^4) - 
 (191*Sqrt[5]*x^2*\[Nu]^2)/(231*(1 - et*Cos[u])^4) + 
 (115*Sqrt[5]*et^2*x^2*\[Nu]^2)/(77*(1 - et*Cos[u])^4) - 
 (2*Sqrt[5]*et^4*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^4) + 
 (2*Sqrt[5]*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2*Sqrt[5]*et^2*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[5]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (2*Sqrt[5]*et^6*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (134293751*Sqrt[5]*x^3*\[Nu]^2)/(2306304*(1 - et*Cos[u])^4) - 
 (71*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et*Cos[u])^4) - 
 (257755769*Sqrt[5]*et^2*x^3*\[Nu]^2)/(3459456*(1 - et*Cos[u])^4) + 
 (97888117*Sqrt[5]*et^4*x^3*\[Nu]^2)/(6918912*(1 - et*Cos[u])^4) - 
 (329*Sqrt[5]*x^3*\[Nu]^2)/(27*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (10153*Sqrt[5]*et^2*x^3*\[Nu]^2)/(378*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1619*Sqrt[5]*et^4*x^3*\[Nu]^2)/(126*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (2321*Sqrt[5]*et^6*x^3*\[Nu]^2)/(378*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (233*Sqrt[5]*et^8*x^3*\[Nu]^2)/(54*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1486007*Sqrt[5]*x^3*\[Nu]^2)/(33264*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (71*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (3861511*Sqrt[5]*et^2*x^3*\[Nu]^2)/(33264*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (109907*Sqrt[5]*et^4*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2859*Sqrt[5]*et^6*x^3*\[Nu]^2)/(154*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (17*Sqrt[5]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (13*Sqrt[5]*et^2*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5]*et^4*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (25*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(14*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(7*(1 - et*Cos[u])^4) - 
 (832387201*x^3*\[Nu]^3)/(4612608*Sqrt[5]*(1 - et*Cos[u])^4) - 
 (3*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et*Cos[u])^4) + 
 (7181849*et^2*x^3*\[Nu]^3)/(29952*Sqrt[5]*(1 - et*Cos[u])^4) - 
 (4882999*Sqrt[5]*et^4*x^3*\[Nu]^3)/(419328*(1 - et*Cos[u])^4) - 
 (265*Sqrt[5]*x^3*\[Nu]^3)/(252*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1177*Sqrt[5]*et^2*x^3*\[Nu]^3)/(252*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (641*Sqrt[5]*et^4*x^3*\[Nu]^3)/(84*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1375*Sqrt[5]*et^6*x^3*\[Nu]^3)/(252*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (13*Sqrt[5]*et^8*x^3*\[Nu]^3)/(9*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (13197*Sqrt[5]*x^3*\[Nu]^3)/(352*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (3*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (217559*Sqrt[5]*et^2*x^3*\[Nu]^3)/(2464*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2815*Sqrt[5]*et^4*x^3*\[Nu]^3)/(44*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (291*Sqrt[5]*et^6*x^3*\[Nu]^3)/(22*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[5]*x)/(42*(1 - et*Cos[u])^3) + (Sqrt[5]*et^2*x)/
  (42*(1 - et*Cos[u])^3) + (10937*x^2)/(2772*Sqrt[5]*(1 - et*Cos[u])^3) - 
 (3499*et^2*x^2)/(924*Sqrt[5]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[5]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (16*Sqrt[5]*et^2*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (10*Sqrt[5]*et^4*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (85293905*Sqrt[5]*x^3)/(8072064*(1 - et*Cos[u])^3) - 
 (Sqrt[5]*x^3)/(42*et^2*(1 - et*Cos[u])^3) + 
 (4573637*et^2*x^3)/(384384*Sqrt[5]*(1 - et*Cos[u])^3) + 
 (55*Sqrt[5]*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (113*Sqrt[5]*et^2*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (Sqrt[5]*et^4*x^3)/(42*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (31*Sqrt[5]*et^6*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (689*Sqrt[5]*x^3)/(198*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[5]*x^3)/(42*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (13345*Sqrt[5]*et^2*x^3)/(1386*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1006*Sqrt[5]*et^4*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (10*Sqrt[5]*x^3)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5]*et^2*x^3)/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (25*Sqrt[5]*Sqrt[1 - et^2]*x^3)/(84*(1 - et*Cos[u])^3) + 
 (Sqrt[5]*x*\[Nu])/(14*(1 - et*Cos[u])^3) - (Sqrt[5]*et^2*x*\[Nu])/
  (14*(1 - et*Cos[u])^3) - (2839*Sqrt[5]*x^2*\[Nu])/(924*(1 - et*Cos[u])^3) + 
 (7901*Sqrt[5]*et^2*x^2*\[Nu])/(2772*(1 - et*Cos[u])^3) + 
 (89*Sqrt[5]*x^2*\[Nu])/(63*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (214*Sqrt[5]*et^2*x^2*\[Nu])/(63*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (125*Sqrt[5]*et^4*x^2*\[Nu])/(63*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (((13*I)/14)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(Sqrt[5]*(1 - et*Cos[u])^3) + 
 (810919723*x^3*\[Nu])/(3459456*Sqrt[5]*(1 - et*Cos[u])^3) - 
 (61*Sqrt[5]*x^3*\[Nu])/(168*et^2*(1 - et*Cos[u])^3) - 
 (36219451*et^2*x^3*\[Nu])/(384384*Sqrt[5]*(1 - et*Cos[u])^3) - 
 (289*Sqrt[5]*x^3*\[Nu])/(21*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (3965*Sqrt[5]*et^2*x^3*\[Nu])/(252*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (751*Sqrt[5]*et^4*x^3*\[Nu])/(126*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1999*Sqrt[5]*et^6*x^3*\[Nu])/(252*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1599629*Sqrt[5]*x^3*\[Nu])/(66528*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (61*Sqrt[5]*x^3*\[Nu])/(168*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3949793*Sqrt[5]*et^2*x^3*\[Nu])/(66528*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (19612*Sqrt[5]*et^4*x^3*\[Nu])/(693*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (34*Sqrt[5]*x^3*\[Nu])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (17*Sqrt[5]*et^2*x^3*\[Nu])/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (85*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu])/(84*(1 - et*Cos[u])^3) + 
 (2003*Sqrt[5]*x^2*\[Nu]^2)/(924*(1 - et*Cos[u])^3) - 
 (1651*Sqrt[5]*et^2*x^2*\[Nu]^2)/(924*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5]*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (10*Sqrt[5]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5]*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (15634729*x^3*\[Nu]^2)/(52416*Sqrt[5]*(1 - et*Cos[u])^3) + 
 (37*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et*Cos[u])^3) + 
 (403047457*et^2*x^3*\[Nu]^2)/(1729728*Sqrt[5]*(1 - et*Cos[u])^3) + 
 (3341*Sqrt[5]*x^3*\[Nu]^2)/(756*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1465*Sqrt[5]*et^2*x^3*\[Nu]^2)/(252*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (5623*Sqrt[5]*et^4*x^3*\[Nu]^2)/(252*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (9133*Sqrt[5]*et^6*x^3*\[Nu]^2)/(756*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1866847*Sqrt[5]*x^3*\[Nu]^2)/(33264*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (37*Sqrt[5]*x^3*\[Nu]^2)/(28*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (3982555*Sqrt[5]*et^2*x^3*\[Nu]^2)/(33264*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5810*Sqrt[5]*et^4*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (12*Sqrt[5]*x^3*\[Nu]^2)/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[5]*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(14*(1 - et*Cos[u])^3) + 
 (33191927*x^3*\[Nu]^3)/(164736*Sqrt[5]*(1 - et*Cos[u])^3) - 
 (3*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et*Cos[u])^3) - 
 (16471339*et^2*x^3*\[Nu]^3)/(104832*Sqrt[5]*(1 - et*Cos[u])^3) + 
 (163*Sqrt[5]*x^3*\[Nu]^3)/(36*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (289*Sqrt[5]*et^2*x^3*\[Nu]^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1171*Sqrt[5]*et^4*x^3*\[Nu]^3)/(84*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (593*Sqrt[5]*et^6*x^3*\[Nu]^3)/(126*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (111471*Sqrt[5]*x^3*\[Nu]^3)/(2464*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (3*Sqrt[5]*x^3*\[Nu]^3)/(56*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (602177*Sqrt[5]*et^2*x^3*\[Nu]^3)/(7392*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (8380*Sqrt[5]*et^4*x^3*\[Nu]^3)/(231*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[5]*x)/(18*(1 - et*Cos[u])^2) - (2*Sqrt[5]*et^2*x)/
  (21*(1 - et*Cos[u])^2) - (1073*Sqrt[5]*x^2)/(1386*(1 - et*Cos[u])^2) + 
 (23*Sqrt[5]*et^2*x^2)/(231*(1 - et*Cos[u])^2) + 
 (22*Sqrt[5]*x^2)/(63*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (4*Sqrt[5]*et^2*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8*Sqrt[5]*et^4*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (48378427*x^3)/(2306304*Sqrt[5]*(1 - et*Cos[u])^2) - 
 (99665*Sqrt[5]*et^2*x^3)/(256256*(1 - et*Cos[u])^2) - 
 (67*Sqrt[5]*x^3)/(42*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (11*Sqrt[5]*et^2*x^3)/(7*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (38*Sqrt[5]*et^4*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (20*Sqrt[5]*et^6*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (2521*Sqrt[5]*x^3)/(1386*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (4054*Sqrt[5]*et^2*x^3)/(693*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (69*Sqrt[5]*et^4*x^3)/(77*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (40*Sqrt[5]*x^3)/(63*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (20*Sqrt[5]*et^2*x^3)/(21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (Sqrt[5]*x*\[Nu])/(6*(1 - et*Cos[u])^2) + (2*Sqrt[5]*et^2*x*\[Nu])/
  (7*(1 - et*Cos[u])^2) + (26239*Sqrt[5]*x^2*\[Nu])/
  (8316*(1 - et*Cos[u])^2) - (53*Sqrt[5]*et^2*x^2*\[Nu])/
  (77*(1 - et*Cos[u])^2) - (12*Sqrt[5]*x^2*\[Nu])/
  (7*(1 - et^2)*(1 - et*Cos[u])^2) + (178*Sqrt[5]*et^2*x^2*\[Nu])/
  (63*(1 - et^2)*(1 - et*Cos[u])^2) - (100*Sqrt[5]*et^4*x^2*\[Nu])/
  (63*(1 - et^2)*(1 - et*Cos[u])^2) - (254994821*x^3*\[Nu])/
  (2306304*Sqrt[5]*(1 - et*Cos[u])^2) + (2675053*Sqrt[5]*et^2*x^3*\[Nu])/
  (768768*(1 - et*Cos[u])^2) + (181*Sqrt[5]*x^3*\[Nu])/
  (42*(1 - et^2)^2*(1 - et*Cos[u])^2) - (815*Sqrt[5]*et^4*x^3*\[Nu])/
  (63*(1 - et^2)^2*(1 - et*Cos[u])^2) + (341*Sqrt[5]*et^6*x^3*\[Nu])/
  (63*(1 - et^2)^2*(1 - et*Cos[u])^2) + (2397*Sqrt[5]*x^3*\[Nu])/
  (154*(1 - et^2)*(1 - et*Cos[u])^2) - (72998*Sqrt[5]*et^2*x^3*\[Nu])/
  (2079*(1 - et^2)*(1 - et*Cos[u])^2) + (1115*Sqrt[5]*et^4*x^3*\[Nu])/
  (154*(1 - et^2)*(1 - et*Cos[u])^2) + (136*Sqrt[5]*x^3*\[Nu])/
  (63*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + (68*Sqrt[5]*et^2*x^3*\[Nu])/
  (21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - (7045*Sqrt[5]*x^2*\[Nu]^2)/
  (2772*(1 - et*Cos[u])^2) + (97*Sqrt[5]*et^2*x^2*\[Nu]^2)/
  (77*(1 - et*Cos[u])^2) + (2*Sqrt[5]*x^2*\[Nu]^2)/
  ((1 - et^2)*(1 - et*Cos[u])^2) - (10*Sqrt[5]*et^2*x^2*\[Nu]^2)/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + (4*Sqrt[5]*et^4*x^2*\[Nu]^2)/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + (36395017*Sqrt[5]*x^3*\[Nu]^2)/
  (943488*(1 - et*Cos[u])^2) - (1342949*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (128128*(1 - et*Cos[u])^2) + (457*Sqrt[5]*x^3*\[Nu]^2)/
  (126*(1 - et^2)^2*(1 - et*Cos[u])^2) - (3686*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (189*(1 - et^2)^2*(1 - et*Cos[u])^2) + (1439*Sqrt[5]*et^4*x^3*\[Nu]^2)/
  (54*(1 - et^2)^2*(1 - et*Cos[u])^2) - (233*Sqrt[5]*et^6*x^3*\[Nu]^2)/
  (27*(1 - et^2)^2*(1 - et*Cos[u])^2) - (50117*Sqrt[5]*x^3*\[Nu]^2)/
  (1188*(1 - et^2)*(1 - et*Cos[u])^2) + (575231*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (8316*(1 - et^2)*(1 - et*Cos[u])^2) - (2859*Sqrt[5]*et^4*x^3*\[Nu]^2)/
  (154*(1 - et^2)*(1 - et*Cos[u])^2) - (16*Sqrt[5]*x^3*\[Nu]^2)/
  (21*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - (8*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (7*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - (17949233*Sqrt[5]*x^3*\[Nu]^3)/
  (628992*(1 - et*Cos[u])^2) + (373601*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (36608*(1 - et*Cos[u])^2) - (277*Sqrt[5]*x^3*\[Nu]^3)/
  (42*(1 - et^2)^2*(1 - et*Cos[u])^2) + (1013*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (63*(1 - et^2)^2*(1 - et*Cos[u])^2) - (1559*Sqrt[5]*et^4*x^3*\[Nu]^3)/
  (126*(1 - et^2)^2*(1 - et*Cos[u])^2) + (26*Sqrt[5]*et^6*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2*(1 - et*Cos[u])^2) + (4645*Sqrt[5]*x^3*\[Nu]^3)/
  (132*(1 - et^2)*(1 - et*Cos[u])^2) - (581*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (12*(1 - et^2)*(1 - et*Cos[u])^2) + (291*Sqrt[5]*et^4*x^3*\[Nu]^3)/
  (22*(1 - et^2)*(1 - et*Cos[u])^2) - (Sqrt[5]*x)/(21*(1 - et*Cos[u])) + 
 (155*Sqrt[5]*x^2)/(462*(1 - et*Cos[u])) - 
 (2*Sqrt[5]*x^2)/(7*(1 - et^2)*(1 - et*Cos[u])) + 
 (10*Sqrt[5]*et^2*x^2)/(21*(1 - et^2)*(1 - et*Cos[u])) - 
 (372611*Sqrt[5]*x^3)/(384384*(1 - et*Cos[u])) + 
 (5*Sqrt[5]*x^3)/(14*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (89*Sqrt[5]*et^2*x^3)/(42*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (31*Sqrt[5]*et^4*x^3)/(21*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (659*Sqrt[5]*x^3)/(462*(1 - et^2)*(1 - et*Cos[u])) - 
 (514*Sqrt[5]*et^2*x^3)/(231*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*Sqrt[5]*x^3)/(42*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (Sqrt[5]*x*\[Nu])/(7*(1 - et*Cos[u])) - (709*Sqrt[5]*x^2*\[Nu])/
  (462*(1 - et*Cos[u])) + (89*Sqrt[5]*x^2*\[Nu])/
  (63*(1 - et^2)*(1 - et*Cos[u])) - (125*Sqrt[5]*et^2*x^2*\[Nu])/
  (63*(1 - et^2)*(1 - et*Cos[u])) + (7571383*Sqrt[5]*x^3*\[Nu])/
  (1153152*(1 - et*Cos[u])) - (31*Sqrt[5]*x^3*\[Nu])/
  (84*(1 - et^2)^2*(1 - et*Cos[u])) - (106*Sqrt[5]*et^2*x^3*\[Nu])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) + (2089*Sqrt[5]*et^4*x^3*\[Nu])/
  (252*(1 - et^2)^2*(1 - et*Cos[u])) - (12625*Sqrt[5]*x^3*\[Nu])/
  (1386*(1 - et^2)*(1 - et*Cos[u])) + (9740*Sqrt[5]*et^2*x^3*\[Nu])/
  (693*(1 - et^2)*(1 - et*Cos[u])) + (17*Sqrt[5]*x^3*\[Nu])/
  (42*Sqrt[1 - et^2]*(1 - et*Cos[u])) + (251*Sqrt[5]*x^2*\[Nu]^2)/
  (154*(1 - et*Cos[u])) - (5*Sqrt[5]*x^2*\[Nu]^2)/
  (3*(1 - et^2)*(1 - et*Cos[u])) + (5*Sqrt[5]*et^2*x^2*\[Nu]^2)/
  (3*(1 - et^2)*(1 - et*Cos[u])) - (423961*Sqrt[5]*x^3*\[Nu]^2)/
  (27456*(1 - et*Cos[u])) - (2797*Sqrt[5]*x^3*\[Nu]^2)/
  (756*(1 - et^2)^2*(1 - et*Cos[u])) + (7351*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (378*(1 - et^2)^2*(1 - et*Cos[u])) - (1423*Sqrt[5]*et^4*x^3*\[Nu]^2)/
  (108*(1 - et^2)^2*(1 - et*Cos[u])) + (28447*Sqrt[5]*x^3*\[Nu]^2)/
  (1386*(1 - et^2)*(1 - et*Cos[u])) - (39427*Sqrt[5]*et^2*x^3*\[Nu]^2)/
  (1386*(1 - et^2)*(1 - et*Cos[u])) - (Sqrt[5]*x^3*\[Nu]^2)/
  (7*Sqrt[1 - et^2]*(1 - et*Cos[u])) + (4846565*Sqrt[5]*x^3*\[Nu]^3)/
  (384384*(1 - et*Cos[u])) + (43*Sqrt[5]*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) - (86*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) + (43*Sqrt[5]*et^4*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) - (387*Sqrt[5]*x^3*\[Nu]^3)/
  (22*(1 - et^2)*(1 - et*Cos[u])) + (387*Sqrt[5]*et^2*x^3*\[Nu]^3)/
  (22*(1 - et^2)*(1 - et*Cos[u])) - 
 (((367*I)/256256)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((1101*I)/256256)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((1101*I)/256256)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^8 + (((4337*I)/256256)*Sqrt[5]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 (((13011*I)/256256)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 + (((13011*I)/256256)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 (((8731*I)/128128)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((26193*I)/128128)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((26193*I)/128128)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((23577*I)/256256)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((70731*I)/256256)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((70731*I)/256256)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((1101*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((13011*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((26193*I)/128128)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((70731*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((1101*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + (((13011*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((26193*I)/128128)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + (((70731*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((367*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - (((4337*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((8731*I)/128128)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - (((23577*I)/256256)*Sqrt[5]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 (((92*I)/231)*Sqrt[5]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((92*I)/77)*Sqrt[5]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((92*I)/77)*Sqrt[5]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((92*I)/231)*Sqrt[5]*et^7*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((88261*I)/128128)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((88261*I)/64064)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((88261*I)/128128)*Sqrt[5]*et^5*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 ((I/28)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((19*I)/28)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) + (((33*I)/14)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((47*I)/14)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((61*I)/28)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((15*I)/28)*Sqrt[5]*et^9*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - ((I/7)*Sqrt[5]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1615*I)/462)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1483*I)/154)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1439*I)/154)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1417*I)/462)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((3*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^7) - (((558443*I)/128128)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((537851*I)/64064)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((530987*I)/128128)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 - (((3*I)/14)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((5*I)/2)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) - (((55*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((75*I)/7)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((95*I)/14)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((23*I)/14)*Sqrt[5]*et^9*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((6*I)/7)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) - (((299*I)/33)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1697*I)/77)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1565*I)/77)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1499*I)/231)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((9*I)/14)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^7) + (((1465171*I)/192192)*Sqrt[5]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((1279843*I)/96096)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((1218067*I)/192192)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((9*I)/28)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) - (((39*I)/28)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((33*I)/14)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((27*I)/14)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((3*I)/4)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((3*I)/28)*Sqrt[5]*et^9*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((9*I)/7)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) + (((843*I)/154)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1341*I)/154)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((135*I)/22)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((249*I)/154)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((27*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^7) - (((1266817*I)/384384)*Sqrt[5]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((710833*I)/192192)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((525505*I)/384384)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + ((I/21)*Sqrt[5]*x^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((16*I)/7)*Sqrt[5]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((46*I)/7)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((136*I)/21)*Sqrt[5]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((15*I)/7)*Sqrt[5]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (((4*I)/21)*Sqrt[5]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((599*I)/77)*et*x^3*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((439*I)/21)*et^3*x^3*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((1129*I)/77)*et^5*x^3*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((115*I)/231)*Sqrt[5]*et^7*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((I/7)*Sqrt[5]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^6) + 
 (((1882175*I)/256256)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((33713*I)/4224)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 + (((379417*I)/768768)*Sqrt[5]*et^5*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((223*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((13*I)/2)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((1315*I)/56)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((521*I)/21)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((951*I)/112)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((883*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((53579*I)/1008)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((321551*I)/3696)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((247993*I)/3696)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((5575*I)/1386)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((55*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^6) - (((297407293*I)/2306304)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^6) + 
 (((1761289*I)/12672)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^6) - (((9159701*I)/2306304)*Sqrt[5]*et^5*
   Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 - 
 (((127*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((15*I)/28)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 ((12*I)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((463*I)/28)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((351*I)/56)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((499*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((32905*I)/1848)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1689*I)/88)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((12697*I)/616)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4765*I)/462)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((93*I)/14)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^6) + (((214509*I)/18304)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((224507*I)/14784)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((3885901*I)/384384)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((51*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((45*I)/28)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((117*I)/56)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((33*I)/28)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((27*I)/112)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((33*I)/16)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((2155*I)/3696)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((18113*I)/1232)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((23907*I)/1232)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((485*I)/66)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((45*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^6) - (((511353*I)/256256)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((315641*I)/29568)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((5437087*I)/768768)*Sqrt[5]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + (((8*I)/21)*Sqrt[5]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((16*I)/21)*Sqrt[5]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((8*I)/21)*Sqrt[5]*et^5*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((163*I)/924)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 + 
 (((163*I)/924)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 - 
 ((I/12)*Sqrt[5]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((239*I)/84)*Sqrt[5]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((79*I)/12)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((139*I)/28)*Sqrt[5]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((8*I)/7)*Sqrt[5]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + (((31*I)/84)*Sqrt[5]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((809*I)/462)*et*x^3*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((7421*I)/462)*et^3*x^3*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((11519*I)/924)*et^5*x^3*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2*I)/7)*Sqrt[5]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^5) - 
 (((4453755*I)/448448)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((1065671*I)/64064)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^5) - (((26*I)/21)*Sqrt[5]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((52*I)/21)*Sqrt[5]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((26*I)/21)*Sqrt[5]*et^5*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((146*I)/231)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((146*I)/231)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (Sqrt[5]*et*x^(5/2)*\[Nu]*Sin[u])/
  (84*(1 - et*Cos[u])^5) + (Sqrt[5]*et^3*x^(5/2)*\[Nu]*Sin[u])/
  (84*(1 - et*Cos[u])^5) - (((409*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((779*I)/84)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((9335*I)/336)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((183*I)/8)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((67*I)/12)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((1837*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((86663*I)/11088)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((751451*I)/11088)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((621241*I)/11088)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17*I)/4)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^5) + (((99990491*I)/576576)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^5) - 
 (((45880453*I)/576576)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^5) + (((2*I)/7)*Sqrt[5]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4*I)/7)*Sqrt[5]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2*I)/7)*Sqrt[5]*et^5*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((127*I)/462)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((127*I)/462)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 + (((241*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((253*I)/84)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((1443*I)/56)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((177*I)/7)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((41*I)/6)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((1093*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((44515*I)/1848)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((37535*I)/1848)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((29089*I)/1848)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((213*I)/14)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^5) - (((26565841*I)/288288)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^5) + 
 (((10852277*I)/96096)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^5) + (((33*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((67*I)/28)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((561*I)/112)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((225*I)/56)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((31*I)/28)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((69*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((13949*I)/1232)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((97465*I)/3696)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((53341*I)/3696)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((9*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^5) + (((534877*I)/9152)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^5) - 
 (((433759*I)/5824)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^5) - (((2*I)/21)*Sqrt[5]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - (((4*I)/21)*Sqrt[5]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + (((2*I)/7)*Sqrt[5]*et^5*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((10*I)/21)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((2*I)/7)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((15*I)/28)*Sqrt[5]*et*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((5*I)/7)*Sqrt[5]*et^3*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 ((I/14)*Sqrt[5]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((26*I)/7)*Sqrt[5]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((6*I)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((107*I)/42)*Sqrt[5]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) + (((4*I)/21)*Sqrt[5]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - (((5*I)/7)*Sqrt[5]*et^3*x^3*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + (((5*I)/7)*Sqrt[5]*et^5*x^3*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - (((3*I)/14)*Sqrt[5]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - (((41*I)/22)*Sqrt[5]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + (((415*I)/66)*Sqrt[5]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((320*I)/231)*Sqrt[5]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/7)*Sqrt[5]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (((24294307*I)/549120)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[5]*(1 - et*Cos[u])^4) + (((307277*I)/256256)*Sqrt[5]*et^3*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 ((I/42)*Sqrt[5]*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((7*I)/6)*Sqrt[5]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((25*I)/21)*Sqrt[5]*et^5*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((11*I)/6)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((25*I)/21)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (et*x^(5/2)*\[Nu]*Sin[u])/
  (42*Sqrt[5]*(1 - et*Cos[u])^4) - (((51*I)/28)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((17*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((115*I)/112)*Sqrt[5]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((17095*I)/1344)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((4505*I)/192)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((3053*I)/336)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((53*I)/84)*Sqrt[5]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((17*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (((17*I)/7)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (((359*I)/112)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((138671*I)/2464)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((528743*I)/4032)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((1147*I)/1584)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((61*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^4) - (((634766567*I)/3843840)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^4) - 
 (((3242299*I)/2306304)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((11*I)/14)*Sqrt[5]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((25*I)/14)*Sqrt[5]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + (I*Sqrt[5]*et^5*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7*I)/6)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (I*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((9*I)/14)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((6*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((201*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((10663*I)/2016)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((11149*I)/672)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((29*I)/8)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((515*I)/126)*Sqrt[5]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((6*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (((6*I)/7)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (((645*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((747823*I)/33264)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((2157817*I)/66528)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((254123*I)/16632)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((111*I)/14)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^4) + (((88300925*I)/3459456)*Sqrt[5]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((3455503*I)/314496)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((45*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((2255*I)/1344)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((269*I)/448)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((237*I)/112)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((121*I)/84)*Sqrt[5]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((9*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((129473*I)/7392)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1391377*I)/44352)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((147307*I)/11088)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((9*I)/28)*Sqrt[5]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^4) - (((70048819*I)/768768)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^4) + 
 (((26681101*I)/2306304)*Sqrt[5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 + ((I/42)*Sqrt[5]*et*Sqrt[1 - et^2]*x*Sin[u])/
  (1 - et*Cos[u])^3 - (((2*I)/21)*Sqrt[5]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - ((I/42)*Sqrt[5]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((351*I)/308)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^3) + 
 (((55*I)/42)*Sqrt[5]*et*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 ((I/12)*Sqrt[5]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((15*I)/56)*Sqrt[5]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((27*I)/56)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 ((I/42)*Sqrt[5]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((5*I)/28)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) + 
 ((I/12)*Sqrt[5]*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((18631*I)/1848)*et*x^3*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((15889*I)/924)*et^3*x^3*Sin[u])/
  (Sqrt[5]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((386107*I)/128128)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^3 - ((I/14)*Sqrt[5]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((53*I)/84)*Sqrt[5]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - ((I/4)*Sqrt[5]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((1453*I)/1386)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (13*et*x^(5/2)*\[Nu]*Sin[u])/
  (42*Sqrt[5]*(1 - et*Cos[u])^3) - (((187*I)/42)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (((415*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((743*I)/1344)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((837*I)/448)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((99*I)/112)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((17*I)/28)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) + 
 (((415*I)/336)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((213611*I)/22176)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((508567*I)/6336)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[5]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((78293587*I)/1153152)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[5]*(1 - et*Cos[u])^3) - 
 (((29*I)/28)*Sqrt[5]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((27*I)/28)*Sqrt[5]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((499*I)/462)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((11*I)/7)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((247*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((1693*I)/2016)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((1039*I)/2016)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((881*I)/252)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3*I)/14)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((247*I)/56)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((15419*I)/1008)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((491927*I)/22176)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((31244639*I)/1729728)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((15*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((353*I)/1344)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((3025*I)/1344)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((635*I)/336)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((15*I)/112)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((96889*I)/7392)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((216863*I)/14784)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((14324335*I)/1153152)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3 + (((2*I)/21)*Sqrt[5]*et*Sqrt[1 - et^2]*x*Sin[u])/
  (1 - et*Cos[u])^2 - (((4*I)/21)*Sqrt[5]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - (((2*I)/7)*Sqrt[5]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((I/231)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^2 + 
 (((5*I)/21)*Sqrt[5]*et*x^3*Sin[u])/(1 - et*Cos[u])^2 + 
 ((I/21)*Sqrt[5]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((11*I)/42)*Sqrt[5]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((17*I)/14)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((4*I)/21)*Sqrt[5]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((5*I)/7)*Sqrt[5]*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 ((I/21)*Sqrt[5]*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((1063*I)/462)*Sqrt[5]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((71*I)/231)*Sqrt[5]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((724979*I)/768768)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^2 - (((2*I)/7)*Sqrt[5]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + ((I/3)*Sqrt[5]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((25*I)/21)*Sqrt[5]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((202*I)/693)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - (((17*I)/21)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((61*I)/84)*Sqrt[5]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((73*I)/112)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((1483*I)/336)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((53*I)/84)*Sqrt[5]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((17*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (((61*I)/84)*Sqrt[5]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((4561*I)/616)*Sqrt[5]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((4217*I)/1584)*Sqrt[5]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((2831677*I)/768768)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((5*I)/7)*Sqrt[5]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - (I*Sqrt[5]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((214*I)/231)*Sqrt[5]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 + (((2*I)/7)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 - (((37*I)/14)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((109*I)/504)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((1507*I)/504)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((515*I)/126)*Sqrt[5]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((6*I)/7)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((37*I)/14)*Sqrt[5]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((7991*I)/2772)*Sqrt[5]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((41989*I)/5544)*Sqrt[5]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((181171*I)/44928)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 + (((3*I)/28)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((187*I)/336)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((683*I)/336)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((121*I)/84)*Sqrt[5]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((3*I)/28)*Sqrt[5]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((3153*I)/616)*Sqrt[5]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((7671*I)/1232)*Sqrt[5]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((1533049*I)/329472)*Sqrt[5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2
"-----------------------------------------------------------------------"
H[4, 3]=(((-179*I)/132)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 + 
 (((179*I)/66)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((179*I)/132)*Sqrt[5/14]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 + 
 (((937*I)/264)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((937*I)/132)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((937*I)/264)*Sqrt[5/14]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 + (1051*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (36*Sqrt[70]*(1 - et*Cos[u])^6) - (1051*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (18*Sqrt[70]*(1 - et*Cos[u])^6) + (1051*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (36*Sqrt[70]*(1 - et*Cos[u])^6) - 
 (((31*I)/11)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((31*I)/11)*Sqrt[10/7]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((31*I)/11)*Sqrt[5/14]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((2*I)/3)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((4*I)/3)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2*I)/3)*Sqrt[2/35]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((43*I)/22)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[70]*(1 - et*Cos[u])^5) - (((43*I)/22)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*(1 - et*Cos[u])^5) + 
 ((3*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - ((3*I)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((3*I)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((115*I)/44)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 (((115*I)/44)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^5 + (3*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (2*Sqrt[70]*(1 - et*Cos[u])^5) - (3*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (2*Sqrt[70]*(1 - et*Cos[u])^5) - 
 ((I/3)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2*I)/3)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((I/3)*Sqrt[2/35]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((397*I)/33)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[70]*(1 - et*Cos[u])^5) - (((397*I)/33)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[70]*(1 - et*Cos[u])^5) - 
 (((5*I)/6)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((5*I)/6)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((2*I)/3)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/3)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/3)*Sqrt[2/35]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((1007*I)/44)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[70]*(1 - et*Cos[u])^4) + (((41*I)/12)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((5*I)/3)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - (((5*I)/3)*Sqrt[5/14]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (((2*I)/9)*Sqrt[10/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/9)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((19*I)/9)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7013*I)/132)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*(1 - et*Cos[u])^4) - (((37*I)/9)*Sqrt[10/7]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (17*Sqrt[2/35]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(15*(1 - et*Cos[u])^4) - 
 (17*Sqrt[2/35]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(15*(1 - et*Cos[u])^4) - 
 (((4*I)/9)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((11*I)/9)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/9)*Sqrt[14/5]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((839*I)/198)*Sqrt[5/14]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 + (((59*I)/9)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[70]*(1 - et*Cos[u])^4) - 
 (((46*I)/33)*Sqrt[2/35]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 - (((11*I)/9)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((11*I)/9)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((461*I)/66)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*(1 - et*Cos[u])^3) + 
 (((11*I)/9)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((11*I)/9)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((7*I)/99)*Sqrt[35/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 - ((I/3)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[70]*(1 - et*Cos[u])^2) + 
 (((2*I)/3)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/3)*Sqrt[2/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((43*I)/66)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[70]*(1 - et*Cos[u])^2) + ((I/3)*Sqrt[2/35]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 - 
 (((2*I)/9)*Sqrt[10/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((19*I)/9)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((31*I)/33)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*(1 - et*Cos[u])^2) - 
 (((4*I)/9)*Sqrt[2/35]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/9)*Sqrt[14/5]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((4*I)/33)*Sqrt[10/7]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + (205*Sqrt[5/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (66*(1 - et*Cos[u])^6) - (205*Sqrt[5/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(33*(1 - et*Cos[u])^6) + 
 (205*Sqrt[5/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (66*(1 - et*Cos[u])^6) - (223*Sqrt[5/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(33*(1 - et*Cos[u])^6) + 
 (223*Sqrt[10/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (33*(1 - et*Cos[u])^6) - (223*Sqrt[5/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(33*(1 - et*Cos[u])^6) - 
 (((149*I)/18)*Sqrt[5/14]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 + (((149*I)/18)*Sqrt[5/14]*et^3*Sqrt[1 - et^2]*
   x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 - 
 (15*Sqrt[5/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (22*(1 - et*Cos[u])^6) + (15*Sqrt[5/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(11*(1 - et*Cos[u])^6) - 
 (15*Sqrt[5/14]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (22*(1 - et*Cos[u])^6) + (23*Sqrt[10/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(11*(1 - et*Cos[u])^5) - 
 (23*Sqrt[10/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (11*(1 - et*Cos[u])^5) - (163*Sqrt[35/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(132*(1 - et*Cos[u])^5) + 
 (163*Sqrt[35/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (132*(1 - et*Cos[u])^5) - (((31*I)/18)*et*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[70]*(1 - et*Cos[u])^5) + 
 (Sqrt[5/14]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (22*(1 - et*Cos[u])^5) - (Sqrt[5/14]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(22*(1 - et*Cos[u])^5) + 
 (Sqrt[5/14]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) - 
 (Sqrt[5/14]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) - 
 (107*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(22*Sqrt[70]*(1 - et*Cos[u])^4) - 
 (449*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (66*Sqrt[70]*(1 - et*Cos[u])^4) - 
 (Sqrt[10/7]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et*Cos[u])^4) + (Sqrt[10/7]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(3*(1 - et*Cos[u])^4) + 
 (523*Sqrt[2/35]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (99*(1 - et*Cos[u])^4) + (797*Sqrt[2/35]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(99*(1 - et*Cos[u])^4) - 
 (((2*I)/45)*Sqrt[14/5]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (61*Sqrt[7/10]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(99*(1 - et*Cos[u])^4) - 
 (233*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (99*Sqrt[70]*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[4, 4]=-(Sqrt[5/7]*x)/6 + (23*Sqrt[5/7]*x^2)/132 + 
 (2*Sqrt[5/7]*et^2*x^2)/(3*(1 - et^2)) - (46609*Sqrt[5/7]*x^3)/292864 + 
 (3*Sqrt[5/7]*x^3)/(1 - et^2)^2 + (13*Sqrt[5/7]*et^2*x^3)/(6*(1 - et^2)^2) - 
 (5*Sqrt[5/7]*et^4*x^3)/(3*(1 - et^2)^2) - (23*Sqrt[5/7]*et^2*x^3)/
  (22*(1 - et^2)) - (5*Sqrt[5/7]*x^3)/(3*Sqrt[1 - et^2]) + 
 (Sqrt[5/7]*x*\[Nu])/2 - (53*Sqrt[5/7]*x^2*\[Nu])/44 + 
 (Sqrt[35]*x^2*\[Nu])/(9*(1 - et^2)) - (25*Sqrt[5/7]*et^2*x^2*\[Nu])/
  (9*(1 - et^2)) + (550799*Sqrt[5/7]*x^3*\[Nu])/292864 - 
 (43*Sqrt[5/7]*x^3*\[Nu])/(4*(1 - et^2)^2) - (110*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (9*(1 - et^2)^2) + (341*Sqrt[5/7]*et^4*x^3*\[Nu])/(36*(1 - et^2)^2) - 
 (23*Sqrt[35]*x^3*\[Nu])/(132*(1 - et^2)) + (1115*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (132*(1 - et^2)) + (17*Sqrt[5/7]*x^3*\[Nu])/(3*Sqrt[1 - et^2]) + 
 (97*Sqrt[5/7]*x^2*\[Nu]^2)/44 - (Sqrt[35]*x^2*\[Nu]^2)/(3*(1 - et^2)) + 
 (Sqrt[35]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)) - (1108837*Sqrt[5/7]*x^3*\[Nu]^2)/
  146432 + (55*Sqrt[35]*x^3*\[Nu]^2)/(108*(1 - et^2)^2) + 
 (1109*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(54*(1 - et^2)^2) - 
 (233*Sqrt[35]*et^4*x^3*\[Nu]^2)/(108*(1 - et^2)^2) + 
 (53*Sqrt[35]*x^3*\[Nu]^2)/(44*(1 - et^2)) - (953*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/
  (44*(1 - et^2)) - (2*Sqrt[5/7]*x^3*\[Nu]^2)/Sqrt[1 - et^2] + 
 (2994279*Sqrt[5/7]*x^3*\[Nu]^3)/292864 + (13*Sqrt[35]*x^3*\[Nu]^3)/
  (18*(1 - et^2)^2) - (13*Sqrt[35]*et^2*x^3*\[Nu]^3)/(9*(1 - et^2)^2) + 
 (13*Sqrt[35]*et^4*x^3*\[Nu]^3)/(18*(1 - et^2)^2) - 
 (97*Sqrt[35]*x^3*\[Nu]^3)/(44*(1 - et^2)) + (97*Sqrt[35]*et^2*x^3*\[Nu]^3)/
  (44*(1 - et^2)) + (367*Sqrt[5/7]*x^3)/(292864*(1 - et*Cos[u])^8) - 
 (367*Sqrt[5/7]*et^2*x^3)/(73216*(1 - et*Cos[u])^8) + 
 (1101*Sqrt[5/7]*et^4*x^3)/(146432*(1 - et*Cos[u])^8) - 
 (367*Sqrt[5/7]*et^6*x^3)/(73216*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5/7]*x^3*\[Nu])/(292864*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5/7]*et^2*x^3*\[Nu])/(73216*(1 - et*Cos[u])^8) - 
 (13011*Sqrt[5/7]*et^4*x^3*\[Nu])/(146432*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5/7]*et^6*x^3*\[Nu])/(73216*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5/7]*x^3*\[Nu]^2)/(146432*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(36608*(1 - et*Cos[u])^8) + 
 (26193*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(73216*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(36608*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5/7]*x^3*\[Nu]^3)/(292864*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^8) - 
 (70731*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(146432*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^8) + 
 (367*Sqrt[5/7]*et^8*x^3*Cos[u]^2)/(73216*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5/7]*et^8*x^3*\[Nu]*Cos[u]^2)/(73216*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5/7]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(36608*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5/7]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(73216*(1 - et*Cos[u])^8) - 
 (1101*Sqrt[5/7]*et^8*x^3*Cos[u]^4)/(146432*(1 - et*Cos[u])^8) + 
 (13011*Sqrt[5/7]*et^8*x^3*\[Nu]*Cos[u]^4)/(146432*(1 - et*Cos[u])^8) - 
 (26193*Sqrt[5/7]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(73216*(1 - et*Cos[u])^8) + 
 (70731*Sqrt[5/7]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(146432*(1 - et*Cos[u])^8) + 
 (367*Sqrt[5/7]*et^8*x^3*Cos[u]^6)/(73216*(1 - et*Cos[u])^8) - 
 (4337*Sqrt[5/7]*et^8*x^3*\[Nu]*Cos[u]^6)/(73216*(1 - et*Cos[u])^8) + 
 (8731*Sqrt[5/7]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(36608*(1 - et*Cos[u])^8) - 
 (23577*Sqrt[5/7]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(73216*(1 - et*Cos[u])^8) - 
 (367*Sqrt[5/7]*et^8*x^3*Cos[u]^8)/(292864*(1 - et*Cos[u])^8) + 
 (4337*Sqrt[5/7]*et^8*x^3*\[Nu]*Cos[u]^8)/(292864*(1 - et*Cos[u])^8) - 
 (8731*Sqrt[5/7]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(146432*(1 - et*Cos[u])^8) + 
 (23577*Sqrt[5/7]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(292864*(1 - et*Cos[u])^8) + 
 (1777823*x^3)/(109824*Sqrt[35]*(1 - et*Cos[u])^7) - 
 (1777823*et^2*x^3)/(36608*Sqrt[35]*(1 - et*Cos[u])^7) + 
 (1777823*et^4*x^3)/(36608*Sqrt[35]*(1 - et*Cos[u])^7) - 
 (1777823*et^6*x^3)/(109824*Sqrt[35]*(1 - et*Cos[u])^7) - 
 (15466169*x^3*\[Nu])/(109824*Sqrt[35]*(1 - et*Cos[u])^7) + 
 (3*Sqrt[5/7]*x^3*\[Nu])/(4*et^2*(1 - et*Cos[u])^7) + 
 (14642489*et^2*x^3*\[Nu])/(36608*Sqrt[35]*(1 - et*Cos[u])^7) - 
 (14367929*et^4*x^3*\[Nu])/(36608*Sqrt[35]*(1 - et*Cos[u])^7) + 
 (14230649*et^6*x^3*\[Nu])/(109824*Sqrt[35]*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5/7]*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*Sqrt[5/7]*et^2*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*Sqrt[5/7]*et^4*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (25*Sqrt[5/7]*et^6*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (25*Sqrt[5/7]*et^8*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5/7]*et^10*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (27*Sqrt[5/7]*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (3*Sqrt[5/7]*x^3*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (39*Sqrt[5/7]*et^2*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (51*Sqrt[5/7]*et^4*x^3*\[Nu])/(2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (9*Sqrt[35]*et^6*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (15*Sqrt[5/7]*et^8*x^3*\[Nu])/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (3452143*Sqrt[5/7]*x^3*\[Nu]^2)/(54912*(1 - et*Cos[u])^7) - 
 (9*Sqrt[5/7]*x^3*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^7) - 
 (2957935*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(18304*(1 - et*Cos[u])^7) + 
 (2793199*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(18304*(1 - et*Cos[u])^7) - 
 (2710831*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(54912*(1 - et*Cos[u])^7) - 
 (23*Sqrt[5/7]*x^3*\[Nu]^2)/(6*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (115*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(6*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (115*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (115*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (115*Sqrt[5/7]*et^8*x^3*\[Nu]^2)/(6*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (23*Sqrt[5/7]*et^10*x^3*\[Nu]^2)/(6*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (59*Sqrt[5/7]*x^3*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (9*Sqrt[5/7]*x^3*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (73*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^7) - 
 (87*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^7) + 
 (101*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (23*Sqrt[5/7]*et^8*x^3*\[Nu]^2)/(2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (1239591*Sqrt[5/7]*x^3*\[Nu]^3)/(36608*(1 - et*Cos[u])^7) + 
 (27*Sqrt[5/7]*x^3*\[Nu]^3)/(4*et^2*(1 - et*Cos[u])^7) + 
 (2236149*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(36608*(1 - et*Cos[u])^7) - 
 (1741941*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(36608*(1 - et*Cos[u])^7) + 
 (498279*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(36608*(1 - et*Cos[u])^7) + 
 (Sqrt[5/7]*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (5*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (5*Sqrt[5/7]*et^8*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) - 
 (Sqrt[5/7]*et^10*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^7) + 
 (111*Sqrt[5/7]*x^3*\[Nu]^3)/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (27*Sqrt[5/7]*x^3*\[Nu]^3)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (87*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (9*Sqrt[35]*et^4*x^3*\[Nu]^3)/(2*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (39*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(4*(1 - et^2)*(1 - et*Cos[u])^7) + 
 (3*Sqrt[5/7]*et^8*x^3*\[Nu]^3)/(4*(1 - et^2)*(1 - et*Cos[u])^7) - 
 (120129551*x^3)/(1537536*Sqrt[35]*(1 - et*Cos[u])^6) + 
 (Sqrt[5/7]*x^3)/(et^2*(1 - et*Cos[u])^6) + 
 (225194647*et^2*x^3)/(1537536*Sqrt[35]*(1 - et*Cos[u])^6) - 
 (120751361*et^4*x^3)/(1537536*Sqrt[35]*(1 - et*Cos[u])^6) + 
 (76177*Sqrt[5/7]*et^6*x^3)/(73216*(1 - et*Cos[u])^6) + 
 (5*Sqrt[5/7]*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (20*Sqrt[5/7]*et^2*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (30*Sqrt[5/7]*et^4*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (20*Sqrt[5/7]*et^6*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (5*Sqrt[5/7]*et^8*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (2*Sqrt[5/7]*x^3)/((1 - et^2)*(1 - et*Cos[u])^6) - 
 (Sqrt[5/7]*x^3)/(et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (23*Sqrt[5/7]*et^2*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (25*Sqrt[5/7]*et^4*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (47*Sqrt[5/7]*et^6*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (23*Sqrt[5/7]*et^8*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (5289601*Sqrt[7/5]*x^3*\[Nu])/(219648*(1 - et*Cos[u])^6) + 
 (213*Sqrt[5/7]*x^3*\[Nu])/(16*et^2*(1 - et*Cos[u])^6) - 
 (18161017*Sqrt[7/5]*et^2*x^3*\[Nu])/(219648*(1 - et*Cos[u])^6) + 
 (84691337*et^4*x^3*\[Nu])/(219648*Sqrt[35]*(1 - et*Cos[u])^6) - 
 (1842349*Sqrt[5/7]*et^6*x^3*\[Nu])/(219648*(1 - et*Cos[u])^6) - 
 (171*Sqrt[5/7]*x^3*\[Nu])/(8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (171*Sqrt[5/7]*et^2*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (513*Sqrt[5/7]*et^4*x^3*\[Nu])/(4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (171*Sqrt[5/7]*et^6*x^3*\[Nu])/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (171*Sqrt[5/7]*et^8*x^3*\[Nu])/(8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (2449*Sqrt[35]*x^3*\[Nu])/(528*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (213*Sqrt[5/7]*x^3*\[Nu])/(16*et^2*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (685*Sqrt[35]*et^2*x^3*\[Nu])/(528*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (551*Sqrt[5/7]*et^4*x^3*\[Nu])/(16*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4331*Sqrt[5/7]*et^6*x^3*\[Nu])/(132*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1115*Sqrt[5/7]*et^8*x^3*\[Nu])/(132*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1487687*Sqrt[5/7]*x^3*\[Nu]^2)/(109824*(1 - et*Cos[u])^6) - 
 (351*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et*Cos[u])^6) + 
 (13832705*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(109824*(1 - et*Cos[u])^6) - 
 (1836337*Sqrt[35]*et^4*x^3*\[Nu]^2)/(109824*(1 - et*Cos[u])^6) + 
 (784165*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(36608*(1 - et*Cos[u])^6) + 
 (233*Sqrt[5/7]*x^3*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (233*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (233*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (233*Sqrt[5/7]*et^8*x^3*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (1203*Sqrt[35]*x^3*\[Nu]^2)/(88*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (351*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (191*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(88*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (11343*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(88*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1110*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (953*Sqrt[5/7]*et^8*x^3*\[Nu]^2)/(44*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4905249*Sqrt[5/7]*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^6) - 
 (243*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et*Cos[u])^6) - 
 (7580873*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^6) + 
 (4893871*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^6) - 
 (1106279*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(73216*(1 - et*Cos[u])^6) - 
 (Sqrt[35]*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (Sqrt[35]*et^2*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (3*Sqrt[35]*et^4*x^3*\[Nu]^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^6) + 
 (Sqrt[35]*et^6*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (Sqrt[35]*et^8*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^6) - 
 (10603*Sqrt[5/7]*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (243*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2641*Sqrt[35]*et^2*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (18573*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2683*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(44*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (97*Sqrt[35]*et^8*x^3*\[Nu]^3)/(44*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1461*Sqrt[5/7]*x^2)/(176*(1 - et*Cos[u])^5) + 
 (1461*Sqrt[5/7]*et^2*x^2)/(88*(1 - et*Cos[u])^5) - 
 (1461*Sqrt[5/7]*et^4*x^2)/(176*(1 - et*Cos[u])^5) + 
 (1438891829*x^3)/(2306304*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (31*Sqrt[5/7]*x^3)/(12*et^2*(1 - et*Cos[u])^5) - 
 (783751663*et^2*x^3)/(1153152*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (7542917*et^4*x^3)/(109824*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (25*Sqrt[5/7]*x^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (75*Sqrt[5/7]*et^2*x^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (75*Sqrt[5/7]*et^4*x^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (25*Sqrt[5/7]*et^6*x^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (283*Sqrt[5/7]*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (31*Sqrt[5/7]*x^3)/(12*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (4513*Sqrt[5/7]*et^2*x^3)/(132*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (3497*Sqrt[5/7]*et^4*x^3)/(66*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (818*Sqrt[5/7]*et^6*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/7]*x^3)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (10*Sqrt[5/7]*et^2*x^3)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/7]*et^4*x^3)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (5*Sqrt[35]*Sqrt[1 - et^2]*x^3)/(1 - et*Cos[u])^5 + 
 (5*Sqrt[35]*et^2*Sqrt[1 - et^2]*x^3)/(1 - et*Cos[u])^5 + 
 (557*Sqrt[5/7]*x^2*\[Nu])/(22*(1 - et*Cos[u])^5) - 
 (557*Sqrt[5/7]*et^2*x^2*\[Nu])/(11*(1 - et*Cos[u])^5) + 
 (557*Sqrt[5/7]*et^4*x^2*\[Nu])/(22*(1 - et*Cos[u])^5) - 
 (((89*I)/12)*Sqrt[5/7]*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(1 - et*Cos[u])^5 + 
 (((89*I)/12)*Sqrt[5/7]*et^2*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/
  (1 - et*Cos[u])^5 - (123869561*Sqrt[5/7]*x^3*\[Nu])/
  (329472*(1 - et*Cos[u])^5) - (1777*Sqrt[5/7]*x^3*\[Nu])/
  (48*et^2*(1 - et*Cos[u])^5) + (142874357*et^2*x^3*\[Nu])/
  (54912*Sqrt[35]*(1 - et*Cos[u])^5) - (176911697*et^4*x^3*\[Nu])/
  (329472*Sqrt[35]*(1 - et*Cos[u])^5) + (395*Sqrt[5/7]*x^3*\[Nu])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - (1205*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + (1245*Sqrt[5/7]*et^4*x^3*\[Nu])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) - (65*Sqrt[35]*et^6*x^3*\[Nu])/
  (8*(1 - et^2)^2*(1 - et*Cos[u])^5) + (5*Sqrt[5/7]*et^8*x^3*\[Nu])/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^5) - (37511*Sqrt[5/7]*x^3*\[Nu])/
  (1584*(1 - et^2)*(1 - et*Cos[u])^5) + (1777*Sqrt[5/7]*x^3*\[Nu])/
  (48*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - (33905*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (176*(1 - et^2)*(1 - et*Cos[u])^5) + (54251*Sqrt[5/7]*et^4*x^3*\[Nu])/
  (176*(1 - et^2)*(1 - et*Cos[u])^5) - (51061*Sqrt[5/7]*et^6*x^3*\[Nu])/
  (396*(1 - et^2)*(1 - et*Cos[u])^5) + (17*Sqrt[5/7]*x^3*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (34*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (17*Sqrt[5/7]*et^4*x^3*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (17*Sqrt[35]*Sqrt[1 - et^2]*x^3*\[Nu])/
  (1 - et*Cos[u])^5 - (17*Sqrt[35]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/
  (1 - et*Cos[u])^5 - (179*Sqrt[5/7]*x^2*\[Nu]^2)/(44*(1 - et*Cos[u])^5) + 
 (179*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(22*(1 - et*Cos[u])^5) - 
 (179*Sqrt[5/7]*et^4*x^2*\[Nu]^2)/(44*(1 - et*Cos[u])^5) + 
 (68794087*x^3*\[Nu]^2)/(164736*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (1033*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et*Cos[u])^5) - 
 (16547047*et^2*x^3*\[Nu]^2)/(7488*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (62961089*et^4*x^3*\[Nu]^2)/(54912*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (433*Sqrt[5/7]*x^3*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (1391*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (75*Sqrt[35]*et^4*x^3*\[Nu]^2)/(4*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (709*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(12*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (23*Sqrt[5/7]*et^8*x^3*\[Nu]^2)/(3*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (28669*Sqrt[5/7]*x^3*\[Nu]^2)/(264*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (1033*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (13663*Sqrt[35]*et^2*x^3*\[Nu]^2)/(264*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (140933*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(264*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2113*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (6*Sqrt[5/7]*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (12*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (6*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (6*Sqrt[35]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 (6*Sqrt[35]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 (214470397*x^3*\[Nu]^3)/(329472*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (249*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et*Cos[u])^5) + 
 (172037807*et^2*x^3*\[Nu]^3)/(164736*Sqrt[35]*(1 - et*Cos[u])^5) - 
 (51747419*et^4*x^3*\[Nu]^3)/(109824*Sqrt[35]*(1 - et*Cos[u])^5) + 
 (11*Sqrt[5/7]*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (37*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (45*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^5) - 
 (23*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(8*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (Sqrt[5/7]*et^8*x^3*\[Nu]^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^5) + 
 (61823*Sqrt[5/7]*x^3*\[Nu]^3)/(528*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (249*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (47149*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (43431*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (10613*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(132*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (4*Sqrt[5/7]*x)/(3*(1 - et*Cos[u])^4) + (8*Sqrt[5/7]*et^2*x)/
  (3*(1 - et*Cos[u])^4) - (4*Sqrt[5/7]*et^4*x)/(3*(1 - et*Cos[u])^4) + 
 (11017*Sqrt[5/7]*x^2)/(528*(1 - et*Cos[u])^4) - 
 (1327*Sqrt[35]*et^2*x^2)/(528*(1 - et*Cos[u])^4) - 
 (36*Sqrt[5/7]*et^4*x^2)/(11*(1 - et*Cos[u])^4) + 
 (2*Sqrt[5/7]*et^2*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (4*Sqrt[5/7]*et^4*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[5/7]*et^6*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (27624425093*x^3)/(46126080*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (19*Sqrt[5/7]*x^3)/(6*et^2*(1 - et*Cos[u])^4) + 
 (29974699*et^2*x^3)/(253440*Sqrt[35]*(1 - et*Cos[u])^4) - 
 (9100057*Sqrt[5/7]*et^4*x^3)/(439296*(1 - et*Cos[u])^4) + 
 (18*Sqrt[5/7]*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (263*Sqrt[5/7]*et^2*x^3)/(6*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (32*Sqrt[5/7]*et^4*x^3)/((1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (9*Sqrt[5/7]*et^6*x^3)/(2*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/7]*et^8*x^3)/(3*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1138*Sqrt[5/7]*x^3)/(99*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (19*Sqrt[5/7]*x^3)/(6*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2209*Sqrt[5/7]*et^2*x^3)/(99*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (478*Sqrt[5/7]*et^4*x^3)/(9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (355*Sqrt[5/7]*et^6*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (85*Sqrt[5/7]*x^3)/(12*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (115*Sqrt[5/7]*et^2*x^3)/(12*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (50*Sqrt[5/7]*et^4*x^3)/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (125*Sqrt[35]*Sqrt[1 - et^2]*x^3)/(24*(1 - et*Cos[u])^4) - 
 (10*Sqrt[5/7]*et^2*Sqrt[1 - et^2]*x^3)/(3*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5/7]*x*\[Nu])/(1 - et*Cos[u])^4 - (8*Sqrt[5/7]*et^2*x*\[Nu])/
  (1 - et*Cos[u])^4 + (4*Sqrt[5/7]*et^4*x*\[Nu])/(1 - et*Cos[u])^4 - 
 (13709*Sqrt[5/7]*x^2*\[Nu])/(198*(1 - et*Cos[u])^4) + 
 (1681*Sqrt[35]*et^2*x^2*\[Nu])/(198*(1 - et*Cos[u])^4) + 
 (971*Sqrt[5/7]*et^4*x^2*\[Nu])/(99*(1 - et*Cos[u])^4) + 
 (Sqrt[35]*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (13*Sqrt[5/7]*et^2*x^2*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19*Sqrt[5/7]*et^4*x^2*\[Nu])/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (25*Sqrt[5/7]*et^6*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (((9*I)/4)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(Sqrt[35]*(1 - et*Cos[u])^4) + 
 (43929253591*x^3*\[Nu])/(19768320*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (2225*Sqrt[5/7]*x^3*\[Nu])/(48*et^2*(1 - et*Cos[u])^4) - 
 (580105391*et^2*x^3*\[Nu])/(760320*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (101999509*Sqrt[5/7]*et^4*x^3*\[Nu])/(1317888*(1 - et*Cos[u])^4) - 
 (549*Sqrt[5/7]*x^3*\[Nu])/(8*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (11855*Sqrt[5/7]*et^2*x^3*\[Nu])/(72*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (2735*Sqrt[5/7]*et^4*x^3*\[Nu])/(24*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (29*Sqrt[35]*et^6*x^3*\[Nu])/(24*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (341*Sqrt[5/7]*et^8*x^3*\[Nu])/(36*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (141869*Sqrt[35]*x^3*\[Nu])/(19008*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2225*Sqrt[5/7]*x^3*\[Nu])/(48*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4322357*Sqrt[5/7]*et^2*x^3*\[Nu])/(19008*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1410769*Sqrt[5/7]*et^4*x^3*\[Nu])/(4752*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1399*Sqrt[5/7]*et^6*x^3*\[Nu])/(22*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (289*Sqrt[5/7]*x^3*\[Nu])/(12*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (391*Sqrt[5/7]*et^2*x^3*\[Nu])/(12*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (170*Sqrt[5/7]*et^4*x^3*\[Nu])/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (425*Sqrt[35]*Sqrt[1 - et^2]*x^3*\[Nu])/(24*(1 - et*Cos[u])^4) + 
 (34*Sqrt[5/7]*et^2*Sqrt[1 - et^2]*x^3*\[Nu])/(3*(1 - et*Cos[u])^4) + 
 (2675*Sqrt[5/7]*x^2*\[Nu]^2)/(132*(1 - et*Cos[u])^4) - 
 (949*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(44*(1 - et*Cos[u])^4) + 
 (43*Sqrt[5/7]*et^4*x^2*\[Nu]^2)/(33*(1 - et*Cos[u])^4) - 
 (Sqrt[35]*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[35]*et^2*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[35]*et^4*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[35]*et^6*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (680569381*Sqrt[5/7]*x^3*\[Nu]^2)/(1976832*(1 - et*Cos[u])^4) - 
 (1313*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et*Cos[u])^4) + 
 (1230985*Sqrt[35]*et^2*x^3*\[Nu]^2)/(25344*(1 - et*Cos[u])^4) - 
 (107801333*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(1976832*(1 - et*Cos[u])^4) + 
 (329*Sqrt[35]*x^3*\[Nu]^2)/(54*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (10153*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(108*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (1619*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(36*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (2321*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(108*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (233*Sqrt[35]*et^8*x^3*\[Nu]^2)/(108*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (10949*Sqrt[35]*x^3*\[Nu]^2)/(9504*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1313*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5790031*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(9504*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (592129*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2026*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (17*Sqrt[5/7]*x^3*\[Nu]^2)/(2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (23*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(2*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (20*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (25*Sqrt[35]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(4*(1 - et*Cos[u])^4) - 
 (4*Sqrt[5/7]*et^2*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^4 + 
 (202470647*Sqrt[7/5]*x^3*\[Nu]^3)/(1317888*(1 - et*Cos[u])^4) - 
 (165*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et*Cos[u])^4) - 
 (56481209*et^2*x^3*\[Nu]^3)/(50688*Sqrt[35]*(1 - et*Cos[u])^4) + 
 (47686237*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(1317888*(1 - et*Cos[u])^4) + 
 (265*Sqrt[5/7]*x^3*\[Nu]^3)/(72*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1177*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(72*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (641*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(24*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (1375*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(72*(1 - et^2)^2*(1 - et*Cos[u])^4) + 
 (13*Sqrt[35]*et^8*x^3*\[Nu]^3)/(18*(1 - et^2)^2*(1 - et*Cos[u])^4) - 
 (128591*Sqrt[5/7]*x^3*\[Nu]^3)/(704*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (165*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (266487*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(704*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (43733*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(176*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1861*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(44*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (3*Sqrt[5/7]*x)/(4*(1 - et*Cos[u])^3) - (3*Sqrt[5/7]*et^2*x)/
  (4*(1 - et*Cos[u])^3) - (33713*x^2)/(792*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (1937*et^2*x^2)/(88*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (Sqrt[5/7]*x^2)/((1 - et^2)*(1 - et*Cos[u])^3) - 
 (8*Sqrt[5/7]*et^2*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[5/7]*et^4*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (237977557*x^3)/(2306304*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (31*Sqrt[5/7]*x^3)/(12*et^2*(1 - et*Cos[u])^3) - 
 (14078213*et^2*x^3)/(109824*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (55*Sqrt[5/7]*x^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (113*Sqrt[5/7]*et^2*x^3)/(6*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (Sqrt[5/7]*et^4*x^3)/(12*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (31*Sqrt[5/7]*et^6*x^3)/(6*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5605*Sqrt[5/7]*x^3)/(396*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (31*Sqrt[5/7]*x^3)/(12*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (9781*Sqrt[5/7]*et^2*x^3)/(396*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (395*Sqrt[5/7]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5/7]*x^3)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (25*Sqrt[5/7]*et^2*x^3)/(6*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (535*Sqrt[5/7]*Sqrt[1 - et^2]*x^3)/(24*(1 - et*Cos[u])^3) - 
 (9*Sqrt[5/7]*x*\[Nu])/(4*(1 - et*Cos[u])^3) + 
 (9*Sqrt[5/7]*et^2*x*\[Nu])/(4*(1 - et*Cos[u])^3) + 
 (23285*Sqrt[5/7]*x^2*\[Nu])/(792*(1 - et*Cos[u])^3) - 
 (12109*Sqrt[5/7]*et^2*x^2*\[Nu])/(792*(1 - et*Cos[u])^3) - 
 (89*Sqrt[5/7]*x^2*\[Nu])/(18*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (107*Sqrt[5/7]*et^2*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (125*Sqrt[5/7]*et^4*x^2*\[Nu])/(18*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (((13*I)/2)*Sqrt[1 - et^2]*x^(5/2)*\[Nu])/(Sqrt[35]*(1 - et*Cos[u])^3) - 
 (648356251*x^3*\[Nu])/(988416*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (265*Sqrt[35]*x^3*\[Nu])/(48*et^2*(1 - et*Cos[u])^3) + 
 (30582791*Sqrt[7/5]*et^2*x^3*\[Nu])/(329472*(1 - et*Cos[u])^3) + 
 (289*Sqrt[5/7]*x^3*\[Nu])/(6*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (3965*Sqrt[5/7]*et^2*x^3*\[Nu])/(72*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (751*Sqrt[5/7]*et^4*x^3*\[Nu])/(36*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (1999*Sqrt[5/7]*et^6*x^3*\[Nu])/(72*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (408487*Sqrt[5/7]*x^3*\[Nu])/(19008*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (265*Sqrt[35]*x^3*\[Nu])/(48*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (4141853*Sqrt[5/7]*et^2*x^3*\[Nu])/(19008*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (33967*Sqrt[5/7]*et^4*x^3*\[Nu])/(198*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (17*Sqrt[5/7]*x^3*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (85*Sqrt[5/7]*et^2*x^3*\[Nu])/(6*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (1819*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu])/(24*(1 - et*Cos[u])^3) - 
 (3347*Sqrt[5/7]*x^2*\[Nu]^2)/(264*(1 - et*Cos[u])^3) + 
 (277*Sqrt[35]*et^2*x^2*\[Nu]^2)/(264*(1 - et*Cos[u])^3) + 
 (5*Sqrt[35]*x^2*\[Nu]^2)/(6*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[35]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[35]*et^4*x^2*\[Nu]^2)/(6*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (682726873*x^3*\[Nu]^2)/(494208*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (1111*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et*Cos[u])^3) - 
 (496848353*et^2*x^3*\[Nu]^2)/(494208*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (3341*Sqrt[5/7]*x^3*\[Nu]^2)/(216*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1465*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(72*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (5623*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(72*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (9133*Sqrt[5/7]*et^6*x^3*\[Nu]^2)/(216*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1194835*Sqrt[5/7]*x^3*\[Nu]^2)/(9504*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (1111*Sqrt[5/7]*x^3*\[Nu]^2)/(8*et^2*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5132143*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(9504*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (47039*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(198*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6*Sqrt[5/7]*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (107*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(4*(1 - et*Cos[u])^3) - 
 (26763731*x^3*\[Nu]^3)/(29952*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (15*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et*Cos[u])^3) + 
 (190879321*et^2*x^3*\[Nu]^3)/(329472*Sqrt[35]*(1 - et*Cos[u])^3) - 
 (163*Sqrt[35]*x^3*\[Nu]^3)/(72*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (289*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(6*(1 - et^2)^2*(1 - et*Cos[u])^3) - 
 (1171*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(24*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (593*Sqrt[5/7]*et^6*x^3*\[Nu]^3)/(36*(1 - et^2)^2*(1 - et*Cos[u])^3) + 
 (18709*Sqrt[35]*x^3*\[Nu]^3)/(704*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (15*Sqrt[5/7]*x^3*\[Nu]^3)/(16*et^2*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (663293*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(2112*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (608*Sqrt[35]*et^4*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (43*Sqrt[5/7]*x)/(36*(1 - et*Cos[u])^2) + (4*Sqrt[5/7]*et^2*x)/
  (3*(1 - et*Cos[u])^2) + (2279*Sqrt[5/7]*x^2)/(396*(1 - et*Cos[u])^2) + 
 (86*Sqrt[5/7]*et^2*x^2)/(33*(1 - et*Cos[u])^2) - 
 (11*Sqrt[5/7]*x^2)/(9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2*Sqrt[5/7]*et^2*x^2)/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (4*Sqrt[5/7]*et^4*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (58524293*x^3)/(658944*Sqrt[35]*(1 - et*Cos[u])^2) + 
 (Sqrt[5/7]*x^3)/(et^2*(1 - et*Cos[u])^2) + (126803*Sqrt[5/7]*et^2*x^3)/
  (6656*(1 - et*Cos[u])^2) + (67*Sqrt[5/7]*x^3)/
  (12*(1 - et^2)^2*(1 - et*Cos[u])^2) - (11*Sqrt[5/7]*et^2*x^3)/
  (2*(1 - et^2)^2*(1 - et*Cos[u])^2) - (19*Sqrt[5/7]*et^4*x^3)/
  (3*(1 - et^2)^2*(1 - et*Cos[u])^2) + (10*Sqrt[5/7]*et^6*x^3)/
  (3*(1 - et^2)^2*(1 - et*Cos[u])^2) - (8369*Sqrt[5/7]*x^3)/
  (396*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[5/7]*x^3)/(et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (787*Sqrt[5/7]*et^2*x^3)/(198*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (355*Sqrt[5/7]*et^4*x^3)/(22*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (20*Sqrt[5/7]*x^3)/(9*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (55*Sqrt[5/7]*et^2*x^3)/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (5*Sqrt[5/7]*Sqrt[1 - et^2]*x^3)/(1 - et*Cos[u])^2 + 
 (43*Sqrt[5/7]*x*\[Nu])/(12*(1 - et*Cos[u])^2) - 
 (4*Sqrt[5/7]*et^2*x*\[Nu])/(1 - et*Cos[u])^2 - 
 (7333*Sqrt[35]*x^2*\[Nu])/(2376*(1 - et*Cos[u])^2) - 
 (232*Sqrt[5/7]*et^2*x^2*\[Nu])/(33*(1 - et*Cos[u])^2) + 
 (6*Sqrt[5/7]*x^2*\[Nu])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (89*Sqrt[5/7]*et^2*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (50*Sqrt[5/7]*et^4*x^2*\[Nu])/(9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (66252379*x^3*\[Nu])/(658944*Sqrt[35]*(1 - et*Cos[u])^2) + 
 (61*Sqrt[5/7]*x^3*\[Nu])/(4*et^2*(1 - et*Cos[u])^2) - 
 (2132267*Sqrt[35]*et^2*x^3*\[Nu])/(219648*(1 - et*Cos[u])^2) - 
 (181*Sqrt[5/7]*x^3*\[Nu])/(12*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (815*Sqrt[5/7]*et^4*x^3*\[Nu])/(18*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (341*Sqrt[5/7]*et^6*x^3*\[Nu])/(18*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (23431*Sqrt[5/7]*x^3*\[Nu])/(528*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (61*Sqrt[5/7]*x^3*\[Nu])/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (392221*Sqrt[5/7]*et^2*x^3*\[Nu])/(4752*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (1399*Sqrt[5/7]*et^4*x^3*\[Nu])/(22*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (68*Sqrt[5/7]*x^3*\[Nu])/(9*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (187*Sqrt[5/7]*et^2*x^3*\[Nu])/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (17*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu])/(1 - et*Cos[u])^2 + 
 (11185*Sqrt[5/7]*x^2*\[Nu]^2)/(792*(1 - et*Cos[u])^2) - 
 (40*Sqrt[5/7]*et^2*x^2*\[Nu]^2)/(11*(1 - et*Cos[u])^2) - 
 (Sqrt[35]*x^2*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[35]*et^2*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (2*Sqrt[35]*et^4*x^2*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (420151811*Sqrt[5/7]*x^3*\[Nu]^2)/(2965248*(1 - et*Cos[u])^2) - 
 (111*Sqrt[5/7]*x^3*\[Nu]^2)/(2*et^2*(1 - et*Cos[u])^2) + 
 (13030541*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(329472*(1 - et*Cos[u])^2) - 
 (457*Sqrt[5/7]*x^3*\[Nu]^2)/(36*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1843*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(27*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1439*Sqrt[35]*et^4*x^3*\[Nu]^2)/(108*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (233*Sqrt[35]*et^6*x^3*\[Nu]^2)/(54*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (8495*Sqrt[35]*x^3*\[Nu]^2)/(594*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (111*Sqrt[5/7]*x^3*\[Nu]^2)/(2*et^2*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (321325*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2026*Sqrt[5/7]*et^4*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8*Sqrt[5/7]*x^3*\[Nu]^2)/(3*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (22*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (6*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2)/(1 - et*Cos[u])^2 + 
 (220841851*Sqrt[5/7]*x^3*\[Nu]^3)/(1976832*(1 - et*Cos[u])^2) + 
 (9*Sqrt[5/7]*x^3*\[Nu]^3)/(4*et^2*(1 - et*Cos[u])^2) - 
 (6872629*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(219648*(1 - et*Cos[u])^2) + 
 (277*Sqrt[5/7]*x^3*\[Nu]^3)/(12*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (1013*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(18*(1 - et^2)^2*(1 - et*Cos[u])^2) + 
 (1559*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(36*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (13*Sqrt[35]*et^6*x^3*\[Nu]^3)/(9*(1 - et^2)^2*(1 - et*Cos[u])^2) - 
 (67439*Sqrt[5/7]*x^3*\[Nu]^3)/(528*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (9*Sqrt[5/7]*x^3*\[Nu]^3)/(4*et^2*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (8269*Sqrt[5/7]*et^2*x^3*\[Nu]^3)/(48*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (1861*Sqrt[5/7]*et^4*x^3*\[Nu]^3)/(44*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[5/7]*x)/(6*(1 - et*Cos[u])) - (155*Sqrt[5/7]*x^2)/
  (132*(1 - et*Cos[u])) + (Sqrt[5/7]*x^2)/((1 - et^2)*(1 - et*Cos[u])) - 
 (5*Sqrt[5/7]*et^2*x^2)/(3*(1 - et^2)*(1 - et*Cos[u])) + 
 (372611*Sqrt[5/7]*x^3)/(109824*(1 - et*Cos[u])) - 
 (5*Sqrt[5/7]*x^3)/(4*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (89*Sqrt[5/7]*et^2*x^3)/(12*(1 - et^2)^2*(1 - et*Cos[u])) + 
 (31*Sqrt[5/7]*et^4*x^3)/(6*(1 - et^2)^2*(1 - et*Cos[u])) - 
 (659*Sqrt[5/7]*x^3)/(132*(1 - et^2)*(1 - et*Cos[u])) + 
 (257*Sqrt[5/7]*et^2*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*Sqrt[5/7]*x^3)/(12*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (Sqrt[5/7]*x*\[Nu])/(2*(1 - et*Cos[u])) + (709*Sqrt[5/7]*x^2*\[Nu])/
  (132*(1 - et*Cos[u])) - (89*Sqrt[5/7]*x^2*\[Nu])/
  (18*(1 - et^2)*(1 - et*Cos[u])) + (125*Sqrt[5/7]*et^2*x^2*\[Nu])/
  (18*(1 - et^2)*(1 - et*Cos[u])) - (7571383*Sqrt[5/7]*x^3*\[Nu])/
  (329472*(1 - et*Cos[u])) + (31*Sqrt[5/7]*x^3*\[Nu])/
  (24*(1 - et^2)^2*(1 - et*Cos[u])) + (53*Sqrt[35]*et^2*x^3*\[Nu])/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) - (2089*Sqrt[5/7]*et^4*x^3*\[Nu])/
  (72*(1 - et^2)^2*(1 - et*Cos[u])) + (12625*Sqrt[5/7]*x^3*\[Nu])/
  (396*(1 - et^2)*(1 - et*Cos[u])) - (4870*Sqrt[5/7]*et^2*x^3*\[Nu])/
  (99*(1 - et^2)*(1 - et*Cos[u])) - (17*Sqrt[5/7]*x^3*\[Nu])/
  (12*Sqrt[1 - et^2]*(1 - et*Cos[u])) - (251*Sqrt[5/7]*x^2*\[Nu]^2)/
  (44*(1 - et*Cos[u])) + (5*Sqrt[35]*x^2*\[Nu]^2)/
  (6*(1 - et^2)*(1 - et*Cos[u])) - (5*Sqrt[35]*et^2*x^2*\[Nu]^2)/
  (6*(1 - et^2)*(1 - et*Cos[u])) + (423961*Sqrt[35]*x^3*\[Nu]^2)/
  (54912*(1 - et*Cos[u])) + (2797*Sqrt[5/7]*x^3*\[Nu]^2)/
  (216*(1 - et^2)^2*(1 - et*Cos[u])) - (7351*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/
  (108*(1 - et^2)^2*(1 - et*Cos[u])) + (1423*Sqrt[35]*et^4*x^3*\[Nu]^2)/
  (216*(1 - et^2)^2*(1 - et*Cos[u])) - (28447*Sqrt[5/7]*x^3*\[Nu]^2)/
  (396*(1 - et^2)*(1 - et*Cos[u])) + (39427*Sqrt[5/7]*et^2*x^3*\[Nu]^2)/
  (396*(1 - et^2)*(1 - et*Cos[u])) + (Sqrt[5/7]*x^3*\[Nu]^2)/
  (2*Sqrt[1 - et^2]*(1 - et*Cos[u])) - (4846565*Sqrt[5/7]*x^3*\[Nu]^3)/
  (109824*(1 - et*Cos[u])) - (43*Sqrt[35]*x^3*\[Nu]^3)/
  (18*(1 - et^2)^2*(1 - et*Cos[u])) + (43*Sqrt[35]*et^2*x^3*\[Nu]^3)/
  (9*(1 - et^2)^2*(1 - et*Cos[u])) - (43*Sqrt[35]*et^4*x^3*\[Nu]^3)/
  (18*(1 - et^2)^2*(1 - et*Cos[u])) + (387*Sqrt[35]*x^3*\[Nu]^3)/
  (44*(1 - et^2)*(1 - et*Cos[u])) - (387*Sqrt[35]*et^2*x^3*\[Nu]^3)/
  (44*(1 - et^2)*(1 - et*Cos[u])) + 
 (((367*I)/36608)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((1101*I)/36608)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((1101*I)/36608)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^8 - (((4337*I)/36608)*Sqrt[5/7]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 + 
 (((13011*I)/36608)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 - (((13011*I)/36608)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^8 + 
 (((8731*I)/18304)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((26193*I)/18304)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((26193*I)/18304)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((23577*I)/36608)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((70731*I)/36608)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((70731*I)/36608)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((1101*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((13011*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((26193*I)/18304)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*
   Sin[u])/(1 - et*Cos[u])^8 + (((70731*I)/36608)*Sqrt[5/7]*et^7*
   Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((1101*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((13011*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((26193*I)/18304)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*
   Sin[u])/(1 - et*Cos[u])^8 - (((70731*I)/36608)*Sqrt[5/7]*et^7*
   Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((367*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((4337*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 (((8731*I)/18304)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((23577*I)/36608)*Sqrt[5/7]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((92*I)/33)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((92*I)/11)*Sqrt[5/7]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((92*I)/11)*Sqrt[5/7]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((92*I)/33)*Sqrt[5/7]*et^7*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((88369*I)/54912)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((88369*I)/27456)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((88369*I)/54912)*Sqrt[5/7]*et^5*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 ((I/4)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((19*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((33*I)/2)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((47*I)/2)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((61*I)/4)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((15*I)/4)*Sqrt[5/7]*et^9*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - ((I/2)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1153*I)/66)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1219*I)/22)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1241*I)/22)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((626*I)/33)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((3*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^7) - (((102409*I)/54912)*Sqrt[35]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((655087*I)/27456)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((634495*I)/54912)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + (((3*I)/2)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((5*I)/2)*Sqrt[35]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 ((55*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 ((75*I)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((95*I)/2)*Sqrt[5/7]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((23*I)/2)*Sqrt[5/7]*et^9*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + ((3*I)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((949*I)/33)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1147*I)/11)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1213*I)/11)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((178*I)/33)*Sqrt[35]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((9*I)/2)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^7) + (((570509*I)/27456)*Sqrt[5/7]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((385181*I)/13728)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((323405*I)/27456)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((9*I)/4)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^7) + (((39*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((33*I)/2)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((27*I)/2)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((3*I)/4)*Sqrt[35]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) + 
 (((3*I)/4)*Sqrt[5/7]*et^9*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^7) - 
 (((9*I)/2)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) + (((59*I)/22)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((417*I)/22)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((615*I)/22)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((17*I)/11)*Sqrt[35]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((27*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^7) - (((179605*I)/18304)*Sqrt[5/7]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((5723*I)/9152)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((67499*I)/18304)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - ((I/3)*Sqrt[5/7]*x^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + ((16*I)*Sqrt[5/7]*et*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - ((46*I)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((136*I)/3)*Sqrt[5/7]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - ((15*I)*Sqrt[5/7]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - (((2*I)/3)*Sqrt[5/7]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((2151*I)/11)*et*x^3*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1151*I)/3)*et^3*x^3*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((263*I)/11)*Sqrt[7/5]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((115*I)/33)*Sqrt[5/7]*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^6) + 
 (((61776937*I)/768768)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^6) - (((26170591*I)/384384)*et^3*Sqrt[1 - et^2]*
   x^3*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^6) - 
 (((379417*I)/109824)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((223*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((13*I)/2)*Sqrt[35]*et*x^3*\[Nu]*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((1315*I)/8)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((521*I)/3)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((951*I)/16)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((437*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((121021*I)/144)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((741049*I)/528)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((247007*I)/528)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5575*I)/198)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((55*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^6) - (((147837251*I)/329472)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^6) + 
 (((5670539*I)/164736)*Sqrt[7/5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((9159701*I)/329472)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((127*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((15*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 ((12*I)*Sqrt[35]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) + (((463*I)/4)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((351*I)/8)*Sqrt[5/7]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((35*I)/8)*Sqrt[35]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((12469*I)/88)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((31499*I)/264)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((16883*I)/264)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((4765*I)/66)*Sqrt[5/7]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((93*I)/2)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^6) + (((650809*I)/54912)*Sqrt[35]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (((313941*I)/9152)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((3885901*I)/54912)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (((51*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^6) - (((45*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((117*I)/8)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) - 
 (((33*I)/4)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((27*I)/16)*Sqrt[5/7]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^6) + 
 (((129*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((19843*I)/528)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((2575*I)/176)*Sqrt[35]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((21883*I)/176)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((485*I)/66)*Sqrt[35]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((45*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^6) + (((5224939*I)/109824)*Sqrt[5/7]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((4713253*I)/54912)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((5437087*I)/109824)*Sqrt[5/7]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - (((8*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((16*I)/3)*Sqrt[5/7]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((8*I)/3)*Sqrt[5/7]*et^5*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((37*I)/44)*Sqrt[35]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 + 
 (((37*I)/44)*Sqrt[35]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^5 - 
 ((40*I)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^5 + 
 ((40*I)*Sqrt[5/7]*et^3*x^3*Sin[u])/(1 - et*Cos[u])^5 + 
 ((I/12)*Sqrt[35]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((239*I)/12)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + (((79*I)/12)*Sqrt[35]*et^3*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((139*I)/4)*Sqrt[5/7]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) + ((8*I)*Sqrt[5/7]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + (((17*I)/12)*Sqrt[5/7]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2713*I)/66)*Sqrt[7/5]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((8419*I)/66)*et^3*x^3*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((22079*I)/132)*et^5*x^3*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((2*I)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^5) + 
 (((40564949*I)/192192)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((765745*I)/27456)*Sqrt[5/7]*et^3*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((26*I)/3)*Sqrt[5/7]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((52*I)/3)*Sqrt[5/7]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((26*I)/3)*Sqrt[5/7]*et^5*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((27*I)/11)*Sqrt[35]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((27*I)/11)*Sqrt[35]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (31*Sqrt[5/7]*et*x^(5/2)*\[Nu]*Sin[u])/
  (24*(1 - et*Cos[u])^5) - (31*Sqrt[5/7]*et^3*x^(5/2)*\[Nu]*Sin[u])/
  (24*(1 - et*Cos[u])^5) + ((136*I)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - ((136*I)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((409*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((779*I)/12)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((9335*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((183*I)/8)*Sqrt[35]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((67*I)/12)*Sqrt[35]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((1019*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((356395*I)/1584)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((432919*I)/1584)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((168703*I)/1584)*Sqrt[7/5]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17*I)/4)*Sqrt[35]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^5) - (((4883833*I)/7488)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) + 
 (((12364673*I)/82368)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - ((2*I)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((4*I)*Sqrt[5/7]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((2*I)*Sqrt[5/7]*et^5*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((I/22)*Sqrt[35]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 ((I/22)*Sqrt[35]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 ((48*I)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 + 
 ((48*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((241*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^5) - (((253*I)/12)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((1443*I)/8)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 ((177*I)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((41*I)/6)*Sqrt[35]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((611*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((11349*I)/88)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((11463*I)/88)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((16091*I)/88)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((213*I)/2)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^5) + (((10870393*I)/41184)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) - 
 (((5579527*I)/4576)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((33*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((67*I)/4)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((561*I)/16)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) + 
 (((225*I)/8)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((31*I)/4)*Sqrt[5/7]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^5) - 
 (((3*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((2109*I)/176)*Sqrt[35]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((14989*I)/528)*Sqrt[35]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((60733*I)/528)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((9*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^5) - (((13198441*I)/27456)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^5) + 
 (((17523391*I)/27456)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^5) - (((4*I)/3)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*
   Sin[u])/(1 - et*Cos[u])^4 + (((4*I)/3)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x*
   Sin[u])/(1 - et*Cos[u])^4 + (((2*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + (((4*I)/3)*Sqrt[5/7]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - ((2*I)*Sqrt[5/7]*et^5*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((96*I)/11)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((64*I)/33)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((155*I)/12)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((25*I)/3)*Sqrt[5/7]*et^3*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 ((I/2)*Sqrt[5/7]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((26*I)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((6*I)*Sqrt[35]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((107*I)/6)*Sqrt[5/7]*et^5*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((4*I)/3)*Sqrt[5/7]*et^7*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + ((5*I)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - ((5*I)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - ((I/2)*Sqrt[5/7]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1363*I)/22)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((257*I)/22)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((692*I)/33)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (I*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*Sin[u])/(et*(1 - et*Cos[u])^4) + 
 (((26346251*I)/549120)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^4) + (((1044275*I)/36608)*Sqrt[5/7]*et^3*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 ((4*I)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 ((4*I)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 ((I/6)*Sqrt[5/7]*et*x^2*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7*I)/6)*Sqrt[35]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((25*I)/3)*Sqrt[5/7]*et^5*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((6385*I)/198)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((421*I)/99)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 + (et*x^(5/2)*\[Nu]*Sin[u])/
  (12*Sqrt[35]*(1 - et*Cos[u])^4) - 
 (((527*I)/12)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((85*I)/3)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((115*I)/16)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^4) - (((17095*I)/192)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((4505*I)/192)*Sqrt[35]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((3053*I)/48)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((53*I)/12)*Sqrt[5/7]*et^7*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 ((17*I)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) + 
 ((17*I)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 (((129*I)/16)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((1073167*I)/1056)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((35127*I)/64)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((17363*I)/176)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((61*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et*Cos[u])^4) + (((1967789*I)/183040)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^4) - 
 (((5518547*I)/329472)*Sqrt[35]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((11*I)/2)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((25*I)/2)*Sqrt[5/7]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - (I*Sqrt[35]*et^5*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((421*I)/22)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((197*I)/33)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 + (((31*I)/2)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + ((10*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((201*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((10663*I)/288)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((11149*I)/96)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((29*I)/8)*Sqrt[35]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((515*I)/18)*Sqrt[5/7]*et^7*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 ((6*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) - 
 ((6*I)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (((243*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((63493*I)/4752)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((409799*I)/9504)*Sqrt[35]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((340891*I)/2376)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((111*I)/2)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et*Cos[u])^4) - (((10437755*I)/494208)*Sqrt[35]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((60307493*I)/494208)*Sqrt[5/7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((45*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((2255*I)/192)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((269*I)/64)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) + 
 (((237*I)/16)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((121*I)/12)*Sqrt[5/7]*et^7*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^4) - 
 (((81*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((392159*I)/3168)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((497027*I)/2112)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((153731*I)/1584)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((9*I)/4)*Sqrt[5/7]*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et*Cos[u])^4) + (((82138579*I)/109824)*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^4) - 
 (((361409*I)/29952)*Sqrt[35]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - ((I/6)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*Sin[u])/
  (1 - et*Cos[u])^3 + (((2*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + ((I/6)*Sqrt[5/7]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((351*I)/44)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[35]*(1 - et*Cos[u])^3) - 
 (((55*I)/6)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 ((I/12)*Sqrt[35]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((15*I)/8)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((27*I)/8)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) - ((I/6)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((5*I)/4)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^3) - 
 ((I/12)*Sqrt[35]*x^3*Sin[u])/(et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((18631*I)/264)*et*x^3*Sin[u])/(Sqrt[35]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((15889*I)/132)*et^3*x^3*Sin[u])/
  (Sqrt[35]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((386107*I)/18304)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^3 + ((I/2)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (((53*I)/12)*Sqrt[5/7]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + ((I/4)*Sqrt[35]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((1453*I)/198)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (13*et*x^(5/2)*\[Nu]*Sin[u])/
  (12*Sqrt[35]*(1 - et*Cos[u])^3) + 
 (((187*I)/6)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (((415*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*(1 - et^2)^(3/2)*
   (1 - et*Cos[u])^3) + (((743*I)/192)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((837*I)/64)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((99*I)/16)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((17*I)/4)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) - (((415*I)/48)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((213611*I)/3168)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((508567*I)/6336)*Sqrt[7/5]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((78293587*I)/164736)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[35]*(1 - et*Cos[u])^3) + (((29*I)/4)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((27*I)/4)*Sqrt[5/7]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((499*I)/66)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - ((11*I)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - (((247*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1693*I)/288)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((1039*I)/288)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((881*I)/36)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((3*I)/2)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^3) + (((247*I)/8)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((15419*I)/144)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((491927*I)/3168)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((31244639*I)/247104)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - (((15*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((353*I)/192)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((3025*I)/192)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) - 
 (((635*I)/48)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^3) + 
 (((15*I)/16)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((96889*I)/1056)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((216863*I)/2112)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((14324335*I)/164736)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3 - (((2*I)/3)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*Sin[u])/
  (1 - et*Cos[u])^2 + (((4*I)/3)*Sqrt[5/7]*et*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + ((2*I)*Sqrt[5/7]*et^3*x^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 ((I/33)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^2 - 
 (((5*I)/3)*Sqrt[5/7]*et*x^3*Sin[u])/(1 - et*Cos[u])^2 - 
 ((I/3)*Sqrt[5/7]*x^3*Sin[u])/(et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((11*I)/6)*Sqrt[5/7]*et*x^3*Sin[u])/((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((17*I)/2)*Sqrt[5/7]*et^3*x^3*Sin[u])/((1 - et^2)^(3/2)*
   (1 - et*Cos[u])^2) + (((4*I)/3)*Sqrt[5/7]*et^5*x^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + ((5*I)*Sqrt[5/7]*et^3*x^3*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + ((I/3)*Sqrt[5/7]*x^3*Sin[u])/
  (et*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1063*I)/66)*Sqrt[5/7]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((71*I)/33)*Sqrt[5/7]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((724979*I)/109824)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^2 + ((2*I)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - ((I/3)*Sqrt[35]*et*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((25*I)/3)*Sqrt[5/7]*et^3*x^2*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((202*I)/99)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((17*I)/3)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - (((61*I)/12)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((73*I)/16)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((1483*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((53*I)/12)*Sqrt[5/7]*et^5*x^3*\[Nu]*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 ((17*I)*Sqrt[5/7]*et^3*x^3*\[Nu]*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (((61*I)/12)*Sqrt[5/7]*x^3*\[Nu]*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((4561*I)/88)*Sqrt[5/7]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((4217*I)/1584)*Sqrt[35]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((2831677*I)/109824)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - ((5*I)*Sqrt[5/7]*et*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + (I*Sqrt[35]*et^3*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((214*I)/33)*Sqrt[5/7]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 - ((2*I)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 + (((37*I)/2)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((109*I)/72)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((1507*I)/72)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((515*I)/18)*Sqrt[5/7]*et^5*x^3*\[Nu]^2*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 ((6*I)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/((1 - et^2)*(1 - et*Cos[u])^2) - 
 (((37*I)/2)*Sqrt[5/7]*x^3*\[Nu]^2*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((7991*I)/396)*Sqrt[5/7]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((41989*I)/792)*Sqrt[5/7]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((181171*I)/44928)*Sqrt[35]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 - (((3*I)/4)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/
  (et*(1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((187*I)/48)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) - 
 (((683*I)/48)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((121*I)/12)*Sqrt[5/7]*et^5*x^3*\[Nu]^3*Sin[u])/
  ((1 - et^2)^(3/2)*(1 - et*Cos[u])^2) + 
 (((3*I)/4)*Sqrt[5/7]*x^3*\[Nu]^3*Sin[u])/(et*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) - (((3153*I)/88)*Sqrt[5/7]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((7671*I)/176)*Sqrt[5/7]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((1533049*I)/329472)*Sqrt[35]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2
"-----------------------------------------------------------------------"
H[5, 0]=(((-1541*I)/156)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) + 
 (((1541*I)/78)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - (((1541*I)/156)*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^7) + 
 (((15451*I)/312)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - (((15451*I)/156)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^7) + 
 (((15451*I)/312)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - 
 (((3845*I)/78)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) + 
 (((3845*I)/39)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - 
 (((3845*I)/78)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - (((125*I)/78)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^7) + 
 (((125*I)/39)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - 
 (((125*I)/78)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^7) - (((2*I)/3)*Sqrt[2/231]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4*I)/3)*Sqrt[2/231]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((2*I)/3)*Sqrt[2/231]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1697*I)/117)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^6) - (((1697*I)/117)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^6) + (I*Sqrt[7/66]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (I*Sqrt[14/33]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (I*Sqrt[7/66]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((17089*I)/234)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^6) + (((17089*I)/234)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^6) - 
 (((25*I)/3)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((25*I)/3)*Sqrt[2/231]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((25*I)/3)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((8665*I)/117)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^6) - (((8665*I)/117)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^6) + 
 (((5*I)/3)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((5*I)/3)*Sqrt[2/231]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + (((5*I)/3)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5*I)/117)*Sqrt[11/42]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((5*I)/117)*Sqrt[11/42]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((5*I)/6)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((5*I)/6)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((4*I)/9)*Sqrt[2/231]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((17*I)/9)*et^3*x^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (I*et^5*x^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((421*I)/468)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((787*I)/156)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) - (((25*I)/6)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) + 
 (((25*I)/6)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) + (((5*I)/6)*Sqrt[7/66]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((2*I)*Sqrt[6/77]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((37*I)/6)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((131*I)/52)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) + (((4339*I)/156)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) + 
 (((25*I)/6)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) - (((25*I)/6)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((205*I)/18)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((100*I)/9)*Sqrt[2/231]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((65*I)/6)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((901*I)/234)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((2857*I)/78)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) + (((125*I)/18)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((115*I)/9)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((5*I)/6)*Sqrt[7/66]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2461*I)/468)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^5) + (((1297*I)/156)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^5) - 
 (((5*I)/9)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^4) + 
 (((5*I)/3)*Sqrt[2/231]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((5*I)/9)*et^3*x^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((5587*I)/1170)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^4) + (((25*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^4) - (((961*I)/54)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((17*I)/54)*Sqrt[7/66]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((89273*I)/3510)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^4) - (((25*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(Sqrt[462]*(1 - et*Cos[u])^4) + 
 (((1205*I)/54)*et*x^3*\[Nu]^2*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((5*I)/54)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((21365*I)/702)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^4) - (((305*I)/54)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((155*I)/54)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((719*I)/351)*Sqrt[2/231]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 - ((I/3)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^3) + (((2*I)/3)*Sqrt[2/231]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + (I*et^3*x^3*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((5*I)/26)*Sqrt[3/154]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 (((5*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^3) - (((5*I)/6)*Sqrt[7/66]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - (((37*I)/6)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((43*I)/39)*Sqrt[2/231]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (((5*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^3) + (((5*I)/2)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((65*I)/6)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[462]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) + (((85*I)/78)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[462]*(1 - et*Cos[u])^3) + (((25*I)/6)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[462]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((5*I)/6)*Sqrt[7/66]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((100*I)/39)*Sqrt[2/231]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[5, 1]=(((2*I)/3)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((2*I)*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((2*I)*Sqrt[5/77]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((2*I)/3)*Sqrt[5/77]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((985*I)/3744)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((985*I)/1872)*Sqrt[35/11]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 - 
 (((985*I)/3744)*Sqrt[35/11]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((3*I)/2)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((9*I)/2)*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((9*I)/2)*Sqrt[5/77]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((3*I)/2)*Sqrt[5/77]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((3697*I)/936)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((3697*I)/468)*Sqrt[5/77]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((3697*I)/936)*Sqrt[5/77]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 + (x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (16*Sqrt[385]*(1 - et*Cos[u])^6) - (et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (8*Sqrt[385]*(1 - et*Cos[u])^6) + (et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (16*Sqrt[385]*(1 - et*Cos[u])^6) + 
 ((I/3)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (I*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[5/77]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((I/3)*Sqrt[5/77]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((47*I)/104)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((47*I)/52)*Sqrt[5/77]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((47*I)/104)*Sqrt[5/77]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - ((4*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2*I)/3)*Sqrt[7/55]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((8*I)/3)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[385]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((2*I)/3)*Sqrt[5/77]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((90217*I)/5616)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*(1 - et*Cos[u])^5) - 
 (((71497*I)/5616)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*(1 - et*Cos[u])^5) - (((2*I)/3)*Sqrt[5/77]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 (((199*I)/36)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((I/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[385]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((17*I)/12)*Sqrt[11/35]*et^4*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((19*I)/9)*Sqrt[5/77]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17125*I)/2808)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((11197*I)/2808)*Sqrt[5/77]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 (((19*I)/9)*Sqrt[5/77]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (1049*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (504*Sqrt[385]*(1 - et*Cos[u])^5) + (1049*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (504*Sqrt[385]*(1 - et*Cos[u])^5) + 
 (((89*I)/18)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((53*I)/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((41*I)/2)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2*I)/9)*Sqrt[35/11]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((152*I)/39)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*(1 - et*Cos[u])^5) + (((1366*I)/117)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[385]*(1 - et*Cos[u])^5) - 
 (((2*I)/9)*Sqrt[35/11]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 + ((I/48)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 ((I/48)*Sqrt[35/11]*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - (((2*I)/9)*Sqrt[7/55]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((7*I)/18)*Sqrt[7/55]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/6)*Sqrt[7/55]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((4093*I)/11232)*Sqrt[7/55]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - (((2311*I)/3744)*Sqrt[7/55]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 ((I/24)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + ((I/24)*Sqrt[35/11]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (((79*I)/36)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((17*I)/9)*Sqrt[11/35]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((353*I)/36)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((7697*I)/2808)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*(1 - et*Cos[u])^4) + (((3501*I)/208)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[385]*(1 - et*Cos[u])^4) + 
 (991*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(360*Sqrt[385]*(1 - et*Cos[u])^4) - 
 (52*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*Sqrt[385]*(1 - et*Cos[u])^4) - 
 (((283*I)/18)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((92*I)/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((269*I)/18)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((1957*I)/936)*Sqrt[7/55]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 - (((47*I)/234)*Sqrt[77/5]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 ((I/36)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((I/2)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2*I)/3)*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((4*I)/3)*Sqrt[5/77]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((7927*I)/1404)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*(1 - et*Cos[u])^3) + (((4*I)/3)*Sqrt[5/77]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 ((I/18)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 - (((128*I)/9)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((817*I)/36)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((38*I)/9)*Sqrt[5/77]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((6571*I)/312)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*(1 - et*Cos[u])^3) - (((38*I)/9)*Sqrt[5/77]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (13*Sqrt[5/77]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(252*(1 - et*Cos[u])^3) + 
 (((166*I)/9)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((577*I)/18)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((4*I)/9)*Sqrt[35/11]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((5063*I)/1404)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^3 + (((4*I)/9)*Sqrt[35/11]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 - 
 ((I/12)*Sqrt[7/55]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - (I*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((9*I)/2)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[385]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((3671*I)/936)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[385]*(1 - et*Cos[u])^2) + 
 ((I/6)*Sqrt[7/55]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 + (((5*I)/18)*Sqrt[35/11]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((89*I)/36)*Sqrt[7/55]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((1868*I)/117)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*(1 - et*Cos[u])^2) - (89*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (63*Sqrt[385]*(1 - et*Cos[u])^2) - 
 (((139*I)/9)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((299*I)/18)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((797*I)/234)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + ((I/6)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u]) - 
 ((I/3)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((2*I)/3)*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 ((I/156)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u]) - ((I/3)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u]) + 
 ((I/18)*Sqrt[5/77]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((19*I)/9)*Sqrt[5/77]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((86*I)/117)*Sqrt[5/77]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) + ((I/9)*Sqrt[55/7]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((2*I)/9)*Sqrt[35/11]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((25*I)/117)*Sqrt[35/11]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u]) - (Sqrt[55/7]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (3*Sqrt[55/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (3*Sqrt[55/7]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (197*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(9984*(1 - et*Cos[u])^7) - 
 (197*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (197*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (7*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (21*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) - 
 (21*Sqrt[35/11]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (3*Sqrt[55/7]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^2*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (197*Sqrt[5/77]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (21*Sqrt[35/11]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) - 
 (3*Sqrt[55/7]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (197*Sqrt[5/77]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^4*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (21*Sqrt[35/11]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (Sqrt[55/7]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^6*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (197*Sqrt[5/77]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (9984*(1 - et*Cos[u])^7) + (7*Sqrt[35/11]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^6*Sin[u])/(1664*(1 - et*Cos[u])^7) + 
 (3209*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (14976*(1 - et*Cos[u])^6) - (3209*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(7488*(1 - et*Cos[u])^6) + 
 (3209*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (14976*(1 - et*Cos[u])^6) - (6869*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(14976*(1 - et*Cos[u])^6) + 
 (6869*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (7488*(1 - et*Cos[u])^6) - (6869*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(14976*(1 - et*Cos[u])^6) + 
 (((17*I)/6)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[385]*(1 - et*Cos[u])^6) - 
 (((17*I)/6)*et^3*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[385]*(1 - et*Cos[u])^6) + 
 (337*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2496*(1 - et*Cos[u])^6) - (337*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1248*(1 - et*Cos[u])^6) + 
 (337*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2496*(1 - et*Cos[u])^6) - (114775*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(89856*(1 - et*Cos[u])^5) + 
 (20393*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (44928*(1 - et*Cos[u])^5) + (8221*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(9984*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/77]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (174595*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (89856*(1 - et*Cos[u])^5) + (28603*Sqrt[5/77]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(44928*(1 - et*Cos[u])^5) - 
 (77267*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (29952*(1 - et*Cos[u])^5) + (5*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(36*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[55/7]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (25*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (95*Sqrt[5/77]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (((359*I)/504)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[385]*(1 - et*Cos[u])^5) + 
 (279*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^5) - (3241*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(7488*(1 - et*Cos[u])^5) + 
 (361*Sqrt[385]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (14976*(1 - et*Cos[u])^5) - (5*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[35/11]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*Sqrt[35/11]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (17653*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (7488*Sqrt[385]*(1 - et*Cos[u])^4) + 
 (60083*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (7488*Sqrt[385]*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (8*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (11471*Sqrt[7/55]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (7488*(1 - et*Cos[u])^4) - (57989*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(2496*Sqrt[385]*(1 - et*Cos[u])^4) - 
 (38*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (76*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (38*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (((89*I)/45)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[385]*(1 - et*Cos[u])^4) - (45167*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(3744*Sqrt[385]*(1 - et*Cos[u])^4) + 
 (53497*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3744*Sqrt[385]*(1 - et*Cos[u])^4) + 
 (4*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (8*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4*Sqrt[35/11]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[35/11]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(72*(1 - et*Cos[u])^3) + 
 (149263*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (29952*Sqrt[385]*(1 - et*Cos[u])^3) - 
 (2363*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9984*(1 - et*Cos[u])^3) - (Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (113*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[35/11]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et*Cos[u])^3) - (50059*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(89856*(1 - et*Cos[u])^3) + 
 (156307*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (29952*(1 - et*Cos[u])^3) + (161*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(432*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2987*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (95*Sqrt[5/77]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (23197*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (44928*(1 - et*Cos[u])^3) - (8131*Sqrt[35/11]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(14976*(1 - et*Cos[u])^3) - 
 (113*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (216*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (233*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (216*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[35/11]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6557*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4992*(1 - et*Cos[u])^2) + (4*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (4*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (61459*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (14976*(1 - et*Cos[u])^2) - (38*Sqrt[5/77]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (38*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (3139*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (7488*(1 - et*Cos[u])^2) + (4*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (4*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[5/77]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(6*(1 - et*Cos[u])) + 
 (9*Sqrt[385]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3328*(1 - et*Cos[u])) + 
 (5*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])) + 
 (Sqrt[5/77]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(3*(1 - et*Cos[u])) - 
 (591*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])) + (5*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(36*(1 - et^2)*(1 - et*Cos[u])) - 
 (95*Sqrt[5/77]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) + 
 (441*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])) - (5*Sqrt[35/11]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*Sqrt[35/11]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[5, 2]=(-103*x^3)/(234*Sqrt[55]*(1 - et*Cos[u])^7) + 
 (103*et^2*x^3)/(78*Sqrt[55]*(1 - et*Cos[u])^7) - 
 (103*et^4*x^3)/(78*Sqrt[55]*(1 - et*Cos[u])^7) + 
 (103*et^6*x^3)/(234*Sqrt[55]*(1 - et*Cos[u])^7) + 
 (302*x^3*\[Nu])/(117*Sqrt[55]*(1 - et*Cos[u])^7) - 
 (302*et^2*x^3*\[Nu])/(39*Sqrt[55]*(1 - et*Cos[u])^7) + 
 (302*et^4*x^3*\[Nu])/(39*Sqrt[55]*(1 - et*Cos[u])^7) - 
 (302*et^6*x^3*\[Nu])/(117*Sqrt[55]*(1 - et*Cos[u])^7) - 
 (413*Sqrt[5/11]*x^3*\[Nu]^2)/(468*(1 - et*Cos[u])^7) + 
 (413*Sqrt[5/11]*et^2*x^3*\[Nu]^2)/(156*(1 - et*Cos[u])^7) - 
 (413*Sqrt[5/11]*et^4*x^3*\[Nu]^2)/(156*(1 - et*Cos[u])^7) + 
 (413*Sqrt[5/11]*et^6*x^3*\[Nu]^2)/(468*(1 - et*Cos[u])^7) + 
 (265*Sqrt[5/11]*x^3*\[Nu]^3)/(468*(1 - et*Cos[u])^7) - 
 (265*Sqrt[5/11]*et^2*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^7) + 
 (265*Sqrt[5/11]*et^4*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^7) - 
 (265*Sqrt[5/11]*et^6*x^3*\[Nu]^3)/(468*(1 - et*Cos[u])^7) + 
 (177*x^3)/(26*Sqrt[55]*(1 - et*Cos[u])^6) - 
 (177*et^2*x^3)/(13*Sqrt[55]*(1 - et*Cos[u])^6) + 
 (177*et^4*x^3)/(26*Sqrt[55]*(1 - et*Cos[u])^6) - 
 (2807*x^3*\[Nu])/(78*Sqrt[55]*(1 - et*Cos[u])^6) + 
 (2807*et^2*x^3*\[Nu])/(39*Sqrt[55]*(1 - et*Cos[u])^6) - 
 (2807*et^4*x^3*\[Nu])/(78*Sqrt[55]*(1 - et*Cos[u])^6) + 
 (453*Sqrt[5/11]*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^6) - 
 (453*Sqrt[5/11]*et^2*x^3*\[Nu]^2)/(26*(1 - et*Cos[u])^6) + 
 (453*Sqrt[5/11]*et^4*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^6) - 
 (283*Sqrt[5/11]*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^6) + 
 (283*Sqrt[5/11]*et^2*x^3*\[Nu]^3)/(78*(1 - et*Cos[u])^6) - 
 (283*Sqrt[5/11]*et^4*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^6) - 
 (Sqrt[5/11]*x^2)/(18*(1 - et*Cos[u])^5) + (Sqrt[5/11]*et^2*x^2)/
  (9*(1 - et*Cos[u])^5) - (Sqrt[5/11]*et^4*x^2)/(18*(1 - et*Cos[u])^5) - 
 (887*Sqrt[5/11]*x^3)/(468*(1 - et*Cos[u])^5) + 
 (281*et^2*x^3)/(26*Sqrt[55]*(1 - et*Cos[u])^5) - 
 (623*et^4*x^3)/(468*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/11]*x^2*\[Nu])/(18*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/11]*et^2*x^2*\[Nu])/(9*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/11]*et^4*x^2*\[Nu])/(18*(1 - et*Cos[u])^5) + 
 (69371*x^3*\[Nu])/(1404*Sqrt[55]*(1 - et*Cos[u])^5) - 
 (39667*et^2*x^3*\[Nu])/(702*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (369*et^4*x^3*\[Nu])/(52*Sqrt[55]*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/11]*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/11]*et^2*x^2*\[Nu]^2)/(9*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/11]*et^4*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^5) - 
 (39133*x^3*\[Nu]^2)/(702*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (4091*Sqrt[11/5]*et^2*x^3*\[Nu]^2)/(702*(1 - et*Cos[u])^5) - 
 (326*et^4*x^3*\[Nu]^2)/(39*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (6763*x^3*\[Nu]^3)/(1404*Sqrt[55]*(1 - et*Cos[u])^5) - 
 (1939*et^2*x^3*\[Nu]^3)/(351*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (331*et^4*x^3*\[Nu]^3)/(468*Sqrt[55]*(1 - et*Cos[u])^5) + 
 (Sqrt[5/11]*x^2)/(54*(1 - et*Cos[u])^4) - (Sqrt[5/11]*et^2*x^2)/
  (54*(1 - et*Cos[u])^4) + (24731*x^3)/(7020*Sqrt[55]*(1 - et*Cos[u])^4) - 
 (907*Sqrt[11/5]*et^2*x^3)/(2340*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/11]*x^2*\[Nu])/(54*(1 - et*Cos[u])^4) + 
 (5*Sqrt[5/11]*et^2*x^2*\[Nu])/(54*(1 - et*Cos[u])^4) - 
 (125303*x^3*\[Nu])/(7020*Sqrt[55]*(1 - et*Cos[u])^4) + 
 (13873*Sqrt[11/5]*et^2*x^3*\[Nu])/(7020*(1 - et*Cos[u])^4) + 
 (5*Sqrt[5/11]*x^2*\[Nu]^2)/(54*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/11]*et^2*x^2*\[Nu]^2)/(54*(1 - et*Cos[u])^4) + 
 (95*Sqrt[5/11]*x^3*\[Nu]^2)/(26*(1 - et*Cos[u])^4) - 
 (3215*Sqrt[5/11]*et^2*x^3*\[Nu]^2)/(702*(1 - et*Cos[u])^4) + 
 (49*Sqrt[11/5]*x^3*\[Nu]^3)/(1404*(1 - et*Cos[u])^4) + 
 (761*et^2*x^3*\[Nu]^3)/(1404*Sqrt[55]*(1 - et*Cos[u])^4) + 
 x^2/(3*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (et^2*x^2)/(3*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (1721*x^3)/(1638*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (2647*et^2*x^3)/(1638*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (Sqrt[5/11]*x^2*\[Nu])/(3*(1 - et*Cos[u])^3) + 
 (Sqrt[5/11]*et^2*x^2*\[Nu])/(3*(1 - et*Cos[u])^3) + 
 (1253*x^3*\[Nu])/(234*Sqrt[55]*(1 - et*Cos[u])^3) + 
 (2023*et^2*x^3*\[Nu])/(234*Sqrt[55]*(1 - et*Cos[u])^3) + 
 (Sqrt[5/11]*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^3) - 
 (Sqrt[5/11]*et^2*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^3) - 
 (746*x^3*\[Nu]^2)/(117*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (1204*et^2*x^3*\[Nu]^2)/(117*Sqrt[55]*(1 - et*Cos[u])^3) + 
 (551*x^3*\[Nu]^3)/(234*Sqrt[55]*(1 - et*Cos[u])^3) + 
 (229*et^2*x^3*\[Nu]^3)/(234*Sqrt[55]*(1 - et*Cos[u])^3) - 
 (((437*I)/468)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((437*I)/234)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((437*I)/468)*Sqrt[5/11]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((4441*I)/936)*Sqrt[5/11]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 - 
 (((4441*I)/468)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 + (((4441*I)/936)*Sqrt[5/11]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 - 
 (((574*I)/117)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((1148*I)/117)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((574*I)/117)*Sqrt[5/11]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - ((I/234)*Sqrt[55]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + ((I/117)*Sqrt[55]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 - ((I/234)*Sqrt[55]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + (((4*I)/9)*et*x^3*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((8*I)/9)*et^3*x^3*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4*I)/9)*et^5*x^3*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((97*I)/117)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((97*I)/117)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((7*I)/3)*et*x^3*\[Nu]*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((14*I)/3)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((7*I)/3)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - (((4931*I)/234)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^6) + (((4931*I)/234)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[55]*(1 - et*Cos[u])^6) + 
 (((5*I)/9)*Sqrt[5/11]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((10*I)/9)*Sqrt[5/11]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5*I)/9)*Sqrt[5/11]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((57*I)/13)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((57*I)/13)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 - ((I/9)*Sqrt[5/11]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((2*I)/9)*Sqrt[5/11]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((I/9)*Sqrt[5/11]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((I/39)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 ((I/39)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + ((I/18)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 - ((I/18)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((8*I)/27)*et*x^3*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17*I)/27)*et^3*x^3*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((I/3)*et^5*x^3*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((541*I)/1404)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((511*I)/468)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^5) - (((5*I)/18)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^5 + 
 (((5*I)/18)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((7*I)/18)*Sqrt[5/11]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + ((4*I)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((37*I)/18)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((5081*I)/468)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^5) + (((889*I)/156)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[55]*(1 - et*Cos[u])^5) + 
 (((5*I)/18)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((5*I)/18)*Sqrt[5/11]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 + (((41*I)/54)*Sqrt[5/11]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((40*I)/27)*Sqrt[5/11]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((13*I)/18)*Sqrt[5/11]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1043*I)/702)*Sqrt[11/5]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((43*I)/78)*Sqrt[11/5]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 - (((25*I)/54)*Sqrt[5/11]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((23*I)/27)*Sqrt[5/11]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((7*I)/18)*Sqrt[5/11]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((11083*I)/1404)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^5) - (((271*I)/468)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[55]*(1 - et*Cos[u])^5) + 
 ((I/27)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((2*I)/9)*Sqrt[5/11]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/27)*Sqrt[5/11]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((5587*I)/3510)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^4) - (((5*I)/27)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^4 + (((961*I)/162)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((119*I)/162)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((89273*I)/10530)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[55]*(1 - et*Cos[u])^4) + 
 (((5*I)/27)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((241*I)/162)*Sqrt[5/11]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((I/162)*Sqrt[5/11]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((4273*I)/2106)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((61*I)/162)*Sqrt[5/11]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((31*I)/162)*Sqrt[5/11]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1438*I)/1053)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^4) + ((I/9)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^3) - (((4*I)/9)*et*x^3*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((I/3)*et^3*x^3*Sin[u])/(Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((I/26)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 ((I/9)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (((7*I)/18)*Sqrt[5/11]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + (((37*I)/18)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((86*I)/117)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[55]*(1 - et*Cos[u])^3) + ((I/9)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^2*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 ((I/6)*Sqrt[5/11]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((13*I)/18)*Sqrt[5/11]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((17*I)/234)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - (((5*I)/18)*Sqrt[5/11]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((7*I)/18)*Sqrt[5/11]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((40*I)/117)*Sqrt[5/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[5, 3]=((-I)*Sqrt[10/33]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[30/11]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (I*Sqrt[30/11]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[10/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((1193*I)/1248)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((1193*I)/624)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 - 
 (((1193*I)/1248)*Sqrt[5/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((3*I)/2)*Sqrt[15/22]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((9*I)/2)*Sqrt[15/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((9*I)/2)*Sqrt[15/22]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((3*I)/2)*Sqrt[15/22]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((647*I)/312)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((647*I)/156)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((647*I)/312)*Sqrt[5/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 - (241*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (144*Sqrt[330]*(1 - et*Cos[u])^6) + (241*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (72*Sqrt[330]*(1 - et*Cos[u])^6) - (241*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (144*Sqrt[330]*(1 - et*Cos[u])^6) - 
 (I*Sqrt[5/66]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[15/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (I*Sqrt[15/22]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (I*Sqrt[5/66]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((25*I)/312)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((25*I)/156)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((25*I)/312)*Sqrt[5/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 + ((2*I)*Sqrt[6/55]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((7*I)*Sqrt[2/165]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((4*I)*Sqrt[2/165]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (I*Sqrt[10/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((887*I)/208)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*(1 - et*Cos[u])^5) - 
 (((989*I)/208)*Sqrt[3/110]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 + (I*Sqrt[10/33]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 (((199*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((I/2)*Sqrt[3/110]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((17*I)/4)*Sqrt[11/30]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((19*I)/3)*Sqrt[5/66]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1145*I)/312)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((3121*I)/312)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (((19*I)/3)*Sqrt[5/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (383*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (72*Sqrt[330]*(1 - et*Cos[u])^5) - (383*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (72*Sqrt[330]*(1 - et*Cos[u])^5) - 
 (((89*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((53*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((41*I)/2)*Sqrt[3/110]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((7*I)/3)*Sqrt[10/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1357*I)/78)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*(1 - et*Cos[u])^5) - 
 (((353*I)/26)*Sqrt[3/110]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 + (((7*I)/3)*Sqrt[10/33]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 (((5*I)/48)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((5*I)/48)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((7*I)/3)*Sqrt[2/165]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((49*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[330]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((7*I)/2)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((66533*I)/3744)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*(1 - et*Cos[u])^4) + 
 (((481*I)/96)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((5*I)/24)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (((5*I)/24)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - (((79*I)/12)*Sqrt[5/66]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((17*I)/3)*Sqrt[11/30]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((353*I)/12)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((60241*I)/936)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*(1 - et*Cos[u])^4) - 
 (((2159*I)/144)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^4 + (2801*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (360*Sqrt[330]*(1 - et*Cos[u])^4) - 
 (211*Sqrt[2/165]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*(1 - et*Cos[u])^4) + 
 (((283*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((46*I)*Sqrt[2/165]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((269*I)/6)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((991*I)/936)*Sqrt[55/6]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 + (((83*I)/18)*Sqrt[11/30]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 ((I/12)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((I/3)*Sqrt[10/33]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 ((I/2)*Sqrt[15/22]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (I*Sqrt[10/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((2*I)*Sqrt[10/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((14587*I)/468)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*(1 - et*Cos[u])^3) - (((59*I)/39)*Sqrt[5/66]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 ((I/6)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 - (((2*I)/3)*Sqrt[10/33]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (((64*I)/3)*Sqrt[2/165]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((817*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((19*I)/3)*Sqrt[10/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((92659*I)/936)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*(1 - et*Cos[u])^3) + 
 (((419*I)/117)*Sqrt[10/33]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^3 - (13*Sqrt[5/66]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (252*(1 - et*Cos[u])^3) - (((83*I)/3)*Sqrt[2/165]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((577*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((14*I)/3)*Sqrt[10/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((6823*I)/468)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 - (((532*I)/117)*Sqrt[10/33]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 + 
 (((7*I)/4)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*(1 - et*Cos[u])^2) + (I*Sqrt[3/110]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((9*I)/2)*Sqrt[3/110]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((3671*I)/312)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*(1 - et*Cos[u])^2) - 
 (((7*I)/2)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*(1 - et*Cos[u])^2) - 
 (((35*I)/6)*Sqrt[5/66]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((623*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((934*I)/39)*Sqrt[2/165]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 + (89*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (63*Sqrt[330]*(1 - et*Cos[u])^2) + 
 (((139*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((299*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((797*I)/78)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 - ((I/2)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u]) + 
 (I*Sqrt[5/66]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (I*Sqrt[10/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((7*I)/52)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u]) + (I*Sqrt[5/66]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u]) - ((I/6)*Sqrt[5/66]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((19*I)/3)*Sqrt[5/66]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((43*I)/39)*Sqrt[10/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) - ((I/3)*Sqrt[55/6]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((7*I)/3)*Sqrt[10/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((175*I)/39)*Sqrt[5/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u]) + (Sqrt[55/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (Sqrt[165/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (Sqrt[165/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (197*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(9984*(1 - et*Cos[u])^7) + 
 (197*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (197*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (49*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) - (49*Sqrt[15/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) + 
 (49*Sqrt[15/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) - (Sqrt[165/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^2*Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (197*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (49*Sqrt[15/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) + 
 (Sqrt[165/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (197*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^4*Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (49*Sqrt[15/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1664*(1 - et*Cos[u])^7) - (Sqrt[55/6]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^6*Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (197*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (9984*(1 - et*Cos[u])^7) - (49*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^6*Sin[u])/(1664*(1 - et*Cos[u])^7) + 
 (7741*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4992*(1 - et*Cos[u])^6) - (7741*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(2496*(1 - et*Cos[u])^6) + 
 (7741*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4992*(1 - et*Cos[u])^6) - (15481*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(4992*(1 - et*Cos[u])^6) + 
 (15481*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2496*(1 - et*Cos[u])^6) - (15481*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(4992*(1 - et*Cos[u])^6) - 
 ((I/18)*Sqrt[5/66]*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + ((I/18)*Sqrt[5/66]*et^3*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (133*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^6) - (133*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(416*(1 - et*Cos[u])^6) + 
 (133*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^6) - (31777*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(9984*(1 - et*Cos[u])^5) + 
 (19999*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4992*(1 - et*Cos[u])^5) - (8221*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(9984*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (246527*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (29952*(1 - et*Cos[u])^5) - (161897*Sqrt[5/66]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(14976*(1 - et*Cos[u])^5) + 
 (77267*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (29952*(1 - et*Cos[u])^5) - (35*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(36*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*Sqrt[55/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (25*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (95*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (((359*I)/168)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[330]*(1 - et*Cos[u])^5) - 
 (45737*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (14976*(1 - et*Cos[u])^5) + (36767*Sqrt[5/66]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(7488*(1 - et*Cos[u])^5) - 
 (2527*Sqrt[55/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (14976*(1 - et*Cos[u])^5) + (35*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (35*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (35*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (35*Sqrt[5/66]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (Sqrt[5/66]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) - 
 (Sqrt[5/66]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^4) + 
 (70997*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (7488*Sqrt[330]*(1 - et*Cos[u])^4) - 
 (66929*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2496*Sqrt[330]*(1 - et*Cos[u])^4) - 
 (2*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (4*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2*Sqrt[10/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[10/33]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et*Cos[u])^4) + (Sqrt[10/33]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(3*(1 - et*Cos[u])^4) - 
 (185513*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (7488*Sqrt[330]*(1 - et*Cos[u])^4) + 
 (4837*Sqrt[11/30]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (832*(1 - et*Cos[u])^4) + (19*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (38*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19*Sqrt[10/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (((89*I)/15)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[330]*(1 - et*Cos[u])^4) + 
 (3533*Sqrt[11/30]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3744*(1 - et*Cos[u])^4) - (8017*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(416*Sqrt[330]*(1 - et*Cos[u])^4) - 
 (14*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (28*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (14*Sqrt[10/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (41*Sqrt[5/66]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(72*(1 - et*Cos[u])^3) - 
 (Sqrt[10/33]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(3*(1 - et*Cos[u])^3) - 
 (475663*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (29952*Sqrt[330]*(1 - et*Cos[u])^3) - 
 (8291*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9984*(1 - et*Cos[u])^3) + (7*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (113*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (72*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (41*Sqrt[5/66]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et*Cos[u])^3) + (2*Sqrt[10/33]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(3*(1 - et*Cos[u])^3) + 
 (814285*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (89856*(1 - et*Cos[u])^3) + (8557*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(29952*(1 - et*Cos[u])^3) - 
 (1127*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (2987*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (432*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (95*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (271435*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (44928*(1 - et*Cos[u])^3) + (53333*Sqrt[5/66]*et^3*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/(14976*(1 - et*Cos[u])^3) + 
 (791*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (216*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (1631*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (216*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (35*Sqrt[5/66]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (6557*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4992*(1 - et*Cos[u])^2) - (2*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (2*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (61459*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (14976*(1 - et*Cos[u])^2) + (19*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(9*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (19*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (21973*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (7488*(1 - et*Cos[u])^2) - (14*Sqrt[10/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (14*Sqrt[10/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[5/66]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(6*(1 - et*Cos[u])) - 
 (21*Sqrt[165/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])) - (5*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(6*(1 - et^2)*(1 - et*Cos[u])) - 
 (Sqrt[5/66]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(3*(1 - et*Cos[u])) + 
 (1379*Sqrt[15/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])) - (35*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(36*(1 - et^2)*(1 - et*Cos[u])) + 
 (95*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (36*(1 - et^2)*(1 - et*Cos[u])) - 
 (1029*Sqrt[15/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])) + (35*Sqrt[5/66]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(18*(1 - et^2)*(1 - et*Cos[u])) - 
 (35*Sqrt[5/66]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (18*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[5, 4]=(-69*Sqrt[3/55]*x^3)/(26*(1 - et*Cos[u])^7) + 
 (207*Sqrt[3/55]*et^2*x^3)/(26*(1 - et*Cos[u])^7) - 
 (207*Sqrt[3/55]*et^4*x^3)/(26*(1 - et*Cos[u])^7) + 
 (69*Sqrt[3/55]*et^6*x^3)/(26*(1 - et*Cos[u])^7) + 
 (196*Sqrt[3/55]*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) - 
 (588*Sqrt[3/55]*et^2*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) + 
 (588*Sqrt[3/55]*et^4*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) - 
 (196*Sqrt[3/55]*et^6*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) - 
 (259*Sqrt[15/11]*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^7) + 
 (777*Sqrt[15/11]*et^2*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^7) - 
 (777*Sqrt[15/11]*et^4*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^7) + 
 (259*Sqrt[15/11]*et^6*x^3*\[Nu]^2)/(52*(1 - et*Cos[u])^7) + 
 (175*Sqrt[15/11]*x^3*\[Nu]^3)/(52*(1 - et*Cos[u])^7) - 
 (525*Sqrt[15/11]*et^2*x^3*\[Nu]^3)/(52*(1 - et*Cos[u])^7) + 
 (525*Sqrt[15/11]*et^4*x^3*\[Nu]^3)/(52*(1 - et*Cos[u])^7) - 
 (175*Sqrt[15/11]*et^6*x^3*\[Nu]^3)/(52*(1 - et*Cos[u])^7) - 
 (817*x^3)/(78*Sqrt[165]*(1 - et*Cos[u])^6) + 
 (817*et^2*x^3)/(39*Sqrt[165]*(1 - et*Cos[u])^6) - 
 (817*et^4*x^3)/(78*Sqrt[165]*(1 - et*Cos[u])^6) + 
 (1031*x^3*\[Nu])/(26*Sqrt[165]*(1 - et*Cos[u])^6) - 
 (1031*et^2*x^3*\[Nu])/(13*Sqrt[165]*(1 - et*Cos[u])^6) + 
 (1031*et^4*x^3*\[Nu])/(26*Sqrt[165]*(1 - et*Cos[u])^6) - 
 (85*Sqrt[5/33]*x^3*\[Nu]^2)/(156*(1 - et*Cos[u])^6) + 
 (85*Sqrt[5/33]*et^2*x^3*\[Nu]^2)/(78*(1 - et*Cos[u])^6) - 
 (85*Sqrt[5/33]*et^4*x^3*\[Nu]^2)/(156*(1 - et*Cos[u])^6) - 
 (679*Sqrt[5/33]*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^6) + 
 (679*Sqrt[5/33]*et^2*x^3*\[Nu]^3)/(78*(1 - et*Cos[u])^6) - 
 (679*Sqrt[5/33]*et^4*x^3*\[Nu]^3)/(156*(1 - et*Cos[u])^6) - 
 (7*Sqrt[5/33]*x^2)/(6*(1 - et*Cos[u])^5) + (7*Sqrt[5/33]*et^2*x^2)/
  (3*(1 - et*Cos[u])^5) - (7*Sqrt[5/33]*et^4*x^2)/(6*(1 - et*Cos[u])^5) + 
 (1051*Sqrt[3/55]*x^3)/(52*(1 - et*Cos[u])^5) - 
 (181*et^2*x^3)/(6*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (4753*et^4*x^3)/(156*Sqrt[165]*(1 - et*Cos[u])^5) + 
 (35*Sqrt[5/33]*x^2*\[Nu])/(6*(1 - et*Cos[u])^5) - 
 (35*Sqrt[5/33]*et^2*x^2*\[Nu])/(3*(1 - et*Cos[u])^5) + 
 (35*Sqrt[5/33]*et^4*x^2*\[Nu])/(6*(1 - et*Cos[u])^5) - 
 (29983*Sqrt[5/33]*x^3*\[Nu])/(468*(1 - et*Cos[u])^5) + 
 (2767*et^2*x^3*\[Nu])/(18*Sqrt[165]*(1 - et*Cos[u])^5) + 
 (25991*et^4*x^3*\[Nu])/(156*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (35*Sqrt[5/33]*x^2*\[Nu]^2)/(6*(1 - et*Cos[u])^5) + 
 (35*Sqrt[5/33]*et^2*x^2*\[Nu]^2)/(3*(1 - et*Cos[u])^5) - 
 (35*Sqrt[5/33]*et^4*x^2*\[Nu]^2)/(6*(1 - et*Cos[u])^5) + 
 (93157*x^3*\[Nu]^2)/(234*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (3373*et^2*x^3*\[Nu]^2)/(18*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (8218*et^4*x^3*\[Nu]^2)/(39*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (4817*Sqrt[11/15]*x^3*\[Nu]^3)/(468*(1 - et*Cos[u])^5) + 
 (727*et^2*x^3*\[Nu]^3)/(9*Sqrt[165]*(1 - et*Cos[u])^5) + 
 (1687*et^4*x^3*\[Nu]^3)/(52*Sqrt[165]*(1 - et*Cos[u])^5) - 
 (Sqrt[5/33]*x^2)/(18*(1 - et*Cos[u])^4) + (Sqrt[5/33]*et^2*x^2)/
  (18*(1 - et*Cos[u])^4) - (24731*x^3)/(2340*Sqrt[165]*(1 - et*Cos[u])^4) + 
 (907*Sqrt[11/15]*et^2*x^3)/(780*(1 - et*Cos[u])^4) + 
 (5*Sqrt[5/33]*x^2*\[Nu])/(18*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/33]*et^2*x^2*\[Nu])/(18*(1 - et*Cos[u])^4) + 
 (125303*x^3*\[Nu])/(2340*Sqrt[165]*(1 - et*Cos[u])^4) - 
 (13873*Sqrt[11/15]*et^2*x^3*\[Nu])/(2340*(1 - et*Cos[u])^4) - 
 (5*Sqrt[5/33]*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^4) + 
 (5*Sqrt[5/33]*et^2*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^4) - 
 (95*Sqrt[15/11]*x^3*\[Nu]^2)/(26*(1 - et*Cos[u])^4) + 
 (3215*Sqrt[5/33]*et^2*x^3*\[Nu]^2)/(234*(1 - et*Cos[u])^4) - 
 (49*Sqrt[11/15]*x^3*\[Nu]^3)/(468*(1 - et*Cos[u])^4) - 
 (761*et^2*x^3*\[Nu]^3)/(468*Sqrt[165]*(1 - et*Cos[u])^4) - 
 x^2/(Sqrt[165]*(1 - et*Cos[u])^3) + 
 (et^2*x^2)/(Sqrt[165]*(1 - et*Cos[u])^3) + 
 (1721*x^3)/(546*Sqrt[165]*(1 - et*Cos[u])^3) + 
 (2647*et^2*x^3)/(546*Sqrt[165]*(1 - et*Cos[u])^3) + 
 (Sqrt[5/33]*x^2*\[Nu])/(1 - et*Cos[u])^3 - (Sqrt[5/33]*et^2*x^2*\[Nu])/
  (1 - et*Cos[u])^3 - (1253*x^3*\[Nu])/(78*Sqrt[165]*(1 - et*Cos[u])^3) - 
 (2023*et^2*x^3*\[Nu])/(78*Sqrt[165]*(1 - et*Cos[u])^3) - 
 (Sqrt[5/33]*x^2*\[Nu]^2)/(1 - et*Cos[u])^3 + (Sqrt[5/33]*et^2*x^2*\[Nu]^2)/
  (1 - et*Cos[u])^3 + (746*x^3*\[Nu]^2)/(39*Sqrt[165]*(1 - et*Cos[u])^3) + 
 (1204*et^2*x^3*\[Nu]^2)/(39*Sqrt[165]*(1 - et*Cos[u])^3) - 
 (551*x^3*\[Nu]^3)/(78*Sqrt[165]*(1 - et*Cos[u])^3) - 
 (229*et^2*x^3*\[Nu]^3)/(78*Sqrt[165]*(1 - et*Cos[u])^3) - 
 (((129*I)/104)*Sqrt[15/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((129*I)/52)*Sqrt[15/11]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((129*I)/104)*Sqrt[15/11]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((1351*I)/208)*Sqrt[15/11]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 - 
 (((1351*I)/104)*Sqrt[15/11]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 + (((1351*I)/208)*Sqrt[15/11]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 - 
 (((357*I)/52)*Sqrt[15/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((357*I)/26)*Sqrt[15/11]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((357*I)/52)*Sqrt[15/11]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((49*I)/52)*Sqrt[15/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((49*I)/26)*Sqrt[15/11]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((49*I)/52)*Sqrt[15/11]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((2*I)/3)*et*x^3*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4*I)/3)*et^3*x^3*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((2*I)/3)*et^5*x^3*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((3637*I)/78)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[165]*(1 - et*Cos[u])^6) + 
 (((3637*I)/78)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^6) + (((7*I)/2)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((7*I)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((7*I)/2)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((12271*I)/52)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^6) - (((12271*I)/52)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[165]*(1 - et*Cos[u])^6) - 
 (((5*I)/6)*Sqrt[5/33]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((5*I)/3)*Sqrt[5/33]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((5*I)/6)*Sqrt[5/33]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((3785*I)/78)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((3785*I)/78)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 ((I/6)*Sqrt[5/33]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((I/3)*Sqrt[5/33]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((I/6)*Sqrt[5/33]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((I/78)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 ((I/78)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((7*I)/12)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((7*I)/12)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((4*I)/9)*et*x^3*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((17*I)/18)*et^3*x^3*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((I/2)*et^5*x^3*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((12083*I)/936)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^5) + 
 (((881*I)/312)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((35*I)/12)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (((35*I)/12)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*
   x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 + 
 (((7*I)/12)*Sqrt[5/33]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((2*I)*Sqrt[3/55]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + (((37*I)/12)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((21503*I)/312)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^5) - 
 (((1579*I)/104)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((35*I)/12)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 + (((35*I)/12)*Sqrt[5/33]*et^3*Sqrt[1 - et^2]*
   x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((41*I)/36)*Sqrt[5/33]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((20*I)/9)*Sqrt[5/33]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((13*I)/12)*Sqrt[5/33]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((43189*I)/468)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^5) + 
 (((1583*I)/52)*Sqrt[3/55]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((25*I)/36)*Sqrt[5/33]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((23*I)/18)*Sqrt[5/33]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((7*I)/12)*Sqrt[5/33]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((3359*I)/936)*Sqrt[11/15]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - (((2807*I)/312)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^5) - ((I/18)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*
   Sin[u])/(1 - et*Cos[u])^4 + ((I/3)*Sqrt[5/33]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + ((I/18)*Sqrt[5/33]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((5587*I)/2340)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^4) + (((5*I)/18)*Sqrt[5/33]*et*Sqrt[1 - et^2]*
   x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - (((961*I)/108)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((119*I)/108)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((89273*I)/7020)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^4) - (((5*I)/18)*Sqrt[5/33]*et*Sqrt[1 - et^2]*
   x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((241*I)/108)*Sqrt[5/33]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 ((I/108)*Sqrt[5/33]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((4273*I)/1404)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((61*I)/108)*Sqrt[5/33]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((31*I)/108)*Sqrt[5/33]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((719*I)/351)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^4) - ((I/6)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^3) + (((2*I)/3)*et*x^3*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((I/2)*et^3*x^3*Sin[u])/(Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((I/52)*Sqrt[15/11]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 ((I/6)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 (((7*I)/12)*Sqrt[5/33]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - (((37*I)/12)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((43*I)/39)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[165]*(1 - et*Cos[u])^3) - ((I/6)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^2*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 + 
 ((I/4)*Sqrt[5/33]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((13*I)/12)*Sqrt[5/33]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((17*I)/156)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((5*I)/12)*Sqrt[5/33]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((7*I)/12)*Sqrt[5/33]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((20*I)/39)*Sqrt[5/33]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[5, 5]=((5*I)*Sqrt[2/33]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[6/11]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((5*I)*Sqrt[6/11]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[2/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((24383*I)/416)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^6) - (((24383*I)/208)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*(1 - et*Cos[u])^6) + 
 (((24383*I)/416)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^6) - 
 (((15*I)/2)*Sqrt[3/22]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((45*I)/2)*Sqrt[3/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((45*I)/2)*Sqrt[3/22]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((15*I)/2)*Sqrt[3/22]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((1075*I)/104)*Sqrt[11/6]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 + (((1075*I)/52)*Sqrt[11/6]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (((1075*I)/104)*Sqrt[11/6]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^6 - (3827*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (48*Sqrt[66]*(1 - et*Cos[u])^6) + (3827*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (24*Sqrt[66]*(1 - et*Cos[u])^6) - (3827*et^4*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (48*Sqrt[66]*(1 - et*Cos[u])^6) + ((5*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*Sqrt[3/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((5*I)*Sqrt[3/22]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((5*I)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((535*I)/104)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((535*I)/52)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((535*I)/104)*Sqrt[3/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 + ((4*I)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 ((8*I)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 + ((4*I)*Sqrt[2/33]*et^4*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 ((2*I)*Sqrt[6/11]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((7*I)*Sqrt[2/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((4*I)*Sqrt[2/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((5*I)*Sqrt[2/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((298271*I)/1872)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^5) + (((261119*I)/1872)*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*(1 - et*Cos[u])^5) + 
 (((43*I)/13)*Sqrt[6/11]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 - ((8*I)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 ((16*I)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - ((8*I)*Sqrt[2/33]*et^4*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 (((199*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((I/2)*Sqrt[3/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((17*I)/4)*Sqrt[11/6]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((95*I)/3)*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((348151*I)/936)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^5) - (((315967*I)/936)*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*(1 - et*Cos[u])^5) - 
 (((149*I)/13)*Sqrt[3/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^5 - (1189*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (168*Sqrt[66]*(1 - et*Cos[u])^5) + (1189*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (168*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (((89*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 ((53*I)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((41*I)/2)*Sqrt[3/22]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((35*I)/3)*Sqrt[2/33]*et^6*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((8263*I)/78)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*(1 - et*Cos[u])^5) + (((9859*I)/78)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[66]*(1 - et*Cos[u])^5) - 
 (((133*I)/13)*Sqrt[2/33]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 - (((15*I)/16)*Sqrt[3/22]*Sqrt[1 - et^2]*
   x^(3/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((15*I)/16)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - (((7*I)/3)*Sqrt[2/33]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((49*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((7*I)/2)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((256901*I)/3744)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^4) - (((61441*I)/1248)*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*(1 - et*Cos[u])^4) + 
 (((15*I)/8)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - (((15*I)/8)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (((395*I)/12)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((17*I)/3)*Sqrt[11/6]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((353*I)/12)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((165329*I)/936)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^4) + (((77317*I)/624)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*(1 - et*Cos[u])^4) - 
 (2077*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(120*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (137*Sqrt[2/33]*et^2*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(15*(1 - et*Cos[u])^4) - 
 (((283*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((46*I)*Sqrt[2/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((269*I)/6)*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((27107*I)/312)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*(1 - et*Cos[u])^4) - (((421*I)/78)*Sqrt[11/6]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 + 
 (((85*I)/12)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^3) - ((5*I)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(3/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((5*I)/2)*Sqrt[3/22]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 ((5*I)*Sqrt[2/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((10*I)*Sqrt[2/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2537*I)/468)*Sqrt[11/6]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 - (((75*I)/13)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 (((85*I)/6)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^3) + ((10*I)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 (((64*I)/3)*Sqrt[2/33]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((817*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((95*I)/3)*Sqrt[2/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((53233*I)/312)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^3) + (((125*I)/13)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (13*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(84*Sqrt[66]*(1 - et*Cos[u])^3) + 
 (((83*I)/3)*Sqrt[2/33]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((577*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((70*I)/3)*Sqrt[2/33]*et^4*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((51715*I)/468)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*(1 - et*Cos[u])^3) + (((280*I)/13)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 - 
 (((7*I)/4)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^2) - (I*Sqrt[3/22]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((9*I)/2)*Sqrt[3/22]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((3671*I)/312)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^2) + 
 (((7*I)/2)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^2) + (((175*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((623*I)/12)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((934*I)/39)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 - (89*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (105*Sqrt[66]*(1 - et*Cos[u])^2) - 
 (((139*I)/3)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((299*I)/6)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((3985*I)/78)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*(1 - et*Cos[u])^2) + 
 (((5*I)/2)*Sqrt[1 - et^2]*x^(3/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])) - ((5*I)*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 ((5*I)*Sqrt[2/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((35*I)/52)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])) - ((5*I)*Sqrt[1 - et^2]*x^(3/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*(1 - et*Cos[u])) + 
 (((5*I)/6)*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])) + (((95*I)/3)*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*Sqrt[1 - et^2]*(1 - et*Cos[u])) + 
 (((215*I)/39)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) + (((5*I)/3)*Sqrt[11/6]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((35*I)/3)*Sqrt[2/33]*et^2*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])) - 
 (((875*I)/39)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*(1 - et*Cos[u])) - (Sqrt[33/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (3*Sqrt[33/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) - (3*Sqrt[33/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3328*(1 - et*Cos[u])^7) + 
 (197*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*Sqrt[66]*(1 - et*Cos[u])^7) - 
 (197*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (197*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (49*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (147*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) - 
 (147*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (3*Sqrt[33/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^2*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (197*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (147*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1664*(1 - et*Cos[u])^7) - 
 (3*Sqrt[33/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (3328*(1 - et*Cos[u])^7) + (197*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^4*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (147*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1664*(1 - et*Cos[u])^7) + (Sqrt[33/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^6*Sin[u])/(3328*(1 - et*Cos[u])^7) - 
 (197*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (3328*Sqrt[66]*(1 - et*Cos[u])^7) + 
 (49*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1664*(1 - et*Cos[u])^7) - (117181*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^6) + 
 (117181*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (832*Sqrt[66]*(1 - et*Cos[u])^6) - 
 (117181*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^6) + 
 (231929*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^6) - 
 (231929*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (832*Sqrt[66]*(1 - et*Cos[u])^6) + 
 (231929*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^6) - 
 (((97*I)/6)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[66]*(1 - et*Cos[u])^6) + (((97*I)/6)*et^3*Sqrt[1 - et^2]*x^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[66]*(1 - et*Cos[u])^6) - 
 (589*Sqrt[11/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^6) + (589*Sqrt[11/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(416*(1 - et*Cos[u])^6) - 
 (589*Sqrt[11/6]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^6) - (4*Sqrt[2/33]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(1 - et*Cos[u])^5 + (8*Sqrt[2/33]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(1 - et*Cos[u])^5 - (4*Sqrt[2/33]*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(1 - et*Cos[u])^5 + (2350121*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (29952*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (765079*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (14976*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (30369*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*(1 - et*Cos[u])^5) + (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(Sqrt[66]*(1 - et^2)*
   (1 - et*Cos[u])^5) + (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (8*Sqrt[2/33]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (16*Sqrt[2/33]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (8*Sqrt[2/33]*et^5*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (5861117*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(29952*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (187025*Sqrt[11/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (14976*(1 - et*Cos[u])^5) + (194063*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(3328*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (35*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*Sqrt[11/6]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (25*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (95*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (((359*I)/168)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[66]*(1 - et*Cos[u])^5) + 
 (37019*Sqrt[11/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4992*(1 - et*Cos[u])^5) - (210335*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(2496*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (4487*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (35*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (35*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (35*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (35*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (Sqrt[3/22]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^4 + 
 (Sqrt[3/22]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^4 - 
 (35537*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2496*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (96439*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2496*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) - 
 (4*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^4) + 
 (Sqrt[6/11]*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (Sqrt[6/11]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (7199*Sqrt[11/6]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2496*(1 - et*Cos[u])^4) - (72577*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(832*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (19*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (38*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (19*Sqrt[2/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (((89*I)/15)*et*Sqrt[1 - et^2]*x^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[66]*(1 - et*Cos[u])^4) - (5251*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(1248*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (21893*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1248*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (14*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (28*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (14*Sqrt[2/33]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (137*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(24*Sqrt[66]*(1 - et*Cos[u])^3) + 
 (Sqrt[6/11]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^3 + 
 (1128463*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (49920*Sqrt[66]*(1 - et*Cos[u])^3) + 
 (57955*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3328*Sqrt[66]*(1 - et*Cos[u])^3) - (7*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (113*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(24*Sqrt[66]*(1 - et^2)*
   (1 - et*Cos[u])^3) - (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (137*et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[66]*(1 - et*Cos[u])^3) - 
 (2*Sqrt[6/11]*et^3*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (1742029*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (29952*Sqrt[66]*(1 - et*Cos[u])^3) - 
 (338285*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9984*Sqrt[66]*(1 - et*Cos[u])^3) + 
 (1127*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (2987*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (144*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (95*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (489547*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (14976*Sqrt[66]*(1 - et*Cos[u])^3) - 
 (46165*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4992*Sqrt[66]*(1 - et*Cos[u])^3) - 
 (791*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1631*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (72*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (35*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6557*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (1664*Sqrt[66]*(1 - et*Cos[u])^2) + 
 (2*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) - 
 (2*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  ((1 - et^2)*(1 - et*Cos[u])^2) + 
 (61459*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4992*Sqrt[66]*(1 - et*Cos[u])^2) - 
 (19*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (19*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (21973*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2496*Sqrt[66]*(1 - et*Cos[u])^2) + 
 (14*Sqrt[2/33]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (14*Sqrt[2/33]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (3*(1 - et^2)*(1 - et*Cos[u])^2) - (et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[66]*(1 - et*Cos[u])) + (63*Sqrt[33/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(3328*(1 - et*Cos[u])) + (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])) + 
 (et*x^(3/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/(Sqrt[66]*(1 - et*Cos[u])) - 
 (4137*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3328*(1 - et*Cos[u])) + (35*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])) - 
 (95*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (12*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])) + 
 (3087*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1664*(1 - et*Cos[u])) - (35*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u])) + 
 (35*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[66]*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[6, 0]=(-10*x^2)/(33*Sqrt[273]) + (635*x^3)/(1408*Sqrt[273]) + 
 (20*et^2*x^3)/(11*Sqrt[273]*(1 - et^2)) + (50*x^2*\[Nu])/(33*Sqrt[273]) - 
 (1905*Sqrt[3/91]*x^3*\[Nu])/1408 + (10*Sqrt[7/39]*x^3*\[Nu])/
  (33*(1 - et^2)) - (370*et^2*x^3*\[Nu])/(33*Sqrt[273]*(1 - et^2)) - 
 (50*x^2*\[Nu]^2)/(33*Sqrt[273]) + (635*Sqrt[13/21]*x^3*\[Nu]^2)/704 - 
 (50*Sqrt[7/39]*x^3*\[Nu]^2)/(33*(1 - et^2)) + 
 (50*Sqrt[13/21]*et^2*x^3*\[Nu]^2)/(33*(1 - et^2)) - 
 (14605*x^3*\[Nu]^3)/(1408*Sqrt[273]) + (50*Sqrt[7/39]*x^3*\[Nu]^3)/
  (33*(1 - et^2)) - (50*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)) - 
 (5*x^3)/(1408*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (5*et^2*x^3)/(352*Sqrt[273]*(1 - et*Cos[u])^8) - 
 (5*Sqrt[3/91]*et^4*x^3)/(704*(1 - et*Cos[u])^8) + 
 (5*et^6*x^3)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (15*Sqrt[3/91]*x^3*\[Nu])/(1408*(1 - et*Cos[u])^8) - 
 (15*Sqrt[3/91]*et^2*x^3*\[Nu])/(352*(1 - et*Cos[u])^8) + 
 (45*Sqrt[3/91]*et^4*x^3*\[Nu])/(704*(1 - et*Cos[u])^8) - 
 (15*Sqrt[3/91]*et^6*x^3*\[Nu])/(352*(1 - et*Cos[u])^8) - 
 (5*Sqrt[13/21]*x^3*\[Nu]^2)/(704*(1 - et*Cos[u])^8) + 
 (5*Sqrt[13/21]*et^2*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^8) - 
 (5*Sqrt[39/7]*et^4*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^8) + 
 (5*Sqrt[13/21]*et^6*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^8) + 
 (115*x^3*\[Nu]^3)/(1408*Sqrt[273]*(1 - et*Cos[u])^8) - 
 (115*et^2*x^3*\[Nu]^3)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (115*Sqrt[3/91]*et^4*x^3*\[Nu]^3)/(704*(1 - et*Cos[u])^8) - 
 (115*et^6*x^3*\[Nu]^3)/(352*Sqrt[273]*(1 - et*Cos[u])^8) - 
 (5*et^8*x^3*Cos[u]^2)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (15*Sqrt[3/91]*et^8*x^3*\[Nu]*Cos[u]^2)/(352*(1 - et*Cos[u])^8) - 
 (5*Sqrt[13/21]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(176*(1 - et*Cos[u])^8) + 
 (115*et^8*x^3*\[Nu]^3*Cos[u]^2)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (5*Sqrt[3/91]*et^8*x^3*Cos[u]^4)/(704*(1 - et*Cos[u])^8) - 
 (45*Sqrt[3/91]*et^8*x^3*\[Nu]*Cos[u]^4)/(704*(1 - et*Cos[u])^8) + 
 (5*Sqrt[39/7]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(352*(1 - et*Cos[u])^8) - 
 (115*Sqrt[3/91]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(704*(1 - et*Cos[u])^8) - 
 (5*et^8*x^3*Cos[u]^6)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (15*Sqrt[3/91]*et^8*x^3*\[Nu]*Cos[u]^6)/(352*(1 - et*Cos[u])^8) - 
 (5*Sqrt[13/21]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(176*(1 - et*Cos[u])^8) + 
 (115*et^8*x^3*\[Nu]^3*Cos[u]^6)/(352*Sqrt[273]*(1 - et*Cos[u])^8) + 
 (5*et^8*x^3*Cos[u]^8)/(1408*Sqrt[273]*(1 - et*Cos[u])^8) - 
 (15*Sqrt[3/91]*et^8*x^3*\[Nu]*Cos[u]^8)/(1408*(1 - et*Cos[u])^8) + 
 (5*Sqrt[13/21]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(704*(1 - et*Cos[u])^8) - 
 (115*et^8*x^3*\[Nu]^3*Cos[u]^8)/(1408*Sqrt[273]*(1 - et*Cos[u])^8) - 
 (155*Sqrt[7/39]*x^3)/(528*(1 - et*Cos[u])^7) + 
 (155*Sqrt[7/39]*et^2*x^3)/(176*(1 - et*Cos[u])^7) - 
 (155*Sqrt[7/39]*et^4*x^3)/(176*(1 - et*Cos[u])^7) + 
 (155*Sqrt[7/39]*et^6*x^3)/(528*(1 - et*Cos[u])^7) + 
 (1805*x^3*\[Nu])/(176*Sqrt[273]*(1 - et*Cos[u])^7) - 
 (1805*Sqrt[3/91]*et^2*x^3*\[Nu])/(176*(1 - et*Cos[u])^7) + 
 (1805*Sqrt[3/91]*et^4*x^3*\[Nu])/(176*(1 - et*Cos[u])^7) - 
 (1805*et^6*x^3*\[Nu])/(176*Sqrt[273]*(1 - et*Cos[u])^7) - 
 (295*Sqrt[3/91]*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) + 
 (885*Sqrt[3/91]*et^2*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) - 
 (885*Sqrt[3/91]*et^4*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) + 
 (295*Sqrt[3/91]*et^6*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/39]*x^3*\[Nu]^3)/(528*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/39]*et^6*x^3*\[Nu]^3)/(528*(1 - et*Cos[u])^7) + 
 (2155*Sqrt[7/39]*x^3)/(3168*(1 - et*Cos[u])^6) - 
 (35885*et^2*x^3)/(3168*Sqrt[273]*(1 - et*Cos[u])^6) + 
 (26515*et^4*x^3)/(3168*Sqrt[273]*(1 - et*Cos[u])^6) - 
 (635*et^6*x^3)/(352*Sqrt[273]*(1 - et*Cos[u])^6) + 
 (20*et^2*x^3)/(11*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (20*Sqrt[3/91]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (20*Sqrt[3/91]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (20*et^8*x^3)/(11*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1295*Sqrt[7/39]*x^3*\[Nu])/(352*(1 - et*Cos[u])^6) + 
 (66095*et^2*x^3*\[Nu])/(1056*Sqrt[273]*(1 - et*Cos[u])^6) - 
 (50605*et^4*x^3*\[Nu])/(1056*Sqrt[273]*(1 - et*Cos[u])^6) + 
 (11705*et^6*x^3*\[Nu])/(1056*Sqrt[273]*(1 - et*Cos[u])^6) + 
 (10*Sqrt[7/39]*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (580*et^2*x^3*\[Nu])/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (40*et^4*x^3*\[Nu])/(Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1180*et^6*x^3*\[Nu])/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (370*et^8*x^3*\[Nu])/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (835*Sqrt[7/39]*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^6) - 
 (45275*et^2*x^3*\[Nu]^2)/(528*Sqrt[273]*(1 - et*Cos[u])^6) + 
 (37945*et^4*x^3*\[Nu]^2)/(528*Sqrt[273]*(1 - et*Cos[u])^6) - 
 (785*Sqrt[13/21]*et^6*x^3*\[Nu]^2)/(528*(1 - et*Cos[u])^6) - 
 (50*Sqrt[7/39]*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1700*et^2*x^3*\[Nu]^2)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (1000*et^4*x^3*\[Nu]^2)/(11*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2300*et^6*x^3*\[Nu]^2)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (50*Sqrt[13/21]*et^8*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (305*Sqrt[91/3]*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])^6) + 
 (6775*Sqrt[13/21]*et^2*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])^6) - 
 (7145*Sqrt[13/21]*et^4*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])^6) + 
 (835*Sqrt[13/21]*et^6*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^6) + 
 (50*Sqrt[7/39]*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (200*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (100*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (200*Sqrt[7/39]*et^6*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (50*Sqrt[7/39]*et^8*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (5*Sqrt[7/39]*x^2)/(132*(1 - et*Cos[u])^5) - 
 (5*Sqrt[7/39]*et^2*x^2)/(66*(1 - et*Cos[u])^5) + 
 (5*Sqrt[7/39]*et^4*x^2)/(132*(1 - et*Cos[u])^5) - 
 (155*x^3)/(48*Sqrt[273]*(1 - et*Cos[u])^5) + 
 (1795*et^2*x^3)/(264*Sqrt[273]*(1 - et*Cos[u])^5) - 
 (145*Sqrt[13/21]*et^4*x^3)/(528*(1 - et*Cos[u])^5) + 
 (100*x^3)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (40*Sqrt[3/91]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (20*Sqrt[7/39]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (160*et^6*x^3)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (25*Sqrt[7/39]*x^2*\[Nu])/(132*(1 - et*Cos[u])^5) + 
 (25*Sqrt[7/39]*et^2*x^2*\[Nu])/(66*(1 - et*Cos[u])^5) - 
 (25*Sqrt[7/39]*et^4*x^2*\[Nu])/(132*(1 - et*Cos[u])^5) + 
 (32855*x^3*\[Nu])/(1584*Sqrt[273]*(1 - et*Cos[u])^5) - 
 (34565*et^2*x^3*\[Nu])/(792*Sqrt[273]*(1 - et*Cos[u])^5) + 
 (36275*et^4*x^3*\[Nu])/(1584*Sqrt[273]*(1 - et*Cos[u])^5) - 
 (2060*x^3*\[Nu])/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2360*et^2*x^3*\[Nu])/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (380*Sqrt[7/39]*et^4*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (2960*et^6*x^3*\[Nu])/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (25*Sqrt[7/39]*x^2*\[Nu]^2)/(132*(1 - et*Cos[u])^5) - 
 (25*Sqrt[7/39]*et^2*x^2*\[Nu]^2)/(66*(1 - et*Cos[u])^5) + 
 (25*Sqrt[7/39]*et^4*x^2*\[Nu]^2)/(132*(1 - et*Cos[u])^5) - 
 (31145*x^3*\[Nu]^2)/(792*Sqrt[273]*(1 - et*Cos[u])^5) + 
 (32765*et^2*x^3*\[Nu]^2)/(396*Sqrt[273]*(1 - et*Cos[u])^5) - 
 (2645*Sqrt[13/21]*et^4*x^3*\[Nu]^2)/(792*(1 - et*Cos[u])^5) + 
 (4300*x^3*\[Nu]^2)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (4600*et^2*x^3*\[Nu]^2)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (700*Sqrt[7/39]*et^4*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (400*Sqrt[13/21]*et^6*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (485*Sqrt[7/39]*x^3*\[Nu]^3)/(144*(1 - et*Cos[u])^5) - 
 (39415*et^2*x^3*\[Nu]^3)/(792*Sqrt[273]*(1 - et*Cos[u])^5) + 
 (41485*et^4*x^3*\[Nu]^3)/(1584*Sqrt[273]*(1 - et*Cos[u])^5) - 
 (400*Sqrt[7/39]*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (400*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (400*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (400*Sqrt[7/39]*et^6*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (25*Sqrt[7/39]*x^2)/(396*(1 - et*Cos[u])^4) + 
 (25*Sqrt[7/39]*et^2*x^2)/(396*(1 - et*Cos[u])^4) - 
 (1367*x^3)/(1728*Sqrt[273]*(1 - et*Cos[u])^4) - 
 (851*et^2*x^3)/(288*Sqrt[273]*(1 - et*Cos[u])^4) + 
 (1275*Sqrt[3/91]*et^4*x^3)/(704*(1 - et*Cos[u])^4) - 
 (394*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1097*et^2*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (113*et^4*x^3)/(9*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (20*Sqrt[3/91]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (125*Sqrt[7/39]*x^2*\[Nu])/(396*(1 - et*Cos[u])^4) - 
 (125*Sqrt[7/39]*et^2*x^2*\[Nu])/(396*(1 - et*Cos[u])^4) - 
 (50507*x^3*\[Nu])/(19008*Sqrt[273]*(1 - et*Cos[u])^4) + 
 (266491*et^2*x^3*\[Nu])/(9504*Sqrt[273]*(1 - et*Cos[u])^4) - 
 (23545*et^4*x^3*\[Nu])/(704*Sqrt[273]*(1 - et*Cos[u])^4) + 
 (16741*x^3*\[Nu])/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (23266*et^2*x^3*\[Nu])/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (49771*et^4*x^3*\[Nu])/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (370*et^6*x^3*\[Nu])/(11*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (125*Sqrt[7/39]*x^2*\[Nu]^2)/(396*(1 - et*Cos[u])^4) + 
 (125*Sqrt[7/39]*et^2*x^2*\[Nu]^2)/(396*(1 - et*Cos[u])^4) + 
 (21755*Sqrt[13/21]*x^3*\[Nu]^2)/(9504*(1 - et*Cos[u])^4) - 
 (387955*et^2*x^3*\[Nu]^2)/(4752*Sqrt[273]*(1 - et*Cos[u])^4) + 
 (1585*Sqrt[13/21]*et^4*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^4) - 
 (36425*x^3*\[Nu]^2)/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (50510*et^2*x^3*\[Nu]^2)/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (99695*et^4*x^3*\[Nu]^2)/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (50*Sqrt[13/21]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (95075*Sqrt[7/39]*x^3*\[Nu]^3)/(19008*(1 - et*Cos[u])^4) + 
 (645725*et^2*x^3*\[Nu]^3)/(9504*Sqrt[273]*(1 - et*Cos[u])^4) - 
 (2005*et^4*x^3*\[Nu]^3)/(64*Sqrt[273]*(1 - et*Cos[u])^4) + 
 (3515*Sqrt[7/39]*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (4865*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(297*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (8915*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (50*Sqrt[7/39]*et^6*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[7/39]*x^2)/(33*(1 - et*Cos[u])^3) + (Sqrt[7/39]*et^2*x^2)/
  (33*(1 - et*Cos[u])^3) - (12791*x^3)/(4752*Sqrt[273]*(1 - et*Cos[u])^3) + 
 (797*Sqrt[7/39]*et^2*x^3)/(528*(1 - et*Cos[u])^3) + 
 (446*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (1406*et^2*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (320*et^4*x^3)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[7/39]*x^2*\[Nu])/(33*(1 - et*Cos[u])^3) - 
 (5*Sqrt[7/39]*et^2*x^2*\[Nu])/(33*(1 - et*Cos[u])^3) + 
 (106039*x^3*\[Nu])/(4752*Sqrt[273]*(1 - et*Cos[u])^3) - 
 (101401*et^2*x^3*\[Nu])/(1584*Sqrt[273]*(1 - et*Cos[u])^3) - 
 (9511*x^3*\[Nu])/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (27271*et^2*x^3*\[Nu])/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5920*et^4*x^3*\[Nu])/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[7/39]*x^2*\[Nu]^2)/(33*(1 - et*Cos[u])^3) + 
 (5*Sqrt[7/39]*et^2*x^2*\[Nu]^2)/(33*(1 - et*Cos[u])^3) - 
 (136099*x^3*\[Nu]^2)/(2376*Sqrt[273]*(1 - et*Cos[u])^3) + 
 (943*Sqrt[91/3]*et^2*x^3*\[Nu]^2)/(792*(1 - et*Cos[u])^3) + 
 (20795*x^3*\[Nu]^2)/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (51995*et^2*x^3*\[Nu]^2)/(297*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (800*Sqrt[13/21]*et^4*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (9709*Sqrt[7/39]*x^3*\[Nu]^3)/(1584*(1 - et*Cos[u])^3) - 
 (86663*et^2*x^3*\[Nu]^3)/(1584*Sqrt[273]*(1 - et*Cos[u])^3) - 
 (155*Sqrt[91/3]*x^3*\[Nu]^3)/(297*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (4415*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(297*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (800*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[7/39]*x^2)/(18*(1 - et*Cos[u])^2) + (665*Sqrt[7/39]*x^3)/
  (1056*(1 - et*Cos[u])^2) - (1915*et^2*x^3)/
  (352*Sqrt[273]*(1 - et*Cos[u])^2) - 
 (394*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (703*et^2*x^3)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (20*Sqrt[3/91]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (5*Sqrt[7/39]*x^2*\[Nu])/(18*(1 - et*Cos[u])^2) - 
 (26237*x^3*\[Nu])/(864*Sqrt[273]*(1 - et*Cos[u])^2) + 
 (1685*Sqrt[7/39]*et^2*x^3*\[Nu])/(352*(1 - et*Cos[u])^2) + 
 (16741*x^3*\[Nu])/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (29791*et^2*x^3*\[Nu])/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (370*et^4*x^3*\[Nu])/(11*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[7/39]*x^2*\[Nu]^2)/(18*(1 - et*Cos[u])^2) + 
 (299083*x^3*\[Nu]^2)/(4752*Sqrt[273]*(1 - et*Cos[u])^2) - 
 (265*Sqrt[39/7]*et^2*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^2) - 
 (36425*x^3*\[Nu]^2)/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (64595*et^2*x^3*\[Nu]^2)/(594*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (50*Sqrt[13/21]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (374753*x^3*\[Nu]^3)/(9504*Sqrt[273]*(1 - et*Cos[u])^2) + 
 (3695*Sqrt[3/91]*et^2*x^3*\[Nu]^3)/(352*(1 - et*Cos[u])^2) + 
 (3515*Sqrt[7/39]*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (565*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(54*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (50*Sqrt[7/39]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (10*x^2)/(33*Sqrt[273]*(1 - et*Cos[u])) - 
 (1825*x^3)/(528*Sqrt[273]*(1 - et*Cos[u])) + 
 (100*x^3)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])) - 
 (160*et^2*x^3)/(33*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])) - 
 (50*x^2*\[Nu])/(33*Sqrt[273]*(1 - et*Cos[u])) + 
 (35675*x^3*\[Nu])/(1584*Sqrt[273]*(1 - et*Cos[u])) - 
 (2060*x^3*\[Nu])/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])) + 
 (2960*et^2*x^3*\[Nu])/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])) + 
 (50*x^2*\[Nu]^2)/(33*Sqrt[273]*(1 - et*Cos[u])) - 
 (2675*Sqrt[13/21]*x^3*\[Nu]^2)/(792*(1 - et*Cos[u])) + 
 (4300*x^3*\[Nu]^2)/(99*Sqrt[273]*(1 - et^2)*(1 - et*Cos[u])) - 
 (400*Sqrt[13/21]*et^2*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])) + 
 (43525*x^3*\[Nu]^3)/(1584*Sqrt[273]*(1 - et*Cos[u])) - 
 (400*Sqrt[7/39]*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])) + 
 (400*Sqrt[7/39]*et^2*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[6, 1]=(((5*I)/198)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*(1 - et*Cos[u])^6) - (((5*I)/99)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[26]*(1 - et*Cos[u])^6) + 
 (((5*I)/198)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*(1 - et*Cos[u])^6) - (((5*I)/99)*Sqrt[2/13]*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((10*I)/99)*Sqrt[2/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((5*I)/99)*Sqrt[2/13]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((5*I)/66)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[26]*(1 - et*Cos[u])^6) - (((5*I)/33)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[26]*(1 - et*Cos[u])^6) + 
 (((5*I)/66)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[26]*(1 - et*Cos[u])^6) + (((5*I)/297)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[26]*(1 - et*Cos[u])^5) - 
 (((5*I)/297)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*(1 - et*Cos[u])^5) - (((10*I)/297)*Sqrt[2/13]*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 (((10*I)/297)*Sqrt[2/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1 - et*Cos[u])^5 + (((5*I)/99)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[26]*(1 - et*Cos[u])^5) - 
 (((5*I)/99)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[26]*(1 - et*Cos[u])^5) - (((31*I)/297)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[26]*(1 - et*Cos[u])^4) + 
 ((I/99)*Sqrt[2/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((62*I)/297)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 (((4*I)/99)*Sqrt[2/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - (((31*I)/99)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[26]*(1 - et*Cos[u])^4) + 
 ((I/33)*Sqrt[2/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 + (((5*I)/297)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 (((20*I)/297)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 + (((5*I)/99)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 + 
 (((10*I)/693)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - (((40*I)/693)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 + 
 (((10*I)/231)*Sqrt[2/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + (5*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (99*(1 - et*Cos[u])^6) - (10*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(99*(1 - et*Cos[u])^6) + 
 (5*Sqrt[2/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (99*(1 - et*Cos[u])^6) - (20*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(99*(1 - et*Cos[u])^6) + 
 (40*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (99*(1 - et*Cos[u])^6) - (20*Sqrt[2/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(99*(1 - et*Cos[u])^6) + 
 (5*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (33*(1 - et*Cos[u])^6) - (10*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(33*(1 - et*Cos[u])^6) + 
 (5*Sqrt[2/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (33*(1 - et*Cos[u])^6) - (25*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (297*Sqrt[26]*(1 - et*Cos[u])^5) + 
 (25*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (297*Sqrt[26]*(1 - et*Cos[u])^5) + 
 (50*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (297*(1 - et*Cos[u])^5) - (50*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(297*(1 - et*Cos[u])^5) - 
 (25*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (99*Sqrt[26]*(1 - et*Cos[u])^5) + 
 (25*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (99*Sqrt[26]*(1 - et*Cos[u])^5) - 
 (2*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(99*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (99*(1 - et*Cos[u])^4) + (8*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(99*(1 - et*Cos[u])^4) - 
 (8*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (99*(1 - et*Cos[u])^4) - (2*Sqrt[2/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(33*(1 - et*Cos[u])^4) + 
 (2*Sqrt[2/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (33*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[6, 2]=(Sqrt[5/13]*x^2)/33 - (127*Sqrt[5/13]*x^3)/2816 - 
 (2*Sqrt[5/13]*et^2*x^3)/(11*(1 - et^2)) - (5*Sqrt[5/13]*x^2*\[Nu])/33 + 
 (1143*Sqrt[5/13]*x^3*\[Nu])/2816 - (7*Sqrt[5/13]*x^3*\[Nu])/
  (33*(1 - et^2)) + (37*Sqrt[5/13]*et^2*x^3*\[Nu])/(33*(1 - et^2)) + 
 (5*Sqrt[5/13]*x^2*\[Nu]^2)/33 - (127*Sqrt[65]*x^3*\[Nu]^2)/1408 + 
 (35*Sqrt[5/13]*x^3*\[Nu]^2)/(33*(1 - et^2)) - 
 (5*Sqrt[65]*et^2*x^3*\[Nu]^2)/(33*(1 - et^2)) + 
 (2921*Sqrt[5/13]*x^3*\[Nu]^3)/2816 - (35*Sqrt[5/13]*x^3*\[Nu]^3)/
  (33*(1 - et^2)) + (35*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)) + 
 (Sqrt[5/13]*x^3)/(2816*(1 - et*Cos[u])^8) - 
 (Sqrt[5/13]*et^2*x^3)/(704*(1 - et*Cos[u])^8) + 
 (3*Sqrt[5/13]*et^4*x^3)/(1408*(1 - et*Cos[u])^8) - 
 (Sqrt[5/13]*et^6*x^3)/(704*(1 - et*Cos[u])^8) - 
 (9*Sqrt[5/13]*x^3*\[Nu])/(2816*(1 - et*Cos[u])^8) + 
 (9*Sqrt[5/13]*et^2*x^3*\[Nu])/(704*(1 - et*Cos[u])^8) - 
 (27*Sqrt[5/13]*et^4*x^3*\[Nu])/(1408*(1 - et*Cos[u])^8) + 
 (9*Sqrt[5/13]*et^6*x^3*\[Nu])/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[65]*x^3*\[Nu]^2)/(1408*(1 - et*Cos[u])^8) - 
 (Sqrt[65]*et^2*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^8) + 
 (3*Sqrt[65]*et^4*x^3*\[Nu]^2)/(704*(1 - et*Cos[u])^8) - 
 (Sqrt[65]*et^6*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^8) - 
 (23*Sqrt[5/13]*x^3*\[Nu]^3)/(2816*(1 - et*Cos[u])^8) + 
 (23*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(704*(1 - et*Cos[u])^8) - 
 (69*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(1408*(1 - et*Cos[u])^8) + 
 (23*Sqrt[5/13]*et^6*x^3*\[Nu]^3)/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[5/13]*et^8*x^3*Cos[u]^2)/(704*(1 - et*Cos[u])^8) - 
 (9*Sqrt[5/13]*et^8*x^3*\[Nu]*Cos[u]^2)/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[65]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(352*(1 - et*Cos[u])^8) - 
 (23*Sqrt[5/13]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(704*(1 - et*Cos[u])^8) - 
 (3*Sqrt[5/13]*et^8*x^3*Cos[u]^4)/(1408*(1 - et*Cos[u])^8) + 
 (27*Sqrt[5/13]*et^8*x^3*\[Nu]*Cos[u]^4)/(1408*(1 - et*Cos[u])^8) - 
 (3*Sqrt[65]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(704*(1 - et*Cos[u])^8) + 
 (69*Sqrt[5/13]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(1408*(1 - et*Cos[u])^8) + 
 (Sqrt[5/13]*et^8*x^3*Cos[u]^6)/(704*(1 - et*Cos[u])^8) - 
 (9*Sqrt[5/13]*et^8*x^3*\[Nu]*Cos[u]^6)/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[65]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(352*(1 - et*Cos[u])^8) - 
 (23*Sqrt[5/13]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(704*(1 - et*Cos[u])^8) - 
 (Sqrt[5/13]*et^8*x^3*Cos[u]^8)/(2816*(1 - et*Cos[u])^8) + 
 (9*Sqrt[5/13]*et^8*x^3*\[Nu]*Cos[u]^8)/(2816*(1 - et*Cos[u])^8) - 
 (Sqrt[65]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(1408*(1 - et*Cos[u])^8) + 
 (23*Sqrt[5/13]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(2816*(1 - et*Cos[u])^8) - 
 (965*Sqrt[5/13]*x^3)/(3168*(1 - et*Cos[u])^7) + 
 (965*Sqrt[5/13]*et^2*x^3)/(1056*(1 - et*Cos[u])^7) - 
 (965*Sqrt[5/13]*et^4*x^3)/(1056*(1 - et*Cos[u])^7) + 
 (965*Sqrt[5/13]*et^6*x^3)/(3168*(1 - et*Cos[u])^7) + 
 (4967*Sqrt[5/13]*x^3*\[Nu])/(3168*(1 - et*Cos[u])^7) - 
 (4967*Sqrt[5/13]*et^2*x^3*\[Nu])/(1056*(1 - et*Cos[u])^7) + 
 (4967*Sqrt[5/13]*et^4*x^3*\[Nu])/(1056*(1 - et*Cos[u])^7) - 
 (4967*Sqrt[5/13]*et^6*x^3*\[Nu])/(3168*(1 - et*Cos[u])^7) - 
 (2735*Sqrt[5/13]*x^3*\[Nu]^2)/(1584*(1 - et*Cos[u])^7) + 
 (2735*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(528*(1 - et*Cos[u])^7) - 
 (2735*Sqrt[5/13]*et^4*x^3*\[Nu]^2)/(528*(1 - et*Cos[u])^7) + 
 (2735*Sqrt[5/13]*et^6*x^3*\[Nu]^2)/(1584*(1 - et*Cos[u])^7) + 
 (515*Sqrt[5/13]*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])^7) - 
 (515*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^7) + 
 (515*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^7) - 
 (515*Sqrt[5/13]*et^6*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])^7) + 
 (24019*x^3)/(6336*Sqrt[65]*(1 - et*Cos[u])^6) - 
 (42323*et^2*x^3)/(6336*Sqrt[65]*(1 - et*Cos[u])^6) + 
 (12589*et^4*x^3)/(6336*Sqrt[65]*(1 - et*Cos[u])^6) + 
 (127*Sqrt[5/13]*et^6*x^3)/(704*(1 - et*Cos[u])^6) - 
 (2*Sqrt[5/13]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (6*Sqrt[5/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (6*Sqrt[5/13]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2*Sqrt[5/13]*et^8*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (23251*Sqrt[5/13]*x^3*\[Nu])/(6336*(1 - et*Cos[u])^6) + 
 (3589*Sqrt[5/13]*et^2*x^3*\[Nu])/(576*(1 - et*Cos[u])^6) - 
 (9205*Sqrt[5/13]*et^4*x^3*\[Nu])/(6336*(1 - et*Cos[u])^6) - 
 (2341*Sqrt[5/13]*et^6*x^3*\[Nu])/(2112*(1 - et*Cos[u])^6) - 
 (7*Sqrt[5/13]*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (58*Sqrt[5/13]*et^2*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (4*Sqrt[5/13]*et^4*x^3*\[Nu])/((1 - et^2)*(1 - et*Cos[u])^6) + 
 (118*Sqrt[5/13]*et^6*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (37*Sqrt[5/13]*et^8*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (10039*Sqrt[5/13]*x^3*\[Nu]^2)/(3168*(1 - et*Cos[u])^6) - 
 (13955*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(3168*(1 - et*Cos[u])^6) - 
 (2207*Sqrt[5/13]*et^4*x^3*\[Nu]^2)/(3168*(1 - et*Cos[u])^6) + 
 (157*Sqrt[65]*et^6*x^3*\[Nu]^2)/(1056*(1 - et*Cos[u])^6) + 
 (35*Sqrt[5/13]*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (170*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (100*Sqrt[5/13]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (230*Sqrt[5/13]*et^6*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (5*Sqrt[65]*et^8*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (1381*Sqrt[5/13]*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^6) - 
 (4933*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^6) + 
 (5723*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^6) - 
 (167*Sqrt[65]*et^6*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^6) - 
 (35*Sqrt[5/13]*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (140*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (70*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (140*Sqrt[5/13]*et^6*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (35*Sqrt[5/13]*et^8*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (23*Sqrt[5/13]*x^2)/(792*(1 - et*Cos[u])^5) - 
 (23*Sqrt[5/13]*et^2*x^2)/(396*(1 - et*Cos[u])^5) + 
 (23*Sqrt[5/13]*et^4*x^2)/(792*(1 - et*Cos[u])^5) - 
 (15911*x^3)/(9504*Sqrt[65]*(1 - et*Cos[u])^5) - 
 (623*Sqrt[13/5]*et^2*x^3)/(4752*(1 - et*Cos[u])^5) + 
 (973*et^4*x^3)/(288*Sqrt[65]*(1 - et*Cos[u])^5) - 
 (10*Sqrt[5/13]*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (12*Sqrt[5/13]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (14*Sqrt[5/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (16*Sqrt[5/13]*et^6*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (115*Sqrt[5/13]*x^2*\[Nu])/(792*(1 - et*Cos[u])^5) + 
 (115*Sqrt[5/13]*et^2*x^2*\[Nu])/(396*(1 - et*Cos[u])^5) - 
 (115*Sqrt[5/13]*et^4*x^2*\[Nu])/(792*(1 - et*Cos[u])^5) + 
 (59107*x^3*\[Nu])/(9504*Sqrt[65]*(1 - et*Cos[u])^5) + 
 (64783*et^2*x^3*\[Nu])/(4752*Sqrt[65]*(1 - et*Cos[u])^5) - 
 (62891*et^4*x^3*\[Nu])/(3168*Sqrt[65]*(1 - et*Cos[u])^5) + 
 (206*Sqrt[5/13]*x^3*\[Nu])/(99*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (236*Sqrt[5/13]*et^2*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (266*Sqrt[5/13]*et^4*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (296*Sqrt[5/13]*et^6*x^3*\[Nu])/(99*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (115*Sqrt[5/13]*x^2*\[Nu]^2)/(792*(1 - et*Cos[u])^5) - 
 (115*Sqrt[5/13]*et^2*x^2*\[Nu]^2)/(396*(1 - et*Cos[u])^5) + 
 (115*Sqrt[5/13]*et^4*x^2*\[Nu]^2)/(792*(1 - et*Cos[u])^5) + 
 (9043*x^3*\[Nu]^2)/(4752*Sqrt[65]*(1 - et*Cos[u])^5) - 
 (79103*et^2*x^3*\[Nu]^2)/(2376*Sqrt[65]*(1 - et*Cos[u])^5) + 
 (49721*et^4*x^3*\[Nu]^2)/(1584*Sqrt[65]*(1 - et*Cos[u])^5) - 
 (430*Sqrt[5/13]*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (460*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (490*Sqrt[5/13]*et^4*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (40*Sqrt[65]*et^6*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (9827*x^3*\[Nu]^3)/(1056*Sqrt[65]*(1 - et*Cos[u])^5) + 
 (257*Sqrt[13/5]*et^2*x^3*\[Nu]^3)/(144*(1 - et*Cos[u])^5) - 
 (44021*et^4*x^3*\[Nu]^3)/(3168*Sqrt[65]*(1 - et*Cos[u])^5) + 
 (280*Sqrt[5/13]*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (280*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (280*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (280*Sqrt[5/13]*et^6*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (107*Sqrt[5/13]*x^2)/(2376*(1 - et*Cos[u])^4) + 
 (107*Sqrt[5/13]*et^2*x^2)/(2376*(1 - et*Cos[u])^4) - 
 (2251*x^3)/(4224*Sqrt[65]*(1 - et*Cos[u])^4) + 
 (12619*et^2*x^3)/(2112*Sqrt[65]*(1 - et*Cos[u])^4) - 
 (765*Sqrt[5/13]*et^4*x^3)/(1408*(1 - et*Cos[u])^4) + 
 (197*x^3)/(99*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1097*et^2*x^3)/(198*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (113*et^4*x^3)/(18*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6*Sqrt[5/13]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (535*Sqrt[5/13]*x^2*\[Nu])/(2376*(1 - et*Cos[u])^4) - 
 (535*Sqrt[5/13]*et^2*x^2*\[Nu])/(2376*(1 - et*Cos[u])^4) + 
 (8433*x^3*\[Nu])/(1408*Sqrt[65]*(1 - et*Cos[u])^4) - 
 (6079*Sqrt[13/5]*et^2*x^3*\[Nu])/(2112*(1 - et*Cos[u])^4) + 
 (4709*Sqrt[5/13]*et^4*x^3*\[Nu])/(1408*(1 - et*Cos[u])^4) - 
 (16741*x^3*\[Nu])/(1188*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (11633*et^2*x^3*\[Nu])/(297*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (49771*et^4*x^3*\[Nu])/(1188*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (37*Sqrt[5/13]*et^6*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (535*Sqrt[5/13]*x^2*\[Nu]^2)/(2376*(1 - et*Cos[u])^4) + 
 (535*Sqrt[5/13]*et^2*x^2*\[Nu]^2)/(2376*(1 - et*Cos[u])^4) - 
 (71251*Sqrt[5/13]*x^3*\[Nu]^2)/(19008*(1 - et*Cos[u])^4) + 
 (3265*Sqrt[65]*et^2*x^3*\[Nu]^2)/(3168*(1 - et*Cos[u])^4) - 
 (317*Sqrt[65]*et^4*x^3*\[Nu]^2)/(704*(1 - et*Cos[u])^4) + 
 (7285*Sqrt[5/13]*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5051*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(297*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19939*Sqrt[5/13]*et^4*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5*Sqrt[65]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (37979*Sqrt[5/13]*x^3*\[Nu]^3)/(12672*(1 - et*Cos[u])^4) - 
 (1379*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(192*(1 - et*Cos[u])^4) + 
 (401*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(128*(1 - et*Cos[u])^4) - 
 (4921*Sqrt[5/13]*x^3*\[Nu]^3)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (6811*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (12481*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(1188*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (35*Sqrt[5/13]*et^6*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 x^2/(66*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (et^2*x^2)/(66*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (194561*x^3)/(66528*Sqrt[65]*(1 - et*Cos[u])^3) - 
 (10051*Sqrt[13/5]*et^2*x^3)/(22176*(1 - et*Cos[u])^3) - 
 (223*x^3)/(99*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (703*et^2*x^3)/(99*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (32*Sqrt[5/13]*et^4*x^3)/(33*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (Sqrt[5/13]*x^2*\[Nu])/(66*(1 - et*Cos[u])^3) - 
 (Sqrt[5/13]*et^2*x^2*\[Nu])/(66*(1 - et*Cos[u])^3) - 
 (183991*x^3*\[Nu])/(9504*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (111257*et^2*x^3*\[Nu])/(3168*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (9511*x^3*\[Nu])/(594*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (27271*et^2*x^3*\[Nu])/(594*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (592*Sqrt[5/13]*et^4*x^3*\[Nu])/(99*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (Sqrt[5/13]*x^2*\[Nu]^2)/(66*(1 - et*Cos[u])^3) + 
 (Sqrt[5/13]*et^2*x^2*\[Nu]^2)/(66*(1 - et*Cos[u])^3) + 
 (16553*x^3*\[Nu]^2)/(432*Sqrt[65]*(1 - et*Cos[u])^3) - 
 (91541*et^2*x^3*\[Nu]^2)/(1584*Sqrt[65]*(1 - et*Cos[u])^3) - 
 (4159*Sqrt[5/13]*x^3*\[Nu]^2)/(594*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (10399*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(594*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (80*Sqrt[65]*et^4*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (75131*x^3*\[Nu]^3)/(3168*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (909*et^2*x^3*\[Nu]^3)/(32*Sqrt[65]*(1 - et*Cos[u])^3) + 
 (217*Sqrt[65]*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6181*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(594*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (560*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (43*x^2)/(396*Sqrt[65]*(1 - et*Cos[u])^2) - (2*Sqrt[5/13]*et^2*x^2)/
  (33*(1 - et*Cos[u])^2) - (1379*Sqrt[5/13]*x^3)/(2112*(1 - et*Cos[u])^2) + 
 (191*Sqrt[5/13]*et^2*x^3)/(704*(1 - et*Cos[u])^2) + 
 (197*x^3)/(99*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (703*et^2*x^3)/(198*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (6*Sqrt[5/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (43*Sqrt[5/13]*x^2*\[Nu])/(396*(1 - et*Cos[u])^2) + 
 (10*Sqrt[5/13]*et^2*x^2*\[Nu])/(33*(1 - et*Cos[u])^2) + 
 (395167*x^3*\[Nu])/(19008*Sqrt[65]*(1 - et*Cos[u])^2) - 
 (313*Sqrt[65]*et^2*x^3*\[Nu])/(2112*(1 - et*Cos[u])^2) - 
 (16741*x^3*\[Nu])/(1188*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (29791*et^2*x^3*\[Nu])/(1188*Sqrt[65]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (37*Sqrt[5/13]*et^4*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (43*Sqrt[5/13]*x^2*\[Nu]^2)/(396*(1 - et*Cos[u])^2) - 
 (10*Sqrt[5/13]*et^2*x^2*\[Nu]^2)/(33*(1 - et*Cos[u])^2) - 
 (33473*x^3*\[Nu]^2)/(864*Sqrt[65]*(1 - et*Cos[u])^2) + 
 (349*Sqrt[65]*et^2*x^3*\[Nu]^2)/(1056*(1 - et*Cos[u])^2) + 
 (7285*Sqrt[5/13]*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (12919*Sqrt[5/13]*et^2*x^3*\[Nu]^2)/(1188*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[65]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (39043*x^3*\[Nu]^3)/(1728*Sqrt[65]*(1 - et*Cos[u])^2) - 
 (6587*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^2) - 
 (4921*Sqrt[5/13]*x^3*\[Nu]^3)/(1188*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (791*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(108*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (35*Sqrt[5/13]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (Sqrt[5/13]*x^2)/(33*(1 - et*Cos[u])) + (365*Sqrt[5/13]*x^3)/
  (1056*(1 - et*Cos[u])) - (10*Sqrt[5/13]*x^3)/
  (33*(1 - et^2)*(1 - et*Cos[u])) + (16*Sqrt[5/13]*et^2*x^3)/
  (33*(1 - et^2)*(1 - et*Cos[u])) + (5*Sqrt[5/13]*x^2*\[Nu])/
  (33*(1 - et*Cos[u])) - (7135*Sqrt[5/13]*x^3*\[Nu])/(3168*(1 - et*Cos[u])) + 
 (206*Sqrt[5/13]*x^3*\[Nu])/(99*(1 - et^2)*(1 - et*Cos[u])) - 
 (296*Sqrt[5/13]*et^2*x^3*\[Nu])/(99*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*Sqrt[5/13]*x^2*\[Nu]^2)/(33*(1 - et*Cos[u])) + 
 (535*Sqrt[65]*x^3*\[Nu]^2)/(1584*(1 - et*Cos[u])) - 
 (430*Sqrt[5/13]*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])) + 
 (40*Sqrt[65]*et^2*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])) - 
 (8705*Sqrt[5/13]*x^3*\[Nu]^3)/(3168*(1 - et*Cos[u])) + 
 (280*Sqrt[5/13]*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])) - 
 (280*Sqrt[5/13]*et^2*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])) + 
 ((I/704)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/704)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/704)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((9*I)/704)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 + (((27*I)/704)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^8 - (((27*I)/704)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 + 
 ((I/352)*Sqrt[65]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/352)*Sqrt[65]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/352)*Sqrt[65]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 - (((23*I)/704)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((69*I)/704)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((69*I)/704)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((27*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/352)*Sqrt[65]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((69*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((27*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/352)*Sqrt[65]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((69*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 ((I/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((9*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 ((I/352)*Sqrt[65]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((23*I)/704)*Sqrt[5/13]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((8*I)/33)*Sqrt[5/13]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((8*I)/11)*Sqrt[5/13]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((8*I)/11)*Sqrt[5/13]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((8*I)/33)*Sqrt[5/13]*et^7*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((1063*I)/3168)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((1063*I)/1584)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((1063*I)/3168)*Sqrt[5/13]*et^5*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((14*I)/11)*Sqrt[5/13]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((42*I)/11)*Sqrt[5/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((42*I)/11)*Sqrt[5/13]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((14*I)/11)*Sqrt[5/13]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((5563*I)/3168)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((5563*I)/1584)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((5563*I)/3168)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 + (((50*I)/33)*Sqrt[5/13]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((50*I)/11)*Sqrt[5/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((50*I)/11)*Sqrt[5/13]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((50*I)/33)*Sqrt[5/13]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((3325*I)/1584)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((3325*I)/792)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((3325*I)/1584)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((10*I)/33)*Sqrt[5/13]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((10*I)/11)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((10*I)/11)*Sqrt[5/13]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((10*I)/33)*Sqrt[5/13]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((1525*I)/3168)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((1525*I)/1584)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1525*I)/3168)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((4*I)/99)*Sqrt[5/13]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - (((2*I)/9)*Sqrt[5/13]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((56*I)/99)*Sqrt[5/13]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((10*I)/33)*Sqrt[5/13]*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((7009*I)/2112)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^6) - (((1927*I)/1056)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[65]*(1 - et*Cos[u])^6) - 
 (((631*I)/2112)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - ((I/9)*Sqrt[5/13]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((23*I)/11)*Sqrt[5/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((127*I)/33)*Sqrt[5/13]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((185*I)/99)*Sqrt[5/13]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((20095*I)/6336)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((4249*I)/3168)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((11597*I)/6336)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((15*I)/11)*Sqrt[5/13]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((595*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((785*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((25*I)/99)*Sqrt[65]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((8243*I)/3168)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((301*I)/528)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((773*I)/3168)*Sqrt[65]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((155*I)/99)*Sqrt[5/13]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((485*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((505*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((175*I)/99)*Sqrt[5/13]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((331*I)/6336)*Sqrt[65]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((7441*I)/3168)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((10579*I)/6336)*Sqrt[5/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - ((I/396)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 + ((I/396)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((68*I)/297)*Sqrt[5/13]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((50*I)/297)*Sqrt[5/13]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2*I)/33)*Sqrt[5/13]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2831*I)/1584)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^5) - (((439*I)/1584)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[65]*(1 - et*Cos[u])^5) + 
 (((5*I)/396)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((5*I)/396)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (((4*I)/33)*Sqrt[65]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((163*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((7*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((12167*I)/1584)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^5) + (((4783*I)/1584)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[65]*(1 - et*Cos[u])^5) - 
 (((5*I)/396)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((5*I)/396)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 - (((980*I)/297)*Sqrt[5/13]*et*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1445*I)/297)*Sqrt[5/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((155*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((6181*I)/2376)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^5) - (((7543*I)/792)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[65]*(1 - et*Cos[u])^5) + 
 (((640*I)/297)*Sqrt[5/13]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1195*I)/297)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((185*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((10223*I)/1584)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^5) + (((1163*I)/144)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[65]*(1 - et*Cos[u])^5) - 
 ((I/27)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((2*I)/99)*Sqrt[5/13]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((97*I)/297)*Sqrt[5/13]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((20*I)/33)*Sqrt[5/13]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((17111*I)/19008)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^4) + 
 (((1271*I)/2112)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((5*I)/27)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 - (((721*I)/1782)*Sqrt[5/13]*et*x^3*\[Nu]*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((35*I)/162)*Sqrt[65]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((370*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((403597*I)/57024)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[65]*(1 - et*Cos[u])^4) - 
 (((23437*I)/6336)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((5*I)/27)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 + (((4325*I)/1782)*Sqrt[5/13]*et*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((13385*I)/1782)*Sqrt[5/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((50*I)/99)*Sqrt[65]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((96221*I)/28512)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((143*I)/288)*Sqrt[65]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 - (((4505*I)/1782)*Sqrt[5/13]*et*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((10475*I)/1782)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((350*I)/99)*Sqrt[5/13]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((129463*I)/57024)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - (((21779*I)/6336)*Sqrt[5/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((2*I)/99)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((32*I)/99)*Sqrt[5/13]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2*I)/11)*Sqrt[5/13]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((939*I)/2464)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 (((10*I)/99)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((205*I)/99)*Sqrt[5/13]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((133*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2479*I)/1056)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((10*I)/99)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^3 - (((35*I)/9)*Sqrt[5/13]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((305*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2155*I)/528)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((25*I)/11)*Sqrt[5/13]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((215*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2225*I)/1056)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3 + (((2*I)/33)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (1 - et*Cos[u])^2 - (((4*I)/33)*Sqrt[5/13]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((10*I)/33)*Sqrt[5/13]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((61*I)/2112)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^2 - 
 (((10*I)/33)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((31*I)/99)*Sqrt[5/13]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((185*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((2735*I)/6336)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((10*I)/33)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^2 + (((85*I)/99)*Sqrt[5/13]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((25*I)/99)*Sqrt[65]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((37*I)/288)*Sqrt[65]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 - (((145*I)/99)*Sqrt[5/13]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((175*I)/99)*Sqrt[5/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((10801*I)/6336)*Sqrt[5/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2
"-----------------------------------------------------------------------"
H[6, 3]=(((7*I)/132)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((7*I)/66)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 + 
 (((7*I)/132)*Sqrt[5/13]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((7*I)/33)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((14*I)/33)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((7*I)/33)*Sqrt[5/13]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((7*I)/44)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((7*I)/22)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((7*I)/44)*Sqrt[5/13]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - ((I/22)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 ((I/22)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 + (((2*I)/11)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (((2*I)/11)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (((3*I)/22)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 (((3*I)/22)*Sqrt[5/13]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 - (((41*I)/198)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[65]*(1 - et*Cos[u])^4) + 
 ((I/3)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[65]*(1 - et*Cos[u])^4) + (((82*I)/99)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[65]*(1 - et*Cos[u])^4) - 
 (((4*I)/3)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[65]*(1 - et*Cos[u])^4) - (((41*I)/66)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[65]*(1 - et*Cos[u])^4) + 
 (I*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[65]*(1 - et*Cos[u])^4) - ((I/99)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((4*I)/99)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 - ((I/33)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 - 
 (((2*I)/231)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 + (((8*I)/231)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 - 
 (((2*I)/77)*Sqrt[5/13]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + (Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (33*(1 - et*Cos[u])^6) - (2*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(33*(1 - et*Cos[u])^6) + 
 (Sqrt[5/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(33*(1 - et*Cos[u])^6) - 
 (4*Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (33*(1 - et*Cos[u])^6) + (8*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(33*(1 - et*Cos[u])^6) - 
 (4*Sqrt[5/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (33*(1 - et*Cos[u])^6) + (Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(11*(1 - et*Cos[u])^6) - 
 (2*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (11*(1 - et*Cos[u])^6) + (Sqrt[5/13]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(11*(1 - et*Cos[u])^6) + 
 (5*Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(66*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (66*(1 - et*Cos[u])^5) - (10*Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(33*(1 - et*Cos[u])^5) + 
 (10*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (33*(1 - et*Cos[u])^5) + (5*Sqrt[5/13]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(22*(1 - et*Cos[u])^5) - 
 (5*Sqrt[5/13]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (22*(1 - et*Cos[u])^5) + (2*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4) - (2*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4) - 
 (8*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4) + 
 (8*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4) + 
 (6*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4) - 
 (6*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (11*Sqrt[65]*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[6, 4]=-(Sqrt[2/39]*x^2)/11 + (127*Sqrt[3/26]*x^3)/1408 + 
 (2*Sqrt[6/13]*et^2*x^3)/(11*(1 - et^2)) + (5*Sqrt[2/39]*x^2*\[Nu])/11 - 
 (1143*Sqrt[3/26]*x^3*\[Nu])/1408 + (7*Sqrt[2/39]*x^3*\[Nu])/
  (11*(1 - et^2)) - (37*Sqrt[2/39]*et^2*x^3*\[Nu])/(11*(1 - et^2)) - 
 (5*Sqrt[2/39]*x^2*\[Nu]^2)/11 + (127*Sqrt[39/2]*x^3*\[Nu]^2)/704 - 
 (35*Sqrt[2/39]*x^3*\[Nu]^2)/(11*(1 - et^2)) + 
 (5*Sqrt[26/3]*et^2*x^3*\[Nu]^2)/(11*(1 - et^2)) - 
 (2921*Sqrt[3/26]*x^3*\[Nu]^3)/1408 + (35*Sqrt[2/39]*x^3*\[Nu]^3)/
  (11*(1 - et^2)) - (35*Sqrt[2/39]*et^2*x^3*\[Nu]^3)/(11*(1 - et^2)) - 
 (Sqrt[3/26]*x^3)/(1408*(1 - et*Cos[u])^8) + 
 (Sqrt[3/26]*et^2*x^3)/(352*(1 - et*Cos[u])^8) - 
 (3*Sqrt[3/26]*et^4*x^3)/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[3/26]*et^6*x^3)/(352*(1 - et*Cos[u])^8) + 
 (9*Sqrt[3/26]*x^3*\[Nu])/(1408*(1 - et*Cos[u])^8) - 
 (9*Sqrt[3/26]*et^2*x^3*\[Nu])/(352*(1 - et*Cos[u])^8) + 
 (27*Sqrt[3/26]*et^4*x^3*\[Nu])/(704*(1 - et*Cos[u])^8) - 
 (9*Sqrt[3/26]*et^6*x^3*\[Nu])/(352*(1 - et*Cos[u])^8) - 
 (Sqrt[39/2]*x^3*\[Nu]^2)/(704*(1 - et*Cos[u])^8) + 
 (Sqrt[39/2]*et^2*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^8) - 
 (3*Sqrt[39/2]*et^4*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^8) + 
 (Sqrt[39/2]*et^6*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^8) + 
 (23*Sqrt[3/26]*x^3*\[Nu]^3)/(1408*(1 - et*Cos[u])^8) - 
 (23*Sqrt[3/26]*et^2*x^3*\[Nu]^3)/(352*(1 - et*Cos[u])^8) + 
 (69*Sqrt[3/26]*et^4*x^3*\[Nu]^3)/(704*(1 - et*Cos[u])^8) - 
 (23*Sqrt[3/26]*et^6*x^3*\[Nu]^3)/(352*(1 - et*Cos[u])^8) - 
 (Sqrt[3/26]*et^8*x^3*Cos[u]^2)/(352*(1 - et*Cos[u])^8) + 
 (9*Sqrt[3/26]*et^8*x^3*\[Nu]*Cos[u]^2)/(352*(1 - et*Cos[u])^8) - 
 (Sqrt[39/2]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(176*(1 - et*Cos[u])^8) + 
 (23*Sqrt[3/26]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(352*(1 - et*Cos[u])^8) + 
 (3*Sqrt[3/26]*et^8*x^3*Cos[u]^4)/(704*(1 - et*Cos[u])^8) - 
 (27*Sqrt[3/26]*et^8*x^3*\[Nu]*Cos[u]^4)/(704*(1 - et*Cos[u])^8) + 
 (3*Sqrt[39/2]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(352*(1 - et*Cos[u])^8) - 
 (69*Sqrt[3/26]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(704*(1 - et*Cos[u])^8) - 
 (Sqrt[3/26]*et^8*x^3*Cos[u]^6)/(352*(1 - et*Cos[u])^8) + 
 (9*Sqrt[3/26]*et^8*x^3*\[Nu]*Cos[u]^6)/(352*(1 - et*Cos[u])^8) - 
 (Sqrt[39/2]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(176*(1 - et*Cos[u])^8) + 
 (23*Sqrt[3/26]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(352*(1 - et*Cos[u])^8) + 
 (Sqrt[3/26]*et^8*x^3*Cos[u]^8)/(1408*(1 - et*Cos[u])^8) - 
 (9*Sqrt[3/26]*et^8*x^3*\[Nu]*Cos[u]^8)/(1408*(1 - et*Cos[u])^8) + 
 (Sqrt[39/2]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(704*(1 - et*Cos[u])^8) - 
 (23*Sqrt[3/26]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(1408*(1 - et*Cos[u])^8) - 
 (1049*x^3)/(176*Sqrt[78]*(1 - et*Cos[u])^7) + 
 (1049*Sqrt[3/26]*et^2*x^3)/(176*(1 - et*Cos[u])^7) - 
 (1049*Sqrt[3/26]*et^4*x^3)/(176*(1 - et*Cos[u])^7) + 
 (1049*et^6*x^3)/(176*Sqrt[78]*(1 - et*Cos[u])^7) + 
 (5531*x^3*\[Nu])/(176*Sqrt[78]*(1 - et*Cos[u])^7) - 
 (5531*Sqrt[3/26]*et^2*x^3*\[Nu])/(176*(1 - et*Cos[u])^7) + 
 (5531*Sqrt[3/26]*et^4*x^3*\[Nu])/(176*(1 - et*Cos[u])^7) - 
 (5531*et^6*x^3*\[Nu])/(176*Sqrt[78]*(1 - et*Cos[u])^7) - 
 (3251*x^3*\[Nu]^2)/(88*Sqrt[78]*(1 - et*Cos[u])^7) + 
 (3251*Sqrt[3/26]*et^2*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) - 
 (3251*Sqrt[3/26]*et^4*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^7) + 
 (3251*et^6*x^3*\[Nu]^2)/(88*Sqrt[78]*(1 - et*Cos[u])^7) + 
 (911*x^3*\[Nu]^3)/(176*Sqrt[78]*(1 - et*Cos[u])^7) - 
 (911*Sqrt[3/26]*et^2*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^7) + 
 (911*Sqrt[3/26]*et^4*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^7) - 
 (911*et^6*x^3*\[Nu]^3)/(176*Sqrt[78]*(1 - et*Cos[u])^7) + 
 (9709*x^3)/(5280*Sqrt[78]*(1 - et*Cos[u])^6) - 
 (25133*et^2*x^3)/(5280*Sqrt[78]*(1 - et*Cos[u])^6) + 
 (21139*et^4*x^3)/(5280*Sqrt[78]*(1 - et*Cos[u])^6) - 
 (127*Sqrt[3/26]*et^6*x^3)/(352*(1 - et*Cos[u])^6) + 
 (2*Sqrt[6/13]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (6*Sqrt[6/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (6*Sqrt[6/13]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (2*Sqrt[6/13]*et^8*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (3967*x^3*\[Nu])/(352*Sqrt[78]*(1 - et*Cos[u])^6) + 
 (3425*Sqrt[3/26]*et^2*x^3*\[Nu])/(352*(1 - et*Cos[u])^6) - 
 (2883*Sqrt[3/26]*et^4*x^3*\[Nu])/(352*(1 - et*Cos[u])^6) + 
 (2341*et^6*x^3*\[Nu])/(352*Sqrt[78]*(1 - et*Cos[u])^6) + 
 (7*Sqrt[2/39]*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (58*Sqrt[2/39]*et^2*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (4*Sqrt[6/13]*et^4*x^3*\[Nu])/((1 - et^2)*(1 - et*Cos[u])^6) - 
 (118*Sqrt[2/39]*et^6*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (37*Sqrt[2/39]*et^8*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (9433*x^3*\[Nu]^2)/(528*Sqrt[78]*(1 - et*Cos[u])^6) - 
 (24989*et^2*x^3*\[Nu]^2)/(528*Sqrt[78]*(1 - et*Cos[u])^6) + 
 (21679*et^4*x^3*\[Nu]^2)/(528*Sqrt[78]*(1 - et*Cos[u])^6) - 
 (157*Sqrt[13/6]*et^6*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^6) - 
 (35*Sqrt[2/39]*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (170*Sqrt[2/39]*et^2*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (100*Sqrt[6/13]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (230*Sqrt[2/39]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (5*Sqrt[26/3]*et^8*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (427*Sqrt[13/6]*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^6) + 
 (1355*Sqrt[13/6]*et^2*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^6) - 
 (1429*Sqrt[13/6]*et^4*x^3*\[Nu]^3)/(1056*(1 - et*Cos[u])^6) + 
 (167*Sqrt[13/6]*et^6*x^3*\[Nu]^3)/(352*(1 - et*Cos[u])^6) + 
 (35*Sqrt[2/39]*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (140*Sqrt[2/39]*et^2*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (70*Sqrt[6/13]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (140*Sqrt[2/39]*et^6*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (35*Sqrt[2/39]*et^8*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (7*Sqrt[13/6]*x^2)/(132*(1 - et*Cos[u])^5) + 
 (7*Sqrt[13/6]*et^2*x^2)/(66*(1 - et*Cos[u])^5) - 
 (7*Sqrt[13/6]*et^4*x^2)/(132*(1 - et*Cos[u])^5) + 
 (1123*x^3)/(1584*Sqrt[78]*(1 - et*Cos[u])^5) + 
 (13759*et^2*x^3)/(792*Sqrt[78]*(1 - et*Cos[u])^5) - 
 (9547*et^4*x^3)/(528*Sqrt[78]*(1 - et*Cos[u])^5) + 
 (10*Sqrt[2/39]*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (12*Sqrt[6/13]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (14*Sqrt[6/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (16*Sqrt[2/39]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (35*Sqrt[13/6]*x^2*\[Nu])/(132*(1 - et*Cos[u])^5) - 
 (35*Sqrt[13/6]*et^2*x^2*\[Nu])/(66*(1 - et*Cos[u])^5) + 
 (35*Sqrt[13/6]*et^4*x^2*\[Nu])/(132*(1 - et*Cos[u])^5) + 
 (865*x^3*\[Nu])/(1584*Sqrt[78]*(1 - et*Cos[u])^5) - 
 (76163*et^2*x^3*\[Nu])/(792*Sqrt[78]*(1 - et*Cos[u])^5) + 
 (16829*et^4*x^3*\[Nu])/(176*Sqrt[78]*(1 - et*Cos[u])^5) - 
 (206*Sqrt[2/39]*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (236*Sqrt[2/39]*et^2*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (266*Sqrt[2/39]*et^4*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (296*Sqrt[2/39]*et^6*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (35*Sqrt[13/6]*x^2*\[Nu]^2)/(132*(1 - et*Cos[u])^5) + 
 (35*Sqrt[13/6]*et^2*x^2*\[Nu]^2)/(66*(1 - et*Cos[u])^5) - 
 (35*Sqrt[13/6]*et^4*x^2*\[Nu]^2)/(132*(1 - et*Cos[u])^5) - 
 (12767*x^3*\[Nu]^2)/(792*Sqrt[78]*(1 - et*Cos[u])^5) + 
 (4769*et^2*x^3*\[Nu]^2)/(36*Sqrt[78]*(1 - et*Cos[u])^5) - 
 (3413*Sqrt[3/26]*et^4*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^5) + 
 (430*Sqrt[2/39]*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (460*Sqrt[2/39]*et^2*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (490*Sqrt[2/39]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (40*Sqrt[26/3]*et^6*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (1061*Sqrt[3/26]*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^5) - 
 (11563*et^2*x^3*\[Nu]^3)/(264*Sqrt[78]*(1 - et*Cos[u])^5) + 
 (13577*et^4*x^3*\[Nu]^3)/(528*Sqrt[78]*(1 - et*Cos[u])^5) - 
 (280*Sqrt[2/39]*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (280*Sqrt[2/39]*et^2*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (280*Sqrt[2/39]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (280*Sqrt[2/39]*et^6*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (167*x^2)/(396*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (409*et^2*x^2)/(396*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (8*Sqrt[2/39]*et^4*x^2)/(11*(1 - et*Cos[u])^4) + 
 (9733*Sqrt[13/6]*x^3)/(10560*(1 - et*Cos[u])^4) - 
 (8735*et^2*x^3)/(352*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (771*Sqrt[3/26]*et^4*x^3)/(704*(1 - et*Cos[u])^4) - 
 (197*Sqrt[2/39]*x^3)/(165*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (1097*et^2*x^3)/(165*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (113*et^4*x^3)/(15*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (6*Sqrt[6/13]*et^6*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (835*x^2*\[Nu])/(396*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (2045*et^2*x^2*\[Nu])/(396*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (40*Sqrt[2/39]*et^4*x^2*\[Nu])/(11*(1 - et*Cos[u])^4) - 
 (721561*x^3*\[Nu])/(10560*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (735593*et^2*x^3*\[Nu])/(5280*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (9937*et^4*x^3*\[Nu])/(704*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (16741*x^3*\[Nu])/(990*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (11633*Sqrt[2/39]*et^2*x^3*\[Nu])/(495*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (49771*et^4*x^3*\[Nu])/(990*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (37*Sqrt[6/13]*et^6*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (835*x^2*\[Nu]^2)/(396*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (2045*et^2*x^2*\[Nu]^2)/(396*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (40*Sqrt[2/39]*et^4*x^2*\[Nu]^2)/(11*(1 - et*Cos[u])^4) + 
 (318067*x^3*\[Nu]^2)/(3168*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (106013*et^2*x^3*\[Nu]^2)/(528*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (73*Sqrt[13/6]*et^4*x^3*\[Nu]^2)/(352*(1 - et*Cos[u])^4) - 
 (7285*x^3*\[Nu]^2)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (5051*Sqrt[2/39]*et^2*x^3*\[Nu]^2)/(99*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (19939*et^4*x^3*\[Nu]^2)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (5*Sqrt[78]*et^6*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6055*Sqrt[13/6]*x^3*\[Nu]^3)/(2112*(1 - et*Cos[u])^4) + 
 (82067*et^2*x^3*\[Nu]^3)/(1056*Sqrt[78]*(1 - et*Cos[u])^4) - 
 (12721*et^4*x^3*\[Nu]^3)/(704*Sqrt[78]*(1 - et*Cos[u])^4) + 
 (4921*x^3*\[Nu]^3)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6811*et^2*x^3*\[Nu]^3)/(99*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (12481*et^4*x^3*\[Nu]^3)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (35*Sqrt[6/13]*et^6*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (5*x^2)/(11*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (5*et^2*x^2)/(11*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (509633*x^3)/(55440*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (34235*et^2*x^3)/(3696*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (223*Sqrt[2/39]*x^3)/(165*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (703*Sqrt[2/39]*et^2*x^3)/(165*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (32*Sqrt[2/39]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (25*x^2*\[Nu])/(11*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (25*et^2*x^2*\[Nu])/(11*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (417847*x^3*\[Nu])/(7920*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (28165*et^2*x^3*\[Nu])/(528*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (9511*x^3*\[Nu])/(495*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (27271*et^2*x^3*\[Nu])/(495*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (592*Sqrt[2/39]*et^4*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (25*x^2*\[Nu]^2)/(11*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (25*et^2*x^2*\[Nu]^2)/(11*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (64007*x^3*\[Nu]^2)/(792*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (21745*et^2*x^3*\[Nu]^2)/(264*Sqrt[78]*(1 - et*Cos[u])^3) + 
 (4159*x^3*\[Nu]^2)/(99*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (10399*et^2*x^3*\[Nu]^2)/(99*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (80*Sqrt[26/3]*et^4*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1757*x^3*\[Nu]^3)/(48*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (6665*et^2*x^3*\[Nu]^3)/(176*Sqrt[78]*(1 - et*Cos[u])^3) - 
 (217*Sqrt[13/6]*x^3*\[Nu]^3)/(99*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (6181*et^2*x^3*\[Nu]^3)/(99*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (560*Sqrt[2/39]*et^4*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (31*Sqrt[13/6]*x^2)/(330*(1 - et*Cos[u])^2) + 
 (8*Sqrt[2/39]*et^2*x^2)/(11*(1 - et*Cos[u])^2) + 
 (2723*x^3)/(352*Sqrt[78]*(1 - et*Cos[u])^2) + 
 (35*Sqrt[3/26]*et^2*x^3)/(32*(1 - et*Cos[u])^2) - 
 (197*Sqrt[2/39]*x^3)/(165*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (703*et^2*x^3)/(165*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (6*Sqrt[6/13]*et^4*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (31*Sqrt[13/6]*x^2*\[Nu])/(66*(1 - et*Cos[u])^2) - 
 (40*Sqrt[2/39]*et^2*x^2*\[Nu])/(11*(1 - et*Cos[u])^2) - 
 (714847*x^3*\[Nu])/(15840*Sqrt[78]*(1 - et*Cos[u])^2) - 
 (4955*et^2*x^3*\[Nu])/(352*Sqrt[78]*(1 - et*Cos[u])^2) + 
 (16741*x^3*\[Nu])/(990*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (29791*et^2*x^3*\[Nu])/(990*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (37*Sqrt[6/13]*et^4*x^3*\[Nu])/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (31*Sqrt[13/6]*x^2*\[Nu]^2)/(66*(1 - et*Cos[u])^2) + 
 (40*Sqrt[2/39]*et^2*x^2*\[Nu]^2)/(11*(1 - et*Cos[u])^2) + 
 (575563*x^3*\[Nu]^2)/(7920*Sqrt[78]*(1 - et*Cos[u])^2) + 
 (35*Sqrt[13/6]*et^2*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^2) - 
 (7285*x^3*\[Nu]^2)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (12919*et^2*x^3*\[Nu]^2)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (5*Sqrt[78]*et^4*x^3*\[Nu]^2)/(11*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (593633*x^3*\[Nu]^3)/(15840*Sqrt[78]*(1 - et*Cos[u])^2) + 
 (6395*et^2*x^3*\[Nu]^3)/(352*Sqrt[78]*(1 - et*Cos[u])^2) + 
 (4921*x^3*\[Nu]^3)/(198*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (791*et^2*x^3*\[Nu]^3)/(18*Sqrt[78]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (35*Sqrt[6/13]*et^4*x^3*\[Nu]^3)/(11*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (Sqrt[2/39]*x^2)/(11*(1 - et*Cos[u])) - 
 (365*x^3)/(176*Sqrt[78]*(1 - et*Cos[u])) + 
 (10*Sqrt[2/39]*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])) - 
 (16*Sqrt[2/39]*et^2*x^3)/(11*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*Sqrt[2/39]*x^2*\[Nu])/(11*(1 - et*Cos[u])) + 
 (7135*x^3*\[Nu])/(528*Sqrt[78]*(1 - et*Cos[u])) - 
 (206*Sqrt[2/39]*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])) + 
 (296*Sqrt[2/39]*et^2*x^3*\[Nu])/(33*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*Sqrt[2/39]*x^2*\[Nu]^2)/(11*(1 - et*Cos[u])) - 
 (535*Sqrt[13/6]*x^3*\[Nu]^2)/(264*(1 - et*Cos[u])) + 
 (430*Sqrt[2/39]*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])) - 
 (40*Sqrt[26/3]*et^2*x^3*\[Nu]^2)/(33*(1 - et^2)*(1 - et*Cos[u])) + 
 (8705*x^3*\[Nu]^3)/(528*Sqrt[78]*(1 - et*Cos[u])) - 
 (280*Sqrt[2/39]*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])) + 
 (280*Sqrt[2/39]*et^2*x^3*\[Nu]^3)/(33*(1 - et^2)*(1 - et*Cos[u])) - 
 ((I/176)*Sqrt[3/26]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/176)*Sqrt[3/26]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/176)*Sqrt[3/26]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((9*I)/176)*Sqrt[3/26]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 - (((27*I)/176)*Sqrt[3/26]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^8 + (((27*I)/176)*Sqrt[3/26]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 ((I/88)*Sqrt[39/2]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/88)*Sqrt[39/2]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/88)*Sqrt[39/2]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 + (((23*I)/176)*Sqrt[3/26]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((69*I)/176)*Sqrt[3/26]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((69*I)/176)*Sqrt[3/26]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((27*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/88)*Sqrt[39/2]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((69*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + (((27*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/88)*Sqrt[39/2]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + (((69*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 ((I/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - (((9*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 ((I/88)*Sqrt[39/2]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - (((23*I)/176)*Sqrt[3/26]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 (((16*I)/11)*Sqrt[2/39]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((16*I)/11)*Sqrt[6/13]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((16*I)/11)*Sqrt[6/13]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((16*I)/11)*Sqrt[2/39]*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((17*I)/88)*Sqrt[3/26]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((17*I)/44)*Sqrt[3/26]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((17*I)/88)*Sqrt[3/26]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((28*I)/11)*Sqrt[6/13]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((84*I)/11)*Sqrt[6/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((84*I)/11)*Sqrt[6/13]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((28*I)/11)*Sqrt[6/13]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((199*I)/88)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^7) - (((199*I)/44)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^7) + 
 (((199*I)/88)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^7) - (((100*I)/11)*Sqrt[2/39]*et*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((100*I)/11)*Sqrt[6/13]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((100*I)/11)*Sqrt[6/13]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((100*I)/11)*Sqrt[2/39]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((7*I)/44)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^7) - (((7*I)/22)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^7) + 
 (((7*I)/44)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^7) + (((20*I)/11)*Sqrt[2/39]*et*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((20*I)/11)*Sqrt[6/13]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((20*I)/11)*Sqrt[6/13]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((20*I)/11)*Sqrt[2/39]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 (((19*I)/88)*Sqrt[13/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((19*I)/44)*Sqrt[13/6]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((19*I)/88)*Sqrt[13/6]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((8*I)/33)*Sqrt[2/39]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((4*I)/3)*Sqrt[2/39]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((112*I)/33)*Sqrt[2/39]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((20*I)/11)*Sqrt[2/39]*et^7*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((401*I)/2640)*Sqrt[13/6]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((7339*I)/1320)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^6) + (((631*I)/176)*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^6) + 
 (((2*I)/3)*Sqrt[2/39]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((46*I)/11)*Sqrt[6/13]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((254*I)/11)*Sqrt[2/39]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((370*I)/33)*Sqrt[2/39]*et^7*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((7937*I)/528)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^6) + (((9767*I)/264)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^6) - 
 (((11597*I)/528)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^6) - (((30*I)/11)*Sqrt[6/13]*et*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1190*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((1570*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((50*I)/33)*Sqrt[26/3]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((673*I)/264)*Sqrt[13/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((241*I)/44)*Sqrt[13/6]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (((773*I)/264)*Sqrt[13/6]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((310*I)/33)*Sqrt[2/39]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((970*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((1010*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((350*I)/33)*Sqrt[2/39]*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((3205*I)/176)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^6) + (((10097*I)/264)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^6) - 
 (((10579*I)/528)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^6) - (((35*I)/33)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) + (((35*I)/33)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) + (((136*I)/99)*Sqrt[2/39]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((100*I)/99)*Sqrt[2/39]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((4*I)/11)*Sqrt[2/39]*et^5*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((139*I)/132)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) + 
 (((1811*I)/132)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) + (((175*I)/33)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) - 
 (((175*I)/33)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) - (((8*I)/11)*Sqrt[26/3]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((326*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((14*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((41*I)/12)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) - (((9851*I)/132)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) - 
 (((175*I)/33)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) + (((175*I)/33)*et^3*Sqrt[1 - et^2]*x^2*
   \[Nu]^2*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) + 
 (((1960*I)/99)*Sqrt[2/39]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((2890*I)/99)*Sqrt[2/39]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((310*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((607*I)/198)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) + (((6443*I)/66)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) - 
 (((1280*I)/99)*Sqrt[2/39]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((2390*I)/99)*Sqrt[2/39]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((370*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((859*I)/132)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^5) - (((3533*I)/132)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^5) - 
 (((50*I)/99)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((8*I)/11)*Sqrt[2/39]*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((4*I)/33)*Sqrt[2/39]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((194*I)/99)*Sqrt[2/39]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((40*I)/11)*Sqrt[2/39]*et^5*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((68951*I)/7920)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^4) - (((119*I)/176)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^4) + 
 (((250*I)/99)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((40*I)/11)*Sqrt[2/39]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 + (((721*I)/297)*Sqrt[2/39]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((35*I)/27)*Sqrt[26/3]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((740*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((1250317*I)/23760)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^4) + (((5389*I)/528)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^4) - 
 (((250*I)/99)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((40*I)/11)*Sqrt[2/39]*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 - (((4325*I)/297)*Sqrt[2/39]*et*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((13385*I)/297)*Sqrt[2/39]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((100*I)/33)*Sqrt[26/3]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((213725*I)/2376)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^4) - 
 (((805*I)/264)*Sqrt[13/6]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((4505*I)/297)*Sqrt[2/39]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((10475*I)/297)*Sqrt[2/39]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((700*I)/33)*Sqrt[2/39]*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((229687*I)/4752)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^4) + (((1945*I)/48)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^4) - 
 (((4*I)/33)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*Sin[u])/(1 - et*Cos[u])^3 + 
 (((64*I)/33)*Sqrt[2/39]*et*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((4*I)/11)*Sqrt[6/13]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((939*I)/616)*Sqrt[3/26]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 (((20*I)/33)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (((410*I)/33)*Sqrt[2/39]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((266*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2479*I)/88)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^3) - (((20*I)/33)*Sqrt[2/39]*et*Sqrt[1 - et^2]*
   x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 + 
 (((70*I)/3)*Sqrt[2/39]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((610*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((2155*I)/44)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^3) - (((50*I)/11)*Sqrt[6/13]*et*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((430*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2225*I)/88)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^3) - (((4*I)/11)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*
   Sin[u])/(1 - et*Cos[u])^2 + (((8*I)/11)*Sqrt[2/39]*et*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((20*I)/11)*Sqrt[2/39]*et^3*x^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((61*I)/176)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[78]*(1 - et*Cos[u])^2) + 
 (((20*I)/11)*Sqrt[2/39]*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - (((62*I)/33)*Sqrt[2/39]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((370*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((2735*I)/528)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^2) - (((20*I)/11)*Sqrt[2/39]*et*Sqrt[1 - et^2]*
   x^2*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^2 - 
 (((170*I)/33)*Sqrt[2/39]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((50*I)/33)*Sqrt[26/3]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((37*I)/24)*Sqrt[13/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 + (((290*I)/33)*Sqrt[2/39]*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((350*I)/33)*Sqrt[2/39]*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((10801*I)/528)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[78]*(1 - et*Cos[u])^2)
"-----------------------------------------------------------------------"
H[6, 5]=(((35*I)/4)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - (((35*I)/2)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[429]*(1 - et*Cos[u])^6) + 
 (((35*I)/4)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - 
 ((35*I)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + 
 ((70*I)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - 
 ((35*I)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + 
 (((35*I)/4)*Sqrt[3/143]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((35*I)/2)*Sqrt[3/143]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((35*I)/4)*Sqrt[3/143]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 + (((25*I)/18)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[429]*(1 - et*Cos[u])^5) - 
 (((25*I)/18)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^5) - 
 (((50*I)/9)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^5) + (((50*I)/9)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[429]*(1 - et*Cos[u])^5) + 
 (((25*I)/6)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*(1 - et*Cos[u])^5) - (((25*I)/6)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[429]*(1 - et*Cos[u])^5) + 
 (((37*I)/18)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^4) - 
 (((7*I)/3)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^4) - 
 (((74*I)/9)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^4) + (((28*I)/3)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[429]*(1 - et*Cos[u])^4) + 
 (((37*I)/6)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*(1 - et*Cos[u])^4) - 
 ((7*I)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*(1 - et*Cos[u])^4) + 
 ((I/9)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^3) - 
 (((4*I)/9)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^3) + 
 ((I/3)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*(1 - et*Cos[u])^3) + 
 (((2*I)/21)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*(1 - et*Cos[u])^2) - 
 (((8*I)/21)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*(1 - et*Cos[u])^2) + 
 (((2*I)/7)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*(1 - et*Cos[u])^2) - (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + (10*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + 
 (20*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - (40*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^6) + 
 (20*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - (5*Sqrt[3/143]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (10*Sqrt[3/143]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (5*Sqrt[3/143]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 - (25*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (18*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (25*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (18*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (50*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (50*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (9*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (25*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (25*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (6*Sqrt[429]*(1 - et*Cos[u])^5) - (2*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*Sqrt[429]*(1 - et*Cos[u])^4) + (2*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (3*Sqrt[429]*(1 - et*Cos[u])^4) + 
 (8*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (8*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (3*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (2*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^4) + (2*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^4)
"-----------------------------------------------------------------------"
H[6, 6]=x^2/(3*Sqrt[143]) - (127*x^3)/(256*Sqrt[143]) - 
 (2*et^2*x^3)/(Sqrt[143]*(1 - et^2)) - (5*x^2*\[Nu])/(3*Sqrt[143]) + 
 (1143*x^3*\[Nu])/(256*Sqrt[143]) - (7*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)) + 
 (37*et^2*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)) + 
 (5*x^2*\[Nu]^2)/(3*Sqrt[143]) - (127*Sqrt[13/11]*x^3*\[Nu]^2)/128 + 
 (35*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)) - (5*Sqrt[13/11]*et^2*x^3*\[Nu]^2)/
  (3*(1 - et^2)) + (2921*x^3*\[Nu]^3)/(256*Sqrt[143]) - 
 (35*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)) + 
 (35*et^2*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)) + 
 x^3/(256*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (et^2*x^3)/(64*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (3*et^4*x^3)/(128*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (et^6*x^3)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (9*x^3*\[Nu])/(256*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (9*et^2*x^3*\[Nu])/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (27*et^4*x^3*\[Nu])/(128*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (9*et^6*x^3*\[Nu])/(64*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (Sqrt[13/11]*x^3*\[Nu]^2)/(128*(1 - et*Cos[u])^8) - 
 (Sqrt[13/11]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^8) + 
 (3*Sqrt[13/11]*et^4*x^3*\[Nu]^2)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[13/11]*et^6*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^8) - 
 (23*x^3*\[Nu]^3)/(256*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (23*et^2*x^3*\[Nu]^3)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (69*et^4*x^3*\[Nu]^3)/(128*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (23*et^6*x^3*\[Nu]^3)/(64*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (et^8*x^3*Cos[u]^2)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (9*et^8*x^3*\[Nu]*Cos[u]^2)/(64*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (Sqrt[13/11]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(32*(1 - et*Cos[u])^8) - 
 (23*et^8*x^3*\[Nu]^3*Cos[u]^2)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (3*et^8*x^3*Cos[u]^4)/(128*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (27*et^8*x^3*\[Nu]*Cos[u]^4)/(128*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (3*Sqrt[13/11]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(64*(1 - et*Cos[u])^8) + 
 (69*et^8*x^3*\[Nu]^3*Cos[u]^4)/(128*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (et^8*x^3*Cos[u]^6)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (9*et^8*x^3*\[Nu]*Cos[u]^6)/(64*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (Sqrt[13/11]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(32*(1 - et*Cos[u])^8) - 
 (23*et^8*x^3*\[Nu]^3*Cos[u]^6)/(64*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (et^8*x^3*Cos[u]^8)/(256*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (9*et^8*x^3*\[Nu]*Cos[u]^8)/(256*Sqrt[143]*(1 - et*Cos[u])^8) - 
 (Sqrt[13/11]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(128*(1 - et*Cos[u])^8) + 
 (23*et^8*x^3*\[Nu]^3*Cos[u]^8)/(256*Sqrt[143]*(1 - et*Cos[u])^8) + 
 (3747*x^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (11241*et^2*x^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) + 
 (11241*et^4*x^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (3747*et^6*x^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (1683*Sqrt[11/13]*x^3*\[Nu])/(32*(1 - et*Cos[u])^7) + 
 (5049*Sqrt[11/13]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^7) - 
 (5049*Sqrt[11/13]*et^4*x^3*\[Nu])/(32*(1 - et*Cos[u])^7) + 
 (1683*Sqrt[11/13]*et^6*x^3*\[Nu])/(32*(1 - et*Cos[u])^7) + 
 (9417*x^3*\[Nu]^2)/(16*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (28251*et^2*x^3*\[Nu]^2)/(16*Sqrt[143]*(1 - et*Cos[u])^7) + 
 (28251*et^4*x^3*\[Nu]^2)/(16*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (9417*et^6*x^3*\[Nu]^2)/(16*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (2517*x^3*\[Nu]^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) + 
 (7551*et^2*x^3*\[Nu]^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) - 
 (7551*et^4*x^3*\[Nu]^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) + 
 (2517*et^6*x^3*\[Nu]^3)/(32*Sqrt[143]*(1 - et*Cos[u])^7) + 
 (32*x^2)/(3*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (32*et^2*x^2)/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (32*et^4*x^2)/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (32*et^6*x^2)/(3*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (799789*x^3)/(2880*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (1467053*et^2*x^3)/(2880*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (534739*et^4*x^3)/(2880*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (2945*et^6*x^3)/(64*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (2*et^2*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (6*et^4*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (6*et^6*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (2*et^8*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (160*x^2*\[Nu])/(3*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (160*et^2*x^2*\[Nu])/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (160*et^4*x^2*\[Nu])/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (160*et^6*x^2*\[Nu])/(3*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (93829*x^3*\[Nu])/(64*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (47017*Sqrt[11/13]*et^2*x^3*\[Nu])/(192*(1 - et*Cos[u])^6) + 
 (189913*et^4*x^3*\[Nu])/(192*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (45787*et^6*x^3*\[Nu])/(192*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (7*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (58*et^2*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (4*Sqrt[11/13]*et^4*x^3*\[Nu])/((1 - et^2)*(1 - et*Cos[u])^6) + 
 (118*et^6*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (37*et^8*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (160*x^2*\[Nu]^2)/(3*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (160*et^2*x^2*\[Nu]^2)/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (160*et^4*x^2*\[Nu]^2)/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (160*et^6*x^2*\[Nu]^2)/(3*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (169667*x^3*\[Nu]^2)/(96*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (104917*et^2*x^3*\[Nu]^2)/(32*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (40167*et^4*x^3*\[Nu]^2)/(32*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (1891*Sqrt[13/11]*et^6*x^3*\[Nu]^2)/(96*(1 - et*Cos[u])^6) + 
 (35*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (170*et^2*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (100*et^4*x^3*\[Nu]^2)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (230*et^6*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (5*Sqrt[13/11]*et^8*x^3*\[Nu]^2)/(3*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (207919*x^3*\[Nu]^3)/(576*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (419279*et^2*x^3*\[Nu]^3)/(576*Sqrt[143]*(1 - et*Cos[u])^6) + 
 (214801*et^4*x^3*\[Nu]^3)/(576*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (1147*et^6*x^3*\[Nu]^3)/(192*Sqrt[143]*(1 - et*Cos[u])^6) - 
 (35*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (140*et^2*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (70*et^4*x^3*\[Nu]^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) + 
 (140*et^6*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 (35*et^8*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^6) - 
 x^2/(8*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (et^2*x^2)/(4*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (et^4*x^2)/(8*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (2655*x^3)/(32*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (10063*et^2*x^3)/(48*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (12161*et^4*x^3)/(96*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (10*x^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (12*et^2*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (14*et^4*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (16*et^6*x^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (5*x^2*\[Nu])/(8*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (5*et^2*x^2*\[Nu])/(4*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (5*et^4*x^2*\[Nu])/(8*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (126547*x^3*\[Nu])/(288*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (14243*Sqrt[11/13]*et^2*x^3*\[Nu])/(144*(1 - et*Cos[u])^5) - 
 (186799*et^4*x^3*\[Nu])/(288*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (206*x^3*\[Nu])/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (236*et^2*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (266*et^4*x^3*\[Nu])/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (296*et^6*x^3*\[Nu])/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (5*x^2*\[Nu]^2)/(8*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (5*et^2*x^2*\[Nu]^2)/(4*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (5*et^4*x^2*\[Nu]^2)/(8*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (78781*x^3*\[Nu]^2)/(144*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (91345*et^2*x^3*\[Nu]^2)/(72*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (7993*Sqrt[13/11]*et^4*x^3*\[Nu]^2)/(144*(1 - et*Cos[u])^5) - 
 (430*x^3*\[Nu]^2)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (460*et^2*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (490*et^4*x^3*\[Nu]^2)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (40*Sqrt[13/11]*et^6*x^3*\[Nu]^2)/(9*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (43541*x^3*\[Nu]^3)/(288*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (37955*et^2*x^3*\[Nu]^3)/(144*Sqrt[143]*(1 - et*Cos[u])^5) - 
 (32369*et^4*x^3*\[Nu]^3)/(288*Sqrt[143]*(1 - et*Cos[u])^5) + 
 (280*x^3*\[Nu]^3)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (280*et^2*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (280*et^4*x^3*\[Nu]^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) - 
 (280*et^6*x^3*\[Nu]^3)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^5) + 
 (551*x^2)/(72*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (131*Sqrt[13/11]*et^2*x^2)/(72*(1 - et*Cos[u])^4) + 
 (16*et^4*x^2)/(Sqrt[143]*(1 - et*Cos[u])^4) - 
 (1823267*x^3)/(17280*Sqrt[143]*(1 - et*Cos[u])^4) + 
 (5671*Sqrt[11/13]*et^2*x^3)/(576*(1 - et*Cos[u])^4) + 
 (8451*et^4*x^3)/(128*Sqrt[143]*(1 - et*Cos[u])^4) + 
 (197*x^3)/(45*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (1097*et^2*x^3)/(90*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (113*Sqrt[11/13]*et^4*x^3)/(90*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (6*et^6*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (2755*x^2*\[Nu])/(72*Sqrt[143]*(1 - et*Cos[u])^4) + 
 (655*Sqrt[13/11]*et^2*x^2*\[Nu])/(72*(1 - et*Cos[u])^4) - 
 (80*et^4*x^2*\[Nu])/(Sqrt[143]*(1 - et*Cos[u])^4) + 
 (10077803*x^3*\[Nu])/(17280*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (5236939*et^2*x^3*\[Nu])/(8640*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (43419*et^4*x^3*\[Nu])/(128*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (16741*x^3*\[Nu])/(540*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (11633*et^2*x^3*\[Nu])/(135*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (49771*et^4*x^3*\[Nu])/(540*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (37*et^6*x^3*\[Nu])/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (2755*x^2*\[Nu]^2)/(72*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (655*Sqrt[13/11]*et^2*x^2*\[Nu]^2)/(72*(1 - et*Cos[u])^4) + 
 (80*et^4*x^2*\[Nu]^2)/(Sqrt[143]*(1 - et*Cos[u])^4) - 
 (1405267*x^3*\[Nu]^2)/(1728*Sqrt[143]*(1 - et*Cos[u])^4) + 
 (774119*et^2*x^3*\[Nu]^2)/(864*Sqrt[143]*(1 - et*Cos[u])^4) + 
 (1731*Sqrt[13/11]*et^4*x^3*\[Nu]^2)/(64*(1 - et*Cos[u])^4) + 
 (7285*x^3*\[Nu]^2)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5051*et^2*x^3*\[Nu]^2)/(27*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (19939*et^4*x^3*\[Nu]^2)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (5*Sqrt[13/11]*et^6*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^4) + 
 (1038865*x^3*\[Nu]^3)/(3456*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (65531*Sqrt[11/13]*et^2*x^3*\[Nu]^3)/(1728*(1 - et*Cos[u])^4) + 
 (3387*et^4*x^3*\[Nu]^3)/(128*Sqrt[143]*(1 - et*Cos[u])^4) - 
 (4921*x^3*\[Nu]^3)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (6811*et^2*x^3*\[Nu]^3)/(54*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (12481*et^4*x^3*\[Nu]^3)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) + 
 (35*et^6*x^3*\[Nu]^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^4) - 
 (Sqrt[13/11]*x^2)/(6*(1 - et*Cos[u])^3) + (Sqrt[13/11]*et^2*x^2)/
  (6*(1 - et*Cos[u])^3) + (1034753*x^3)/(30240*Sqrt[143]*(1 - et*Cos[u])^3) - 
 (15913*et^2*x^3)/(672*Sqrt[143]*(1 - et*Cos[u])^3) - 
 (223*x^3)/(45*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (703*et^2*x^3)/(45*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (32*et^4*x^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (5*Sqrt[13/11]*x^2*\[Nu])/(6*(1 - et*Cos[u])^3) - 
 (5*Sqrt[13/11]*et^2*x^2*\[Nu])/(6*(1 - et*Cos[u])^3) - 
 (807607*x^3*\[Nu])/(4320*Sqrt[143]*(1 - et*Cos[u])^3) + 
 (38021*et^2*x^3*\[Nu])/(288*Sqrt[143]*(1 - et*Cos[u])^3) + 
 (9511*x^3*\[Nu])/(270*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (27271*et^2*x^3*\[Nu])/(270*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (592*et^4*x^3*\[Nu])/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (5*Sqrt[13/11]*x^2*\[Nu]^2)/(6*(1 - et*Cos[u])^3) + 
 (5*Sqrt[13/11]*et^2*x^2*\[Nu]^2)/(6*(1 - et*Cos[u])^3) + 
 (109991*x^3*\[Nu]^2)/(432*Sqrt[143]*(1 - et*Cos[u])^3) - 
 (27473*et^2*x^3*\[Nu]^2)/(144*Sqrt[143]*(1 - et*Cos[u])^3) - 
 (4159*x^3*\[Nu]^2)/(54*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (10399*et^2*x^3*\[Nu]^2)/(54*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (80*Sqrt[13/11]*et^4*x^3*\[Nu]^2)/(9*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (26495*x^3*\[Nu]^3)/(288*Sqrt[143]*(1 - et*Cos[u])^3) + 
 (23323*et^2*x^3*\[Nu]^3)/(288*Sqrt[143]*(1 - et*Cos[u])^3) + 
 (217*Sqrt[13/11]*x^3*\[Nu]^3)/(54*(1 - et^2)*(1 - et*Cos[u])^3) - 
 (6181*et^2*x^3*\[Nu]^3)/(54*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (560*et^4*x^3*\[Nu]^3)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^3) + 
 (1003*x^2)/(180*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (6*et^2*x^2)/(Sqrt[143]*(1 - et*Cos[u])^2) - 
 (4963*x^3)/(192*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (1345*et^2*x^3)/(64*Sqrt[143]*(1 - et*Cos[u])^2) + 
 (197*x^3)/(45*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (703*et^2*x^3)/(90*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (6*et^4*x^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (1003*x^2*\[Nu])/(36*Sqrt[143]*(1 - et*Cos[u])^2) + 
 (30*et^2*x^2*\[Nu])/(Sqrt[143]*(1 - et*Cos[u])^2) + 
 (1247647*x^3*\[Nu])/(8640*Sqrt[143]*(1 - et*Cos[u])^2) + 
 (6665*et^2*x^3*\[Nu])/(64*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (16741*x^3*\[Nu])/(540*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (29791*et^2*x^3*\[Nu])/(540*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (37*et^4*x^3*\[Nu])/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (1003*x^2*\[Nu]^2)/(36*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (30*et^2*x^2*\[Nu]^2)/(Sqrt[143]*(1 - et*Cos[u])^2) - 
 (921163*x^3*\[Nu]^2)/(4320*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (225*Sqrt[13/11]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^2) + 
 (7285*x^3*\[Nu]^2)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (12919*et^2*x^3*\[Nu]^2)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (5*Sqrt[13/11]*et^4*x^3*\[Nu]^2)/((1 - et^2)*(1 - et*Cos[u])^2) + 
 (867233*x^3*\[Nu]^3)/(8640*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (2025*et^2*x^3*\[Nu]^3)/(64*Sqrt[143]*(1 - et*Cos[u])^2) - 
 (4921*x^3*\[Nu]^3)/(108*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) + 
 (791*Sqrt[11/13]*et^2*x^3*\[Nu]^3)/(108*(1 - et^2)*(1 - et*Cos[u])^2) - 
 (35*et^4*x^3*\[Nu]^3)/(Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])^2) - 
 x^2/(3*Sqrt[143]*(1 - et*Cos[u])) + 
 (365*x^3)/(96*Sqrt[143]*(1 - et*Cos[u])) - 
 (10*x^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) + 
 (16*et^2*x^3)/(3*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) + 
 (5*x^2*\[Nu])/(3*Sqrt[143]*(1 - et*Cos[u])) - 
 (7135*x^3*\[Nu])/(288*Sqrt[143]*(1 - et*Cos[u])) + 
 (206*x^3*\[Nu])/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) - 
 (296*et^2*x^3*\[Nu])/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) - 
 (5*x^2*\[Nu]^2)/(3*Sqrt[143]*(1 - et*Cos[u])) + 
 (535*Sqrt[13/11]*x^3*\[Nu]^2)/(144*(1 - et*Cos[u])) - 
 (430*x^3*\[Nu]^2)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) + 
 (40*Sqrt[13/11]*et^2*x^3*\[Nu]^2)/(9*(1 - et^2)*(1 - et*Cos[u])) - 
 (8705*x^3*\[Nu]^3)/(288*Sqrt[143]*(1 - et*Cos[u])) + 
 (280*x^3*\[Nu]^3)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) - 
 (280*et^2*x^3*\[Nu]^3)/(9*Sqrt[143]*(1 - et^2)*(1 - et*Cos[u])) + 
 (((3*I)/64)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((9*I)/64)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) + 
 (((9*I)/64)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((27*I)/64)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) + (((81*I)/64)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((81*I)/64)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) + (((3*I)/32)*Sqrt[13/11]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((9*I)/32)*Sqrt[13/11]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((9*I)/32)*Sqrt[13/11]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 - (((69*I)/64)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) + 
 (((207*I)/64)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((207*I)/64)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((9*I)/64)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) + (((81*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((9*I)/32)*Sqrt[13/11]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((207*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) + 
 (((9*I)/64)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) - (((81*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^4*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) + 
 (((9*I)/32)*Sqrt[13/11]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((207*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((3*I)/64)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^8) + (((27*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^6*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) - 
 (((3*I)/32)*Sqrt[13/11]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + (((69*I)/64)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^6*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^8) + ((8*I)*et*x^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 ((24*I)*et^3*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 ((24*I)*et^5*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 ((8*I)*et^7*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 (((3571*I)/32)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^7) - 
 (((3571*I)/16)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) + 
 (((3571*I)/32)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) - ((42*I)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 ((126*I)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) - ((126*I)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 ((42*I)*et^7*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) - (((17559*I)/32)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) + (((17559*I)/16)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^7) - 
 (((17559*I)/32)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) + ((50*I)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 ((150*I)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) + ((150*I)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) - 
 ((50*I)*et^7*x^3*\[Nu]^2*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) + (((8513*I)/16)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) - 
 (((8513*I)/8)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) + 
 (((8513*I)/16)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^7) - ((10*I)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 ((30*I)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) - ((30*I)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) + 
 ((10*I)*et^7*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^7) - (((43*I)/32)*Sqrt[11/13]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((43*I)/16)*Sqrt[11/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((43*I)/32)*Sqrt[11/13]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((32*I)/3)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (((64*I)/3)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (((32*I)/3)*et^5*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (((4*I)/3)*et*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((2*I)/3)*Sqrt[11/13]*et^3*x^3*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((56*I)/3)*et^5*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 ((10*I)*et^7*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((346519*I)/2880)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) + (((118337*I)/1440)*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (((2441*I)/64)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) - (((160*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) + 
 (((320*I)/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) - (((160*I)/3)*et^5*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 ((I/3)*Sqrt[11/13]*et*x^3*\[Nu]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 ((69*I)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) - ((127*I)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((185*I)/3)*et^7*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((129409*I)/192)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) - (((46439*I)/96)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^6) - 
 (((1107*I)/64)*Sqrt[11/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((160*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) - 
 (((320*I)/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) + 
 (((160*I)/3)*et^5*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^6) + ((45*I)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((595*I)/3)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((785*I)/3)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((25*I)/3)*Sqrt[13/11]*et^7*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((7105*I)/96)*Sqrt[13/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((265*I)/48)*Sqrt[143]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 + (((425*I)/32)*Sqrt[13/11]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((155*I)/3)*et*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((485*I)/3)*et^3*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) - 
 (((505*I)/3)*et^5*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^6) + (((175*I)/3)*et^7*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) + 
 (((15841*I)/576)*Sqrt[13/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((9023*I)/288)*Sqrt[13/11]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((245*I)/64)*Sqrt[13/11]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((95*I)/12)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) - 
 (((95*I)/12)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^5) - 
 (((68*I)/9)*et*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((50*I)/9)*et^3*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 ((2*I)*et^5*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((191*I)/16)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^5) - 
 (((1561*I)/16)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) - (((475*I)/12)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^5) + 
 (((475*I)/12)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + ((4*I)*Sqrt[13/11]*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - (((163*I)/3)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((7*I)/3)*et^5*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((951*I)/16)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + 
 (((8225*I)/16)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + (((475*I)/12)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^5) - 
 (((475*I)/12)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) - (((980*I)/9)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1445*I)/9)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) - (((155*I)/3)*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((283*I)/72)*Sqrt[13/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((4889*I)/8)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + (((640*I)/9)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) - 
 (((1195*I)/9)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^5) + (((185*I)/3)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^5) + 
 (((1117*I)/48)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + 
 (((1719*I)/16)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^5) + (((85*I)/9)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - (((32*I)/3)*et^3*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - (((2*I)/3)*et*x^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((97*I)/9)*et^3*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 ((20*I)*et^5*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((155351*I)/2880)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - 
 (((1801*I)/64)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - (((425*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^4) + 
 (((160*I)/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - (((721*I)/54)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((35*I)/54)*Sqrt[143]*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - (((370*I)/3)*et^5*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((2661517*I)/8640)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) + (((24691*I)/192)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^4) + 
 (((425*I)/9)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - 
 (((160*I)/3)*et^3*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) + (((4325*I)/54)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((13385*I)/54)*et^3*x^3*\[Nu]^2*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) + (((50*I)/3)*Sqrt[13/11]*et^5*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^4) - 
 (((31505*I)/864)*Sqrt[13/11]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((475*I)/96)*Sqrt[13/11]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - (((4505*I)/54)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((10475*I)/54)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^4) - (((350*I)/3)*et^5*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^4) + 
 (((396727*I)/1728)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^4) - (((20755*I)/192)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^4) + 
 (((2*I)/3)*et*Sqrt[1 - et^2]*x^2*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^3) - 
 (((32*I)/3)*et*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 ((6*I)*et^3*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2817*I)/224)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^3) - (((10*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^3) + (((205*I)/3)*et*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((133*I)/3)*et^3*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((2479*I)/32)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^3) + (((10*I)/3)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^3) - 
 (((35*I)/3)*Sqrt[11/13]*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + (((305*I)/3)*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) + 
 (((2155*I)/16)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^3) + ((75*I)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^3) - 
 (((215*I)/3)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^3) - (((2225*I)/32)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^3) + ((2*I)*et*Sqrt[1 - et^2]*x^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^2) - ((4*I)*et*x^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 ((10*I)*et^3*x^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((61*I)/64)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^2) - 
 ((10*I)*et*Sqrt[1 - et^2]*x^2*\[Nu]*Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^2) + 
 (((31*I)/3)*et*x^3*\[Nu]*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((185*I)/3)*et^3*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((2735*I)/192)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^2) + 
 ((10*I)*et*Sqrt[1 - et^2]*x^2*\[Nu]^2*Sin[u])/
  (Sqrt[143]*(1 - et*Cos[u])^2) + (((85*I)/3)*et*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((25*I)/3)*Sqrt[13/11]*et^3*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[1 - et^2]*(1 - et*Cos[u])^2) - 
 (((37*I)/96)*Sqrt[143]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^2 - (((145*I)/3)*et*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[143]*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) + 
 (((175*I)/3)*et^3*x^3*\[Nu]^3*Sin[u])/(Sqrt[143]*Sqrt[1 - et^2]*
   (1 - et*Cos[u])^2) + (((10801*I)/192)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[143]*(1 - et*Cos[u])^2)
"-----------------------------------------------------------------------"
H[7, 0]=(((-25*I)/6864)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((25*I)/3432)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((25*I)/6864)*Sqrt[7]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((175*I)/6864)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^7 - (((175*I)/3432)*Sqrt[7]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((175*I)/6864)*Sqrt[7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((175*I)/3432)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^7 + (((175*I)/1716)*Sqrt[7]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((175*I)/3432)*Sqrt[7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((175*I)/6864)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((175*I)/3432)*Sqrt[7]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((175*I)/6864)*Sqrt[7]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((25*I)/5148)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((25*I)/5148)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((175*I)/5148)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 + (((175*I)/5148)*Sqrt[7]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((175*I)/2574)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((175*I)/2574)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 - (((175*I)/5148)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((175*I)/5148)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + ((I/572)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 - ((I/572)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 - (((7*I)/572)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (((7*I)/572)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^5 + 
 (((7*I)/286)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((7*I)/286)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 - (((7*I)/572)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((7*I)/572)*Sqrt[7]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - ((I/468)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((7*I)/468)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 - (((7*I)/234)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((7*I)/468)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - (((5*I)/858)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[7]*(1 - et*Cos[u])^3) + (((5*I)/858)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^3 - 
 (((5*I)/429)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 + (((5*I)/858)*Sqrt[7]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[7, 1]=(((-25*I)/2288)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^6) + (((25*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*(1 - et*Cos[u])^6) - 
 (((25*I)/2288)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^6) + (((25*I)/572)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[2]*(1 - et*Cos[u])^6) - 
 (((25*I)/286)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*(1 - et*Cos[u])^6) + (((25*I)/572)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[2]*(1 - et*Cos[u])^6) - 
 (((75*I)/2288)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*(1 - et*Cos[u])^6) + (((75*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*(1 - et*Cos[u])^6) - 
 (((75*I)/2288)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*(1 - et*Cos[u])^6) + (((25*I)/1144)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*(1 - et*Cos[u])^5) - 
 (((25*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^5) - (((25*I)/286)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[2]*(1 - et*Cos[u])^5) + 
 (((25*I)/286)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*(1 - et*Cos[u])^5) + (((75*I)/1144)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*(1 - et*Cos[u])^5) - 
 (((75*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*(1 - et*Cos[u])^5) + (((8*I)/3861)*Sqrt[2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((9*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^4) - (((32*I)/3861)*Sqrt[2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (((9*I)/286)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*(1 - et*Cos[u])^4) + (((8*I)/1287)*Sqrt[2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (((27*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*(1 - et*Cos[u])^4) - 
 ((I/52)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^3) + 
 ((I/13)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*(1 - et*Cos[u])^3) - (((3*I)/52)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*(1 - et*Cos[u])^3) - 
 (((15*I)/2002)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*(1 - et*Cos[u])^2) + (((15*I)/1001)*Sqrt[2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 - 
 (((45*I)/2002)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*(1 - et*Cos[u])^2) + (((5*I)/429)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*(1 - et*Cos[u])) - 
 (((10*I)/429)*Sqrt[2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) + (((5*I)/143)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[2]*(1 - et*Cos[u])) + 
 (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(27456*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(9152*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(9152*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6864*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (15*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (15*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (15*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^4*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (15*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^6*Sin[u])/
  (27456*Sqrt[2]*(1 - et*Cos[u])^7) + 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (6864*Sqrt[2]*(1 - et*Cos[u])^7) - 
 (5*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^7) - (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4576*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2288*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(4576*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (572*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (15*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*Sqrt[2]*(1 - et*Cos[u])^6) + 
 (15*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (15*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*Sqrt[2]*(1 - et*Cos[u])^6) - 
 (125*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (27456*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1248*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(9152*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (125*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6864*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (312*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (5*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^5) - 
 (125*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (416*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (15*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^5) + 
 (215*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (61776*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(2288*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (215*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (15444*Sqrt[2]*(1 - et*Cos[u])^4) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (572*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (215*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (20592*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (15*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^4) + 
 (379*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (27456*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(9152*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (379*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (6864*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (5*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])^3) + 
 (379*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^3) - 
 (15*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u])^3) - (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4576*Sqrt[2]*(1 - et*Cos[u])^2) + 
 (5*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (15*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*Sqrt[2]*(1 - et*Cos[u])^2) - 
 (105*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(9152*Sqrt[2]*(1 - et*Cos[u])) + 
 (105*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[2]*(1 - et*Cos[u])) - 
 (315*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*Sqrt[2]*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[7, 2]=(5*x^3)/(572*Sqrt[3]*(1 - et*Cos[u])^7) - 
 (5*Sqrt[3]*et^2*x^3)/(572*(1 - et*Cos[u])^7) + 
 (5*Sqrt[3]*et^4*x^3)/(572*(1 - et*Cos[u])^7) - 
 (5*et^6*x^3)/(572*Sqrt[3]*(1 - et*Cos[u])^7) - 
 (35*x^3*\[Nu])/(572*Sqrt[3]*(1 - et*Cos[u])^7) + 
 (35*Sqrt[3]*et^2*x^3*\[Nu])/(572*(1 - et*Cos[u])^7) - 
 (35*Sqrt[3]*et^4*x^3*\[Nu])/(572*(1 - et*Cos[u])^7) + 
 (35*et^6*x^3*\[Nu])/(572*Sqrt[3]*(1 - et*Cos[u])^7) + 
 (35*x^3*\[Nu]^2)/(286*Sqrt[3]*(1 - et*Cos[u])^7) - 
 (35*Sqrt[3]*et^2*x^3*\[Nu]^2)/(286*(1 - et*Cos[u])^7) + 
 (35*Sqrt[3]*et^4*x^3*\[Nu]^2)/(286*(1 - et*Cos[u])^7) - 
 (35*et^6*x^3*\[Nu]^2)/(286*Sqrt[3]*(1 - et*Cos[u])^7) - 
 (35*x^3*\[Nu]^3)/(572*Sqrt[3]*(1 - et*Cos[u])^7) + 
 (35*Sqrt[3]*et^2*x^3*\[Nu]^3)/(572*(1 - et*Cos[u])^7) - 
 (35*Sqrt[3]*et^4*x^3*\[Nu]^3)/(572*(1 - et*Cos[u])^7) + 
 (35*et^6*x^3*\[Nu]^3)/(572*Sqrt[3]*(1 - et*Cos[u])^7) + 
 (5*x^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (5*et^2*x^3)/(572*Sqrt[3]*(1 - et*Cos[u])^6) + 
 (5*et^4*x^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (35*x^3*\[Nu])/(1144*Sqrt[3]*(1 - et*Cos[u])^6) + 
 (35*et^2*x^3*\[Nu])/(572*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (35*et^4*x^3*\[Nu])/(1144*Sqrt[3]*(1 - et*Cos[u])^6) + 
 (35*x^3*\[Nu]^2)/(572*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (35*et^2*x^3*\[Nu]^2)/(286*Sqrt[3]*(1 - et*Cos[u])^6) + 
 (35*et^4*x^3*\[Nu]^2)/(572*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (35*x^3*\[Nu]^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^6) + 
 (35*et^2*x^3*\[Nu]^3)/(572*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (35*et^4*x^3*\[Nu]^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^6) - 
 (67*x^3)/(1716*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (79*et^2*x^3)/(1716*Sqrt[3]*(1 - et*Cos[u])^5) - 
 (et^4*x^3)/(143*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (469*x^3*\[Nu])/(1716*Sqrt[3]*(1 - et*Cos[u])^5) - 
 (553*et^2*x^3*\[Nu])/(1716*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (7*et^4*x^3*\[Nu])/(143*Sqrt[3]*(1 - et*Cos[u])^5) - 
 (469*x^3*\[Nu]^2)/(858*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (553*et^2*x^3*\[Nu]^2)/(858*Sqrt[3]*(1 - et*Cos[u])^5) - 
 (14*et^4*x^3*\[Nu]^2)/(143*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (469*x^3*\[Nu]^3)/(1716*Sqrt[3]*(1 - et*Cos[u])^5) - 
 (553*et^2*x^3*\[Nu]^3)/(1716*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (7*et^4*x^3*\[Nu]^3)/(143*Sqrt[3]*(1 - et*Cos[u])^5) + 
 (19*x^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^4) - 
 (19*et^2*x^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^4) - 
 (133*x^3*\[Nu])/(1144*Sqrt[3]*(1 - et*Cos[u])^4) + 
 (133*et^2*x^3*\[Nu])/(1144*Sqrt[3]*(1 - et*Cos[u])^4) + 
 (133*x^3*\[Nu]^2)/(572*Sqrt[3]*(1 - et*Cos[u])^4) - 
 (133*et^2*x^3*\[Nu]^2)/(572*Sqrt[3]*(1 - et*Cos[u])^4) - 
 (133*x^3*\[Nu]^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^4) + 
 (133*et^2*x^3*\[Nu]^3)/(1144*Sqrt[3]*(1 - et*Cos[u])^4) + 
 (10*x^3)/(1001*Sqrt[3]*(1 - et*Cos[u])^3) - 
 (10*et^2*x^3)/(1001*Sqrt[3]*(1 - et*Cos[u])^3) - 
 (10*x^3*\[Nu])/(143*Sqrt[3]*(1 - et*Cos[u])^3) + 
 (10*et^2*x^3*\[Nu])/(143*Sqrt[3]*(1 - et*Cos[u])^3) + 
 (20*x^3*\[Nu]^2)/(143*Sqrt[3]*(1 - et*Cos[u])^3) - 
 (20*et^2*x^3*\[Nu]^2)/(143*Sqrt[3]*(1 - et*Cos[u])^3) - 
 (10*x^3*\[Nu]^3)/(143*Sqrt[3]*(1 - et*Cos[u])^3) + 
 (10*et^2*x^3*\[Nu]^3)/(143*Sqrt[3]*(1 - et*Cos[u])^3) - 
 (((85*I)/4576)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((85*I)/2288)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) - 
 (((85*I)/4576)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((595*I)/4576)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^7) - (((595*I)/2288)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((595*I)/4576)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^7) - (((595*I)/2288)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((595*I)/1144)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^7) - (((595*I)/2288)*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((595*I)/4576)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^7) - (((595*I)/2288)*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^7) + 
 (((595*I)/4576)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^7) + (((5*I)/1144)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 - (((5*I)/1144)*Sqrt[3]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 - (((35*I)/1144)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((35*I)/1144)*Sqrt[3]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((35*I)/572)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 - (((35*I)/572)*Sqrt[3]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((35*I)/1144)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((35*I)/1144)*Sqrt[3]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^6 + (((7*I)/1144)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^5) - (((7*I)/1144)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^5) - (((49*I)/1144)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^5) + 
 (((49*I)/1144)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^5) + (((49*I)/572)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^5) - 
 (((49*I)/572)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^5) - (((49*I)/1144)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^5) + 
 (((49*I)/1144)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^5) + ((I/104)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^4) - (((7*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^4) + 
 (((7*I)/52)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[3]*(1 - et*Cos[u])^4) - (((7*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[3]*(1 - et*Cos[u])^4) + 
 (((5*I)/4004)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 (((5*I)/572)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^3 + 
 (((5*I)/286)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^3 - (((5*I)/572)*Sqrt[3]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[7, 3]=(((-49*I)/2288)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6]*(1 - et*Cos[u])^6) + (((49*I)/1144)*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[6]*(1 - et*Cos[u])^6) - 
 (((49*I)/2288)*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6]*(1 - et*Cos[u])^6) + (((49*I)/572)*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[6]*(1 - et*Cos[u])^6) - 
 (((49*I)/286)*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[6]*(1 - et*Cos[u])^6) + (((49*I)/572)*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[6]*(1 - et*Cos[u])^6) - 
 (((49*I)/2288)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((49*I)/1144)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((49*I)/2288)*Sqrt[3/2]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 + ((I/104)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 ((I/104)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 - ((I/26)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 ((I/26)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((3*I)/104)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 (((3*I)/104)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 - ((I/143)*Sqrt[2/3]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 ((I/88)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 + (((4*I)/143)*Sqrt[2/3]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 ((I/22)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 - ((I/143)*Sqrt[6]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 + 
 (((3*I)/88)*Sqrt[3/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 + (((19*I)/2860)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((2*I)/143)*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 - (((19*I)/715)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 (((8*I)/143)*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 + (((57*I)/2860)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 + 
 (((6*I)/143)*Sqrt[6]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 + (((27*I)/2002)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^2 - 
 (((27*I)/1001)*Sqrt[6]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^2 + (((81*I)/2002)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^2 - 
 (((3*I)/143)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u]) + (((6*I)/143)*Sqrt[6]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u]) - 
 (((9*I)/143)*Sqrt[3/2]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u]) - (Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (3*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(2288*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*(1 - et*Cos[u])^7) + (3*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(2288*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (9*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (9*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (3*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^2*Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (2288*(1 - et*Cos[u])^7) + (9*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^2*Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (3*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Cos[u]^4*Sin[u])/(2288*(1 - et*Cos[u])^7) - 
 (9*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (9152*(1 - et*Cos[u])^7) + (Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^6*Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (2288*(1 - et*Cos[u])^7) + (3*Sqrt[3/2]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^6*Sin[u])/(9152*(1 - et*Cos[u])^7) - 
 (23*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(4576*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (23*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2288*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (23*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4576*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (23*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (23*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (572*Sqrt[6]*(1 - et*Cos[u])^6) + 
 (23*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[6]*(1 - et*Cos[u])^6) - 
 (23*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*(1 - et*Cos[u])^6) + (23*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(2288*(1 - et*Cos[u])^6) - 
 (23*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*(1 - et*Cos[u])^6) - (373*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9152*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (191*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4576*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (3*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (9152*(1 - et*Cos[u])^5) + (373*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*Sqrt[6]*(1 - et*Cos[u])^5) - 
 (191*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1144*Sqrt[6]*(1 - et*Cos[u])^5) + 
 (3*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*(1 - et*Cos[u])^5) - (373*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9152*(1 - et*Cos[u])^5) + 
 (191*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*(1 - et*Cos[u])^5) - (9*Sqrt[3/2]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9152*(1 - et*Cos[u])^5) + 
 (31*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(624*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (137*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (2288*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (31*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (156*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (137*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (572*Sqrt[6]*(1 - et*Cos[u])^4) + 
 (31*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (208*Sqrt[6]*(1 - et*Cos[u])^4) - 
 (137*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (2288*(1 - et*Cos[u])^4) + (901*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(45760*(1 - et*Cos[u])^3) - 
 (23*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (832*(1 - et*Cos[u])^3) - (901*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(11440*(1 - et*Cos[u])^3) + 
 (23*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*(1 - et*Cos[u])^3) + (2703*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(45760*(1 - et*Cos[u])^3) - 
 (69*Sqrt[3/2]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^3) + (3*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4576*(1 - et*Cos[u])^2) - (3*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(1144*(1 - et*Cos[u])^2) + 
 (9*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (4576*(1 - et*Cos[u])^2) + (63*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(9152*(1 - et*Cos[u])) - 
 (63*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (2288*(1 - et*Cos[u])) + (189*Sqrt[3/2]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(9152*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[7, 4]=(Sqrt[3/22]*x^3)/(13*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/22]*et^2*x^3)/(13*(1 - et*Cos[u])^7) + 
 (3*Sqrt[3/22]*et^4*x^3)/(13*(1 - et*Cos[u])^7) - 
 (Sqrt[3/22]*et^6*x^3)/(13*(1 - et*Cos[u])^7) - 
 (7*Sqrt[3/22]*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) + 
 (21*Sqrt[3/22]*et^2*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) - 
 (21*Sqrt[3/22]*et^4*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) + 
 (7*Sqrt[3/22]*et^6*x^3*\[Nu])/(13*(1 - et*Cos[u])^7) + 
 (7*Sqrt[6/11]*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) - 
 (21*Sqrt[6/11]*et^2*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) + 
 (21*Sqrt[6/11]*et^4*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) - 
 (7*Sqrt[6/11]*et^6*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) - 
 (7*Sqrt[3/22]*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^7) + 
 (21*Sqrt[3/22]*et^2*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^7) - 
 (21*Sqrt[3/22]*et^4*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^7) + 
 (7*Sqrt[3/22]*et^6*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^7) - 
 (3*Sqrt[3/22]*x^3)/(26*(1 - et*Cos[u])^6) + (3*Sqrt[3/22]*et^2*x^3)/
  (13*(1 - et*Cos[u])^6) - (3*Sqrt[3/22]*et^4*x^3)/(26*(1 - et*Cos[u])^6) + 
 (21*Sqrt[3/22]*x^3*\[Nu])/(26*(1 - et*Cos[u])^6) - 
 (21*Sqrt[3/22]*et^2*x^3*\[Nu])/(13*(1 - et*Cos[u])^6) + 
 (21*Sqrt[3/22]*et^4*x^3*\[Nu])/(26*(1 - et*Cos[u])^6) - 
 (21*Sqrt[3/22]*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^6) + 
 (21*Sqrt[6/11]*et^2*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^6) - 
 (21*Sqrt[3/22]*et^4*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^6) + 
 (21*Sqrt[3/22]*x^3*\[Nu]^3)/(26*(1 - et*Cos[u])^6) - 
 (21*Sqrt[3/22]*et^2*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^6) + 
 (21*Sqrt[3/22]*et^4*x^3*\[Nu]^3)/(26*(1 - et*Cos[u])^6) - 
 x^3/(39*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (et^2*x^3)/(3*Sqrt[66]*(1 - et*Cos[u])^5) - (2*Sqrt[2/33]*et^4*x^3)/
  (13*(1 - et*Cos[u])^5) + (7*x^3*\[Nu])/(39*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (7*et^2*x^3*\[Nu])/(3*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (14*Sqrt[2/33]*et^4*x^3*\[Nu])/(13*(1 - et*Cos[u])^5) - 
 (7*Sqrt[2/33]*x^3*\[Nu]^2)/(39*(1 - et*Cos[u])^5) + 
 (7*Sqrt[2/33]*et^2*x^3*\[Nu]^2)/(3*(1 - et*Cos[u])^5) - 
 (28*Sqrt[2/33]*et^4*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^5) + 
 (7*x^3*\[Nu]^3)/(39*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (7*et^2*x^3*\[Nu]^3)/(3*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (14*Sqrt[2/33]*et^4*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^5) - 
 (19*x^3)/(130*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (19*et^2*x^3)/(130*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (133*x^3*\[Nu])/(130*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (133*et^2*x^3*\[Nu])/(130*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (133*x^3*\[Nu]^2)/(65*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (133*et^2*x^3*\[Nu]^2)/(65*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (133*x^3*\[Nu]^3)/(130*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (133*et^2*x^3*\[Nu]^3)/(130*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (4*Sqrt[2/33]*x^3)/(91*(1 - et*Cos[u])^3) + (4*Sqrt[2/33]*et^2*x^3)/
  (91*(1 - et*Cos[u])^3) + (4*Sqrt[2/33]*x^3*\[Nu])/(13*(1 - et*Cos[u])^3) - 
 (4*Sqrt[2/33]*et^2*x^3*\[Nu])/(13*(1 - et*Cos[u])^3) - 
 (8*Sqrt[2/33]*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^3) + 
 (8*Sqrt[2/33]*et^2*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^3) + 
 (4*Sqrt[2/33]*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^3) - 
 (4*Sqrt[2/33]*et^2*x^3*\[Nu]^3)/(13*(1 - et*Cos[u])^3) - 
 (((5*I)/208)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((5*I)/104)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((5*I)/208)*Sqrt[3/22]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((35*I)/208)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((35*I)/104)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^7 + (((35*I)/208)*Sqrt[3/22]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 - 
 (((35*I)/104)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 + (((35*I)/52)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^7 - (((35*I)/104)*Sqrt[3/22]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((35*I)/208)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((35*I)/104)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((35*I)/208)*Sqrt[3/22]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((9*I)/52)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((9*I)/52)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((63*I)/52)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 - (((63*I)/52)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 - 
 (((63*I)/26)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((63*I)/26)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^6 + (((63*I)/52)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((63*I)/52)*Sqrt[3/22]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - ((I/52)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 + ((I/52)*Sqrt[11/6]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((7*I)/52)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (((7*I)/52)*Sqrt[11/6]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (((7*I)/26)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((7*I)/26)*Sqrt[11/6]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^5 + (((7*I)/52)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((7*I)/52)*Sqrt[11/6]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - ((I/260)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((7*I)/260)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^4 - (((7*I)/130)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((7*I)/260)*Sqrt[11/6]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - ((I/182)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^3 + ((I/26)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - ((I/13)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^3 + ((I/26)*Sqrt[3/22]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^3
"-----------------------------------------------------------------------"
H[7, 5]=(((63*I)/208)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((63*I)/104)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 + 
 (((63*I)/208)*Sqrt[3/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 - (((63*I)/52)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((63*I)/26)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 - (((63*I)/52)*Sqrt[3/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 + 
 (((189*I)/208)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 - (((189*I)/104)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 + 
 (((189*I)/208)*Sqrt[3/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - (((7*I)/104)*Sqrt[11/6]*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 - 
 (((17*I)/104)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 + (((8*I)/13)*Sqrt[2/33]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 (((7*I)/26)*Sqrt[11/6]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 + (((17*I)/26)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 - 
 (((32*I)/13)*Sqrt[2/33]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (((7*I)/104)*Sqrt[33/2]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 (((51*I)/104)*Sqrt[3/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 + (((8*I)/13)*Sqrt[6/11]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 ((I/117)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - ((I/104)*Sqrt[11/6]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 + 
 (((4*I)/117)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + ((I/26)*Sqrt[11/6]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 - 
 ((I/39)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 - ((I/104)*Sqrt[33/2]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 + 
 (((47*I)/52)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])^3) - (((10*I)/13)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 - 
 (((47*I)/13)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*(1 - et*Cos[u])^3) + (((40*I)/13)*Sqrt[2/33]*et^2*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 + 
 (((47*I)/52)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 - (((10*I)/13)*Sqrt[6/11]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 - 
 (((15*I)/182)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 + (((15*I)/91)*Sqrt[6/11]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 - 
 (((45*I)/182)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 + (((5*I)/13)*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*(1 - et*Cos[u])) - (((10*I)/13)*Sqrt[2/33]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u]) + 
 (((5*I)/13)*Sqrt[3/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u]) + (et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (832*Sqrt[66]*(1 - et*Cos[u])^7) - 
 (Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(832*(1 - et*Cos[u])^7) + 
 (Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(832*(1 - et*Cos[u])^7) - 
 (et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*Sqrt[66]*(1 - et*Cos[u])^7) + 
 (Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*(1 - et*Cos[u])^7) - (Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(208*(1 - et*Cos[u])^7) + 
 (Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^7) - (3*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(832*(1 - et*Cos[u])^7) + 
 (3*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^7) - (Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^2*Sin[u])/(832*(1 - et*Cos[u])^7) + 
 (Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^2*Sin[u])/
  (208*(1 - et*Cos[u])^7) - (3*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^2*Sin[u])/(832*(1 - et*Cos[u])^7) + 
 (Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^4*Sin[u])/
  (832*(1 - et*Cos[u])^7) - (Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Cos[u]^4*Sin[u])/(208*(1 - et*Cos[u])^7) + 
 (3*Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^4*Sin[u])/
  (832*(1 - et*Cos[u])^7) - (et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^6*Sin[u])/
  (832*Sqrt[66]*(1 - et*Cos[u])^7) + 
 (et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (208*Sqrt[66]*(1 - et*Cos[u])^7) - 
 (Sqrt[3/22]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (832*(1 - et*Cos[u])^7) - (161*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(416*(1 - et*Cos[u])^6) + 
 (161*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (208*(1 - et*Cos[u])^6) - (161*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(416*(1 - et*Cos[u])^6) + 
 (161*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (104*(1 - et*Cos[u])^6) - (161*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(52*(1 - et*Cos[u])^6) + 
 (161*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (104*(1 - et*Cos[u])^6) - (483*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(416*(1 - et*Cos[u])^6) + 
 (483*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (208*(1 - et*Cos[u])^6) - (483*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(416*(1 - et*Cos[u])^6) - 
 (601*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(832*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (811*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (416*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (1021*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (832*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (601*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (811*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (104*Sqrt[66]*(1 - et*Cos[u])^5) + 
 (1021*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*Sqrt[66]*(1 - et*Cos[u])^5) - 
 (601*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^5) + (811*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(416*(1 - et*Cos[u])^5) - 
 (1021*Sqrt[3/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^5) - (1109*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (1872*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (131*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (208*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (1109*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (468*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (131*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (52*Sqrt[66]*(1 - et*Cos[u])^4) - 
 (1109*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (624*Sqrt[66]*(1 - et*Cos[u])^4) + 
 (131*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (208*(1 - et*Cos[u])^4) - (3461*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (4160*Sqrt[66]*(1 - et*Cos[u])^3) + 
 (255*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (832*(1 - et*Cos[u])^3) + (3461*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (1040*Sqrt[66]*(1 - et*Cos[u])^3) - 
 (255*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*(1 - et*Cos[u])^3) - (3461*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(4160*(1 - et*Cos[u])^3) + 
 (765*Sqrt[3/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (832*(1 - et*Cos[u])^3) - (Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (416*(1 - et*Cos[u])^2) + (Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(104*(1 - et*Cos[u])^2) - 
 (3*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (416*(1 - et*Cos[u])^2) - (21*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(832*(1 - et*Cos[u])) + 
 (21*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (208*(1 - et*Cos[u])) - (63*Sqrt[3/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(832*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[7, 6]=(Sqrt[33/13]*x^3)/(4*(1 - et*Cos[u])^7) - 
 (3*Sqrt[33/13]*et^2*x^3)/(4*(1 - et*Cos[u])^7) + 
 (3*Sqrt[33/13]*et^4*x^3)/(4*(1 - et*Cos[u])^7) - 
 (Sqrt[33/13]*et^6*x^3)/(4*(1 - et*Cos[u])^7) - 
 (7*Sqrt[33/13]*x^3*\[Nu])/(4*(1 - et*Cos[u])^7) + 
 (21*Sqrt[33/13]*et^2*x^3*\[Nu])/(4*(1 - et*Cos[u])^7) - 
 (21*Sqrt[33/13]*et^4*x^3*\[Nu])/(4*(1 - et*Cos[u])^7) + 
 (7*Sqrt[33/13]*et^6*x^3*\[Nu])/(4*(1 - et*Cos[u])^7) + 
 (7*Sqrt[33/13]*x^3*\[Nu]^2)/(2*(1 - et*Cos[u])^7) - 
 (21*Sqrt[33/13]*et^2*x^3*\[Nu]^2)/(2*(1 - et*Cos[u])^7) + 
 (21*Sqrt[33/13]*et^4*x^3*\[Nu]^2)/(2*(1 - et*Cos[u])^7) - 
 (7*Sqrt[33/13]*et^6*x^3*\[Nu]^2)/(2*(1 - et*Cos[u])^7) - 
 (7*Sqrt[33/13]*x^3*\[Nu]^3)/(4*(1 - et*Cos[u])^7) + 
 (21*Sqrt[33/13]*et^2*x^3*\[Nu]^3)/(4*(1 - et*Cos[u])^7) - 
 (21*Sqrt[33/13]*et^4*x^3*\[Nu]^3)/(4*(1 - et*Cos[u])^7) + 
 (7*Sqrt[33/13]*et^6*x^3*\[Nu]^3)/(4*(1 - et*Cos[u])^7) + 
 (67*x^3)/(24*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (67*et^2*x^3)/(12*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (67*et^4*x^3)/(24*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (469*x^3*\[Nu])/(24*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (469*et^2*x^3*\[Nu])/(12*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (469*et^4*x^3*\[Nu])/(24*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (469*x^3*\[Nu]^2)/(12*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (469*et^2*x^3*\[Nu]^2)/(6*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (469*et^4*x^3*\[Nu]^2)/(12*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (469*x^3*\[Nu]^3)/(24*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (469*et^2*x^3*\[Nu]^3)/(12*Sqrt[429]*(1 - et*Cos[u])^6) - 
 (469*et^4*x^3*\[Nu]^3)/(24*Sqrt[429]*(1 - et*Cos[u])^6) + 
 (25*x^3)/(12*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (61*et^2*x^3)/(12*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (Sqrt[3/143]*et^4*x^3)/(1 - et*Cos[u])^5 - 
 (175*x^3*\[Nu])/(12*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (427*et^2*x^3*\[Nu])/(12*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (7*Sqrt[3/143]*et^4*x^3*\[Nu])/(1 - et*Cos[u])^5 + 
 (175*x^3*\[Nu]^2)/(6*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (427*et^2*x^3*\[Nu]^2)/(6*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (14*Sqrt[3/143]*et^4*x^3*\[Nu]^2)/(1 - et*Cos[u])^5 - 
 (175*x^3*\[Nu]^3)/(12*Sqrt[429]*(1 - et*Cos[u])^5) + 
 (427*et^2*x^3*\[Nu]^3)/(12*Sqrt[429]*(1 - et*Cos[u])^5) - 
 (7*Sqrt[3/143]*et^4*x^3*\[Nu]^3)/(1 - et*Cos[u])^5 + 
 (19*x^3)/(40*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (19*et^2*x^3)/(40*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (133*x^3*\[Nu])/(40*Sqrt[429]*(1 - et*Cos[u])^4) + 
 (133*et^2*x^3*\[Nu])/(40*Sqrt[429]*(1 - et*Cos[u])^4) + 
 (133*x^3*\[Nu]^2)/(20*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (133*et^2*x^3*\[Nu]^2)/(20*Sqrt[429]*(1 - et*Cos[u])^4) - 
 (133*x^3*\[Nu]^3)/(40*Sqrt[429]*(1 - et*Cos[u])^4) + 
 (133*et^2*x^3*\[Nu]^3)/(40*Sqrt[429]*(1 - et*Cos[u])^4) + 
 (2*x^3)/(7*Sqrt[429]*(1 - et*Cos[u])^3) - 
 (2*et^2*x^3)/(7*Sqrt[429]*(1 - et*Cos[u])^3) - 
 (2*x^3*\[Nu])/(Sqrt[429]*(1 - et*Cos[u])^3) + 
 (2*et^2*x^3*\[Nu])/(Sqrt[429]*(1 - et*Cos[u])^3) + 
 (4*x^3*\[Nu]^2)/(Sqrt[429]*(1 - et*Cos[u])^3) - 
 (4*et^2*x^3*\[Nu]^2)/(Sqrt[429]*(1 - et*Cos[u])^3) - 
 (2*x^3*\[Nu]^3)/(Sqrt[429]*(1 - et*Cos[u])^3) + 
 (2*et^2*x^3*\[Nu]^3)/(Sqrt[429]*(1 - et*Cos[u])^3) + 
 (((5*I)/32)*Sqrt[33/13]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((5*I)/16)*Sqrt[33/13]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((5*I)/32)*Sqrt[33/13]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((35*I)/32)*Sqrt[33/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 + (((35*I)/16)*Sqrt[33/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^7 - (((35*I)/32)*Sqrt[33/13]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((35*I)/16)*Sqrt[33/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((35*I)/8)*Sqrt[33/13]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^7 + (((35*I)/16)*Sqrt[33/13]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 - 
 (((35*I)/32)*Sqrt[33/13]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((35*I)/16)*Sqrt[33/13]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((35*I)/32)*Sqrt[33/13]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((67*I)/24)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - 
 (((67*I)/24)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^6) - 
 (((469*I)/24)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + (((469*I)/24)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^6) + 
 (((469*I)/12)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - 
 (((469*I)/12)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) - (((469*I)/24)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^6) + 
 (((469*I)/24)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^6) + (((3*I)/8)*Sqrt[3/143]*et*Sqrt[1 - et^2]*
   x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((3*I)/8)*Sqrt[3/143]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((21*I)/8)*Sqrt[3/143]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((21*I)/8)*Sqrt[3/143]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (((21*I)/4)*Sqrt[3/143]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((21*I)/4)*Sqrt[3/143]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((21*I)/8)*Sqrt[3/143]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^5 + (((21*I)/8)*Sqrt[3/143]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 + 
 ((I/120)*Sqrt[11/39]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((7*I)/120)*Sqrt[11/39]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((7*I)/60)*Sqrt[11/39]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^4 - (((7*I)/120)*Sqrt[11/39]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 + ((I/28)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^3) - ((I/4)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[429]*(1 - et*Cos[u])^3) + 
 ((I/2)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^3) - 
 ((I/4)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/(Sqrt[429]*(1 - et*Cos[u])^3)
"-----------------------------------------------------------------------"
H[7, 7]=((-32*I)*Sqrt[2/3003]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^7 + ((32*I)*Sqrt[6/1001]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^7 - 
 ((32*I)*Sqrt[6/1001]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^7 + ((32*I)*Sqrt[2/3003]*et^6*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^7 + 
 ((128*I)*Sqrt[2/3003]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^7 - ((128*I)*Sqrt[6/1001]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^7 + 
 ((128*I)*Sqrt[6/1001]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^7 - ((128*I)*Sqrt[2/3003]*et^6*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^7 - 
 ((32*I)*Sqrt[6/1001]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^7 + ((96*I)*Sqrt[6/1001]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 ((96*I)*Sqrt[6/1001]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^7 + ((32*I)*Sqrt[6/1001]*et^6*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 (((5*I)/16)*Sqrt[91/66]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((5*I)/8)*Sqrt[91/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^6 - 
 (((5*I)/16)*Sqrt[91/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^6 + (((5*I)/4)*Sqrt[91/66]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (((5*I)/2)*Sqrt[91/66]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^6 + (((5*I)/4)*Sqrt[91/66]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^6 - 
 (((5*I)/16)*Sqrt[273/22]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^6 + (((5*I)/8)*Sqrt[273/22]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^6 - 
 (((5*I)/16)*Sqrt[273/22]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^6 - (((31*I)/8)*Sqrt[7/858]*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 (((53*I)/8)*Sqrt[21/286]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^5 - ((8*I)*Sqrt[14/429]*et^4*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^5 + 
 (((31*I)/2)*Sqrt[7/858]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (((53*I)/2)*Sqrt[21/286]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^5 + 
 ((32*I)*Sqrt[14/429]*et^4*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^5 - (((31*I)/8)*Sqrt[21/286]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 (((159*I)/8)*Sqrt[21/286]*et^2*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u])^5 - ((8*I)*Sqrt[42/143]*et^4*Sqrt[1 - et^2]*
   x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^5 + 
 (((2*I)/9)*Sqrt[14/429]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^4 - ((I/8)*Sqrt[7/858]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^4 - 
 (((8*I)/9)*Sqrt[14/429]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^4 + ((I/2)*Sqrt[7/858]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^4 + 
 (((2*I)/3)*Sqrt[14/429]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^4 - ((I/8)*Sqrt[21/286]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^4 - 
 (((127*I)/20)*Sqrt[7/858]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^3 + ((4*I)*Sqrt[14/429]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u])^3 + 
 (((127*I)/5)*Sqrt[7/858]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u])^3 - ((16*I)*Sqrt[14/429]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^3 - 
 (((127*I)/20)*Sqrt[21/286]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^3 + ((4*I)*Sqrt[42/143]*et^2*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1 - et*Cos[u])^3 + 
 (((3*I)/2)*Sqrt[3/2002]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]])/
  (1 - et*Cos[u])^2 - ((3*I)*Sqrt[6/1001]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(1 - et*Cos[u])^2 + 
 (((9*I)/2)*Sqrt[3/2002]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (1 - et*Cos[u])^2 - (I*Sqrt[7/858]*Sqrt[1 - et^2]*x^(5/2)*
   Sqrt[1 - 4*\[Nu]])/(1 - et*Cos[u]) + 
 ((2*I)*Sqrt[14/429]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (1 - et*Cos[u]) - (I*Sqrt[21/286]*Sqrt[1 - et^2]*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(1 - et*Cos[u]) + (15*Sqrt[273/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(64*(1 - et*Cos[u])^7) - 
 (45*Sqrt[273/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (64*(1 - et*Cos[u])^7) + (45*Sqrt[273/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(64*(1 - et*Cos[u])^7) - 
 (32*Sqrt[2/3003]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/(1 - et*Cos[u])^7 - 
 (15*Sqrt[273/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16*(1 - et*Cos[u])^7) + (45*Sqrt[273/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(16*(1 - et*Cos[u])^7) - 
 (45*Sqrt[273/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16*(1 - et*Cos[u])^7) + (128*Sqrt[2/3003]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (45*Sqrt[273/22]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (64*(1 - et*Cos[u])^7) - (135*Sqrt[273/22]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(64*(1 - et*Cos[u])^7) + 
 (135*Sqrt[273/22]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (64*(1 - et*Cos[u])^7) - (32*Sqrt[6/1001]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^2*Sin[u])/
  (64*(1 - et*Cos[u])^7) - (Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Cos[u]^2*Sin[u])/(16*(1 - et*Cos[u])^7) + 
 (3*Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^2*Sin[u])/
  (64*(1 - et*Cos[u])^7) - (Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Cos[u]^4*Sin[u])/(64*(1 - et*Cos[u])^7) + 
 (Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^4*Sin[u])/
  (16*(1 - et*Cos[u])^7) - (3*Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Cos[u]^4*Sin[u])/(64*(1 - et*Cos[u])^7) + 
 (et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Cos[u]^6*Sin[u])/
  (64*Sqrt[6006]*(1 - et*Cos[u])^7) - 
 (et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Cos[u]^6*Sin[u])/
  (16*Sqrt[6006]*(1 - et*Cos[u])^7) + 
 (Sqrt[3/2002]*et^7*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Cos[u]^6*Sin[u])/
  (64*(1 - et*Cos[u])^7) + (119*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(32*(1 - et*Cos[u])^6) - 
 (119*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16*(1 - et*Cos[u])^6) + (119*Sqrt[21/286]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(32*(1 - et*Cos[u])^6) - 
 (119*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et*Cos[u])^6) + (119*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(4*(1 - et*Cos[u])^6) - 
 (119*Sqrt[21/286]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et*Cos[u])^6) + (357*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(32*(1 - et*Cos[u])^6) - 
 (357*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (16*(1 - et*Cos[u])^6) + (357*Sqrt[21/286]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(32*(1 - et*Cos[u])^6) + 
 (607*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (64*(1 - et*Cos[u])^5) - (223*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(32*(1 - et*Cos[u])^5) + 
 (731*Sqrt[7/858]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (64*(1 - et*Cos[u])^5) - (607*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(16*(1 - et*Cos[u])^5) + 
 (223*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (8*(1 - et*Cos[u])^5) - (731*Sqrt[7/858]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(16*(1 - et*Cos[u])^5) + 
 (607*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (64*(1 - et*Cos[u])^5) - (669*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(32*(1 - et*Cos[u])^5) + 
 (731*Sqrt[21/286]*et^5*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (64*(1 - et*Cos[u])^5) + (323*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(144*(1 - et*Cos[u])^4) - 
 (37*Sqrt[7/858]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (16*(1 - et*Cos[u])^4) - (323*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(36*(1 - et*Cos[u])^4) + 
 (37*Sqrt[7/858]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (4*(1 - et*Cos[u])^4) + (323*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(48*(1 - et*Cos[u])^4) - 
 (37*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (16*(1 - et*Cos[u])^4) + (1043*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(320*(1 - et*Cos[u])^3) - 
 (73*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (64*(1 - et*Cos[u])^3) - (1043*Sqrt[7/858]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]*Sin[u])/(80*(1 - et*Cos[u])^3) + 
 (73*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16*(1 - et*Cos[u])^3) + (1043*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2*Sin[u])/(320*(1 - et*Cos[u])^3) - 
 (219*Sqrt[21/286]*et^3*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (64*(1 - et*Cos[u])^3) + (Sqrt[3/2002]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*Sin[u])/
  (32*(1 - et*Cos[u])^2) - (Sqrt[3/2002]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*
   Sin[u])/(8*(1 - et*Cos[u])^2) + 
 (3*Sqrt[3/2002]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*Sin[u])/
  (32*(1 - et*Cos[u])^2) + (3*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*
   Sin[u])/(64*(1 - et*Cos[u])) - 
 (3*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]*Sin[u])/
  (16*(1 - et*Cos[u])) + (9*Sqrt[21/286]*et*x^(5/2)*Sqrt[1 - 4*\[Nu]]*\[Nu]^2*
   Sin[u])/(64*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[8, 0]=(-635*Sqrt[7/17]*x^3)/109824 + (4445*Sqrt[7/17]*x^3*\[Nu])/109824 - 
 (4445*Sqrt[7/17]*x^3*\[Nu]^2)/54912 + (4445*Sqrt[7/17]*x^3*\[Nu]^3)/109824 + 
 (5*Sqrt[7/17]*x^3)/(109824*(1 - et*Cos[u])^8) - 
 (5*Sqrt[7/17]*et^2*x^3)/(27456*(1 - et*Cos[u])^8) + 
 (5*Sqrt[7/17]*et^4*x^3)/(18304*(1 - et*Cos[u])^8) - 
 (5*Sqrt[7/17]*et^6*x^3)/(27456*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*x^3*\[Nu])/(109824*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu])/(27456*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu])/(18304*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu])/(27456*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*x^3*\[Nu]^2)/(54912*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^2)/(9152*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*x^3*\[Nu]^3)/(109824*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^3)/(18304*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^8) + 
 (5*Sqrt[7/17]*et^8*x^3*Cos[u]^2)/(27456*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]*Cos[u]^2)/(27456*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(13728*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(27456*(1 - et*Cos[u])^8) - 
 (5*Sqrt[7/17]*et^8*x^3*Cos[u]^4)/(18304*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]*Cos[u]^4)/(18304*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(9152*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(18304*(1 - et*Cos[u])^8) + 
 (5*Sqrt[7/17]*et^8*x^3*Cos[u]^6)/(27456*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]*Cos[u]^6)/(27456*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(13728*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(27456*(1 - et*Cos[u])^8) - 
 (5*Sqrt[7/17]*et^8*x^3*Cos[u]^8)/(109824*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]*Cos[u]^8)/(109824*(1 - et*Cos[u])^8) - 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(54912*(1 - et*Cos[u])^8) + 
 (35*Sqrt[7/17]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(109824*(1 - et*Cos[u])^8) - 
 (5*Sqrt[7/17]*x^3)/(858*(1 - et*Cos[u])^7) + 
 (5*Sqrt[7/17]*et^2*x^3)/(286*(1 - et*Cos[u])^7) - 
 (5*Sqrt[7/17]*et^4*x^3)/(286*(1 - et*Cos[u])^7) + 
 (5*Sqrt[7/17]*et^6*x^3)/(858*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*x^3*\[Nu])/(858*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu])/(286*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu])/(286*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu])/(858*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*x^3*\[Nu]^2)/(429*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^2)/(429*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*x^3*\[Nu]^3)/(858*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(286*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^3)/(286*(1 - et*Cos[u])^7) - 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^3)/(858*(1 - et*Cos[u])^7) + 
 (35*Sqrt[7/17]*x^3)/(2496*(1 - et*Cos[u])^6) - 
 (775*Sqrt[7/17]*et^2*x^3)/(27456*(1 - et*Cos[u])^6) + 
 (395*Sqrt[7/17]*et^4*x^3)/(27456*(1 - et*Cos[u])^6) - 
 (5*Sqrt[7/17]*et^6*x^3)/(27456*(1 - et*Cos[u])^6) - 
 (245*Sqrt[7/17]*x^3*\[Nu])/(2496*(1 - et*Cos[u])^6) + 
 (5425*Sqrt[7/17]*et^2*x^3*\[Nu])/(27456*(1 - et*Cos[u])^6) - 
 (2765*Sqrt[7/17]*et^4*x^3*\[Nu])/(27456*(1 - et*Cos[u])^6) + 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu])/(27456*(1 - et*Cos[u])^6) + 
 (245*Sqrt[7/17]*x^3*\[Nu]^2)/(1248*(1 - et*Cos[u])^6) - 
 (5425*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^6) + 
 (2765*Sqrt[7/17]*et^4*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^6) - 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^6) - 
 (245*Sqrt[7/17]*x^3*\[Nu]^3)/(2496*(1 - et*Cos[u])^6) + 
 (5425*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^6) - 
 (2765*Sqrt[7/17]*et^4*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^6) + 
 (35*Sqrt[7/17]*et^6*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^6) - 
 (23*Sqrt[7/17]*x^3)/(41184*(1 - et*Cos[u])^5) - 
 (47*Sqrt[7/17]*et^2*x^3)/(20592*(1 - et*Cos[u])^5) + 
 (Sqrt[7/17]*et^4*x^3)/(352*(1 - et*Cos[u])^5) + 
 (161*Sqrt[7/17]*x^3*\[Nu])/(41184*(1 - et*Cos[u])^5) + 
 (329*Sqrt[7/17]*et^2*x^3*\[Nu])/(20592*(1 - et*Cos[u])^5) - 
 (7*Sqrt[7/17]*et^4*x^3*\[Nu])/(352*(1 - et*Cos[u])^5) - 
 (161*Sqrt[7/17]*x^3*\[Nu]^2)/(20592*(1 - et*Cos[u])^5) - 
 (329*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(10296*(1 - et*Cos[u])^5) + 
 (7*Sqrt[7/17]*et^4*x^3*\[Nu]^2)/(176*(1 - et*Cos[u])^5) + 
 (161*Sqrt[7/17]*x^3*\[Nu]^3)/(41184*(1 - et*Cos[u])^5) + 
 (329*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(20592*(1 - et*Cos[u])^5) - 
 (7*Sqrt[7/17]*et^4*x^3*\[Nu]^3)/(352*(1 - et*Cos[u])^5) - 
 (6785*Sqrt[7/17]*x^3)/(494208*(1 - et*Cos[u])^4) + 
 (245*Sqrt[7/17]*et^2*x^3)/(27456*(1 - et*Cos[u])^4) + 
 (5*Sqrt[7/17]*et^4*x^3)/(18304*(1 - et*Cos[u])^4) + 
 (47495*Sqrt[7/17]*x^3*\[Nu])/(494208*(1 - et*Cos[u])^4) - 
 (1715*Sqrt[7/17]*et^2*x^3*\[Nu])/(27456*(1 - et*Cos[u])^4) - 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu])/(18304*(1 - et*Cos[u])^4) - 
 (47495*Sqrt[7/17]*x^3*\[Nu]^2)/(247104*(1 - et*Cos[u])^4) + 
 (1715*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^4) + 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^2)/(9152*(1 - et*Cos[u])^4) + 
 (47495*Sqrt[7/17]*x^3*\[Nu]^3)/(494208*(1 - et*Cos[u])^4) - 
 (1715*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^4) - 
 (35*Sqrt[7/17]*et^4*x^3*\[Nu]^3)/(18304*(1 - et*Cos[u])^4) - 
 (3625*x^3)/(123552*Sqrt[119]*(1 - et*Cos[u])^3) + 
 (155*et^2*x^3)/(4576*Sqrt[119]*(1 - et*Cos[u])^3) + 
 (3625*Sqrt[7/17]*x^3*\[Nu])/(123552*(1 - et*Cos[u])^3) - 
 (155*Sqrt[7/17]*et^2*x^3*\[Nu])/(4576*(1 - et*Cos[u])^3) - 
 (3625*Sqrt[7/17]*x^3*\[Nu]^2)/(61776*(1 - et*Cos[u])^3) + 
 (155*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^3) + 
 (3625*Sqrt[7/17]*x^3*\[Nu]^3)/(123552*(1 - et*Cos[u])^3) - 
 (155*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^3) + 
 (2029*x^3)/(27456*Sqrt[119]*(1 - et*Cos[u])^2) - 
 (5*Sqrt[7/17]*et^2*x^3)/(27456*(1 - et*Cos[u])^2) - 
 (2029*Sqrt[7/17]*x^3*\[Nu])/(27456*(1 - et*Cos[u])^2) + 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu])/(27456*(1 - et*Cos[u])^2) + 
 (2029*Sqrt[7/17]*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^2) - 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^2)/(13728*(1 - et*Cos[u])^2) - 
 (2029*Sqrt[7/17]*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^2) + 
 (35*Sqrt[7/17]*et^2*x^3*\[Nu]^3)/(27456*(1 - et*Cos[u])^2) + 
 (25*Sqrt[7/17]*x^3)/(4576*(1 - et*Cos[u])) - 
 (175*Sqrt[7/17]*x^3*\[Nu])/(4576*(1 - et*Cos[u])) + 
 (175*Sqrt[7/17]*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])) - 
 (175*Sqrt[7/17]*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u]))
"-----------------------------------------------------------------------"
H[8, 1]=0
"-----------------------------------------------------------------------"
H[8, 2]=(127*Sqrt[5/17]*x^3)/18304 - (889*Sqrt[5/17]*x^3*\[Nu])/18304 + 
 (889*Sqrt[5/17]*x^3*\[Nu]^2)/9152 - (889*Sqrt[5/17]*x^3*\[Nu]^3)/18304 - 
 (Sqrt[5/17]*x^3)/(18304*(1 - et*Cos[u])^8) + 
 (Sqrt[5/17]*et^2*x^3)/(4576*(1 - et*Cos[u])^8) - 
 (3*Sqrt[5/17]*et^4*x^3)/(9152*(1 - et*Cos[u])^8) + 
 (Sqrt[5/17]*et^6*x^3)/(4576*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*x^3*\[Nu])/(18304*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^2*x^3*\[Nu])/(4576*(1 - et*Cos[u])^8) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu])/(9152*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu])/(4576*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*x^3*\[Nu]^2)/(9152*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^8) - 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu]^2)/(4576*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*x^3*\[Nu]^3)/(18304*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^8) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu]^3)/(9152*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^8) - 
 (Sqrt[5/17]*et^8*x^3*Cos[u]^2)/(4576*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]*Cos[u]^2)/(4576*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(2288*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(4576*(1 - et*Cos[u])^8) + 
 (3*Sqrt[5/17]*et^8*x^3*Cos[u]^4)/(9152*(1 - et*Cos[u])^8) - 
 (21*Sqrt[5/17]*et^8*x^3*\[Nu]*Cos[u]^4)/(9152*(1 - et*Cos[u])^8) + 
 (21*Sqrt[5/17]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(4576*(1 - et*Cos[u])^8) - 
 (21*Sqrt[5/17]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(9152*(1 - et*Cos[u])^8) - 
 (Sqrt[5/17]*et^8*x^3*Cos[u]^6)/(4576*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]*Cos[u]^6)/(4576*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(2288*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(4576*(1 - et*Cos[u])^8) + 
 (Sqrt[5/17]*et^8*x^3*Cos[u]^8)/(18304*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]*Cos[u]^8)/(18304*(1 - et*Cos[u])^8) + 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(9152*(1 - et*Cos[u])^8) - 
 (7*Sqrt[5/17]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(18304*(1 - et*Cos[u])^8) - 
 (Sqrt[5/17]*x^3)/(143*(1 - et*Cos[u])^7) + (3*Sqrt[5/17]*et^2*x^3)/
  (143*(1 - et*Cos[u])^7) - (3*Sqrt[5/17]*et^4*x^3)/(143*(1 - et*Cos[u])^7) + 
 (Sqrt[5/17]*et^6*x^3)/(143*(1 - et*Cos[u])^7) + 
 (7*Sqrt[5/17]*x^3*\[Nu])/(143*(1 - et*Cos[u])^7) - 
 (21*Sqrt[5/17]*et^2*x^3*\[Nu])/(143*(1 - et*Cos[u])^7) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu])/(143*(1 - et*Cos[u])^7) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu])/(143*(1 - et*Cos[u])^7) - 
 (14*Sqrt[5/17]*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) + 
 (42*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) - 
 (42*Sqrt[5/17]*et^4*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) + 
 (14*Sqrt[5/17]*et^6*x^3*\[Nu]^2)/(143*(1 - et*Cos[u])^7) + 
 (7*Sqrt[5/17]*x^3*\[Nu]^3)/(143*(1 - et*Cos[u])^7) - 
 (21*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(143*(1 - et*Cos[u])^7) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu]^3)/(143*(1 - et*Cos[u])^7) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu]^3)/(143*(1 - et*Cos[u])^7) + 
 (71*Sqrt[5/17]*x^3)/(4576*(1 - et*Cos[u])^6) - 
 (141*Sqrt[5/17]*et^2*x^3)/(4576*(1 - et*Cos[u])^6) + 
 (69*Sqrt[5/17]*et^4*x^3)/(4576*(1 - et*Cos[u])^6) + 
 (Sqrt[5/17]*et^6*x^3)/(4576*(1 - et*Cos[u])^6) - 
 (497*Sqrt[5/17]*x^3*\[Nu])/(4576*(1 - et*Cos[u])^6) + 
 (987*Sqrt[5/17]*et^2*x^3*\[Nu])/(4576*(1 - et*Cos[u])^6) - 
 (483*Sqrt[5/17]*et^4*x^3*\[Nu])/(4576*(1 - et*Cos[u])^6) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu])/(4576*(1 - et*Cos[u])^6) + 
 (497*Sqrt[5/17]*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^6) - 
 (987*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^6) + 
 (483*Sqrt[5/17]*et^4*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^6) + 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^6) - 
 (497*Sqrt[5/17]*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^6) + 
 (987*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^6) - 
 (483*Sqrt[5/17]*et^4*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^6) - 
 (7*Sqrt[5/17]*et^6*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^6) - 
 (Sqrt[5/17]*x^3)/(1872*(1 - et*Cos[u])^5) - (53*Sqrt[5/17]*et^2*x^3)/
  (10296*(1 - et*Cos[u])^5) + (Sqrt[5/17]*et^4*x^3)/(176*(1 - et*Cos[u])^5) + 
 (7*Sqrt[5/17]*x^3*\[Nu])/(1872*(1 - et*Cos[u])^5) + 
 (371*Sqrt[5/17]*et^2*x^3*\[Nu])/(10296*(1 - et*Cos[u])^5) - 
 (7*Sqrt[5/17]*et^4*x^3*\[Nu])/(176*(1 - et*Cos[u])^5) - 
 (7*Sqrt[5/17]*x^3*\[Nu]^2)/(936*(1 - et*Cos[u])^5) - 
 (371*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(5148*(1 - et*Cos[u])^5) + 
 (7*Sqrt[5/17]*et^4*x^3*\[Nu]^2)/(88*(1 - et*Cos[u])^5) + 
 (7*Sqrt[5/17]*x^3*\[Nu]^3)/(1872*(1 - et*Cos[u])^5) + 
 (371*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(10296*(1 - et*Cos[u])^5) - 
 (7*Sqrt[5/17]*et^4*x^3*\[Nu]^3)/(176*(1 - et*Cos[u])^5) - 
 (875*Sqrt[5/17]*x^3)/(82368*(1 - et*Cos[u])^4) + 
 (75*Sqrt[5/17]*et^2*x^3)/(4576*(1 - et*Cos[u])^4) - 
 (3*Sqrt[5/17]*et^4*x^3)/(9152*(1 - et*Cos[u])^4) + 
 (6125*Sqrt[5/17]*x^3*\[Nu])/(82368*(1 - et*Cos[u])^4) - 
 (525*Sqrt[5/17]*et^2*x^3*\[Nu])/(4576*(1 - et*Cos[u])^4) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu])/(9152*(1 - et*Cos[u])^4) - 
 (6125*Sqrt[5/17]*x^3*\[Nu]^2)/(41184*(1 - et*Cos[u])^4) + 
 (525*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^4) - 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu]^2)/(4576*(1 - et*Cos[u])^4) + 
 (6125*Sqrt[5/17]*x^3*\[Nu]^3)/(82368*(1 - et*Cos[u])^4) - 
 (525*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^4) + 
 (21*Sqrt[5/17]*et^4*x^3*\[Nu]^3)/(9152*(1 - et*Cos[u])^4) + 
 (149*Sqrt[5/17]*x^3)/(144144*(1 - et*Cos[u])^3) - 
 (29*Sqrt[5/17]*et^2*x^3)/(16016*(1 - et*Cos[u])^3) - 
 (149*Sqrt[5/17]*x^3*\[Nu])/(20592*(1 - et*Cos[u])^3) + 
 (29*Sqrt[5/17]*et^2*x^3*\[Nu])/(2288*(1 - et*Cos[u])^3) + 
 (149*Sqrt[5/17]*x^3*\[Nu]^2)/(10296*(1 - et*Cos[u])^3) - 
 (29*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(1144*(1 - et*Cos[u])^3) - 
 (149*Sqrt[5/17]*x^3*\[Nu]^3)/(20592*(1 - et*Cos[u])^3) + 
 (29*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(2288*(1 - et*Cos[u])^3) + 
 (211*x^3)/(32032*Sqrt[85]*(1 - et*Cos[u])^2) - 
 (63*Sqrt[5/17]*et^2*x^3)/(4576*(1 - et*Cos[u])^2) - 
 (211*x^3*\[Nu])/(4576*Sqrt[85]*(1 - et*Cos[u])^2) + 
 (441*Sqrt[5/17]*et^2*x^3*\[Nu])/(4576*(1 - et*Cos[u])^2) + 
 (211*x^3*\[Nu]^2)/(2288*Sqrt[85]*(1 - et*Cos[u])^2) - 
 (441*Sqrt[5/17]*et^2*x^3*\[Nu]^2)/(2288*(1 - et*Cos[u])^2) - 
 (211*x^3*\[Nu]^3)/(4576*Sqrt[85]*(1 - et*Cos[u])^2) + 
 (441*Sqrt[5/17]*et^2*x^3*\[Nu]^3)/(4576*(1 - et*Cos[u])^2) - 
 (15*Sqrt[5/17]*x^3)/(2288*(1 - et*Cos[u])) + 
 (105*Sqrt[5/17]*x^3*\[Nu])/(2288*(1 - et*Cos[u])) - 
 (105*Sqrt[5/17]*x^3*\[Nu]^2)/(1144*(1 - et*Cos[u])) + 
 (105*Sqrt[5/17]*x^3*\[Nu]^3)/(2288*(1 - et*Cos[u])) - 
 ((I/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((7*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 - (((21*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^8 + (((21*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 (((7*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((21*I)/2288)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((21*I)/2288)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((7*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^8 - (((21*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((21*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((21*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((21*I)/2288)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((21*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((21*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((21*I)/2288)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((21*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + ((I/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*
   Sin[u])/(1 - et*Cos[u])^8 - (((7*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*
   x^3*\[Nu]*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((7*I)/2288)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - (((7*I)/4576)*Sqrt[5/17]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((7*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((7*I)/2288)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((7*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((49*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 + (((49*I)/2288)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^7 - (((49*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((49*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((49*I)/1144)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((49*I)/2288)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((49*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^7 + (((49*I)/2288)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((49*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((29*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - ((I/176)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((3*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 - (((203*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((7*I)/176)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((21*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^6 + (((203*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((7*I)/88)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((21*I)/2288)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((203*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((7*I)/176)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(1 - et*Cos[u])^6 + (((21*I)/4576)*Sqrt[5/17]*et^5*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((47*I)/5148)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 - 
 ((I/572)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((329*I)/5148)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((7*I)/572)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 - (((329*I)/2574)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((7*I)/286)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((329*I)/5148)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((7*I)/572)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - (((75*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((3*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^4 + (((525*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((21*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((525*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((21*I)/2288)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((525*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((21*I)/4576)*Sqrt[5/17]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((15*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^3 - (((105*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^3 + (((105*I)/1144)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^3 - 
 (((105*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^3 + (((63*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^2 - (((441*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^2 + (((441*I)/2288)*Sqrt[5/17]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^2 - 
 (((441*I)/4576)*Sqrt[5/17]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2
"-----------------------------------------------------------------------"
H[8, 3]=0
"-----------------------------------------------------------------------"
H[8, 4]=(-127*x^3)/(1664*Sqrt[374]) + (889*x^3*\[Nu])/(1664*Sqrt[374]) - 
 (889*x^3*\[Nu]^2)/(832*Sqrt[374]) + (889*x^3*\[Nu]^3)/(1664*Sqrt[374]) + 
 x^3/(1664*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (et^2*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (3*et^4*x^3)/(832*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (et^6*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*x^3*\[Nu])/(1664*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^2*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (21*et^4*x^3*\[Nu])/(832*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^6*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*x^3*\[Nu]^2)/(832*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^2*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (21*et^4*x^3*\[Nu]^2)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^6*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*x^3*\[Nu]^3)/(1664*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^2*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (21*et^4*x^3*\[Nu]^3)/(832*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^6*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (et^8*x^3*Cos[u]^2)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^8*x^3*\[Nu]*Cos[u]^2)/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^8*x^3*\[Nu]^2*Cos[u]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^8*x^3*\[Nu]^3*Cos[u]^2)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (3*et^8*x^3*Cos[u]^4)/(832*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (21*et^8*x^3*\[Nu]*Cos[u]^4)/(832*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (21*et^8*x^3*\[Nu]^2*Cos[u]^4)/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (21*et^8*x^3*\[Nu]^3*Cos[u]^4)/(832*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (et^8*x^3*Cos[u]^6)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^8*x^3*\[Nu]*Cos[u]^6)/(416*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^8*x^3*\[Nu]^2*Cos[u]^6)/(208*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^8*x^3*\[Nu]^3*Cos[u]^6)/(416*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (et^8*x^3*Cos[u]^8)/(1664*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^8*x^3*\[Nu]*Cos[u]^8)/(1664*Sqrt[374]*(1 - et*Cos[u])^8) - 
 (7*et^8*x^3*\[Nu]^2*Cos[u]^8)/(832*Sqrt[374]*(1 - et*Cos[u])^8) + 
 (7*et^8*x^3*\[Nu]^3*Cos[u]^8)/(1664*Sqrt[374]*(1 - et*Cos[u])^8) - 
 x^3/(13*Sqrt[374]*(1 - et*Cos[u])^7) + 
 (3*et^2*x^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (3*et^4*x^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) + 
 (et^6*x^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) + 
 (7*x^3*\[Nu])/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (21*et^2*x^3*\[Nu])/(13*Sqrt[374]*(1 - et*Cos[u])^7) + 
 (21*et^4*x^3*\[Nu])/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (7*et^6*x^3*\[Nu])/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (7*Sqrt[2/187]*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) + 
 (21*Sqrt[2/187]*et^2*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) - 
 (21*Sqrt[2/187]*et^4*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) + 
 (7*Sqrt[2/187]*et^6*x^3*\[Nu]^2)/(13*(1 - et*Cos[u])^7) + 
 (7*x^3*\[Nu]^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (21*et^2*x^3*\[Nu]^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) + 
 (21*et^4*x^3*\[Nu]^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (7*et^6*x^3*\[Nu]^3)/(13*Sqrt[374]*(1 - et*Cos[u])^7) - 
 (3*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (5*et^2*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (et^4*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (et^6*x^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (21*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (35*et^2*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (7*et^4*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (7*et^6*x^3*\[Nu])/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (21*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (35*et^2*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (7*et^4*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (7*et^6*x^3*\[Nu]^2)/(208*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (21*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (35*et^2*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (7*et^4*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) + 
 (7*et^6*x^3*\[Nu]^3)/(416*Sqrt[374]*(1 - et*Cos[u])^6) - 
 (145*x^3)/(1872*Sqrt[374]*(1 - et*Cos[u])^5) + 
 (31*Sqrt[17/22]*et^2*x^3)/(936*(1 - et*Cos[u])^5) - 
 (101*et^4*x^3)/(208*Sqrt[374]*(1 - et*Cos[u])^5) + 
 (1015*x^3*\[Nu])/(1872*Sqrt[374]*(1 - et*Cos[u])^5) - 
 (217*Sqrt[17/22]*et^2*x^3*\[Nu])/(936*(1 - et*Cos[u])^5) + 
 (707*et^4*x^3*\[Nu])/(208*Sqrt[374]*(1 - et*Cos[u])^5) - 
 (1015*x^3*\[Nu]^2)/(936*Sqrt[374]*(1 - et*Cos[u])^5) + 
 (217*Sqrt[17/22]*et^2*x^3*\[Nu]^2)/(468*(1 - et*Cos[u])^5) - 
 (707*et^4*x^3*\[Nu]^2)/(104*Sqrt[374]*(1 - et*Cos[u])^5) + 
 (1015*x^3*\[Nu]^3)/(1872*Sqrt[374]*(1 - et*Cos[u])^5) - 
 (217*Sqrt[17/22]*et^2*x^3*\[Nu]^3)/(936*(1 - et*Cos[u])^5) + 
 (707*et^4*x^3*\[Nu]^3)/(208*Sqrt[374]*(1 - et*Cos[u])^5) + 
 (2963*x^3)/(7488*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (5*et^2*x^3)/(32*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (509*et^4*x^3)/(832*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (20741*x^3*\[Nu])/(7488*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (35*et^2*x^3*\[Nu])/(32*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (3563*et^4*x^3*\[Nu])/(832*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (20741*x^3*\[Nu]^2)/(3744*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (35*et^2*x^3*\[Nu]^2)/(16*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (3563*et^4*x^3*\[Nu]^2)/(416*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (20741*x^3*\[Nu]^3)/(7488*Sqrt[374]*(1 - et*Cos[u])^4) - 
 (35*et^2*x^3*\[Nu]^3)/(32*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (3563*et^4*x^3*\[Nu]^3)/(832*Sqrt[374]*(1 - et*Cos[u])^4) + 
 (1579*x^3)/(13104*Sqrt[374]*(1 - et*Cos[u])^3) - 
 (163*et^2*x^3)/(1456*Sqrt[374]*(1 - et*Cos[u])^3) - 
 (1579*x^3*\[Nu])/(1872*Sqrt[374]*(1 - et*Cos[u])^3) + 
 (163*et^2*x^3*\[Nu])/(208*Sqrt[374]*(1 - et*Cos[u])^3) + 
 (1579*x^3*\[Nu]^2)/(936*Sqrt[374]*(1 - et*Cos[u])^3) - 
 (163*et^2*x^3*\[Nu]^2)/(104*Sqrt[374]*(1 - et*Cos[u])^3) - 
 (1579*x^3*\[Nu]^3)/(1872*Sqrt[374]*(1 - et*Cos[u])^3) + 
 (163*et^2*x^3*\[Nu]^3)/(208*Sqrt[374]*(1 - et*Cos[u])^3) - 
 (6931*x^3)/(14560*Sqrt[374]*(1 - et*Cos[u])^2) + 
 (15*Sqrt[17/22]*et^2*x^3)/(416*(1 - et*Cos[u])^2) + 
 (6931*x^3*\[Nu])/(2080*Sqrt[374]*(1 - et*Cos[u])^2) - 
 (105*Sqrt[17/22]*et^2*x^3*\[Nu])/(416*(1 - et*Cos[u])^2) - 
 (6931*x^3*\[Nu]^2)/(1040*Sqrt[374]*(1 - et*Cos[u])^2) + 
 (105*Sqrt[17/22]*et^2*x^3*\[Nu]^2)/(208*(1 - et*Cos[u])^2) + 
 (6931*x^3*\[Nu]^3)/(2080*Sqrt[374]*(1 - et*Cos[u])^2) - 
 (105*Sqrt[17/22]*et^2*x^3*\[Nu]^3)/(416*(1 - et*Cos[u])^2) + 
 (15*x^3)/(208*Sqrt[374]*(1 - et*Cos[u])) - 
 (105*x^3*\[Nu])/(208*Sqrt[374]*(1 - et*Cos[u])) + 
 (105*x^3*\[Nu]^2)/(104*Sqrt[374]*(1 - et*Cos[u])) - 
 (105*x^3*\[Nu]^3)/(208*Sqrt[374]*(1 - et*Cos[u])) + 
 ((I/208)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((3*I)/208)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((3*I)/208)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((7*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + (((21*I)/208)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((21*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + (((7*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((21*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((21*I)/104)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - (((7*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((21*I)/208)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((21*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((3*I)/208)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + (((21*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^2*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((21*I)/104)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((21*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((3*I)/208)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^4*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - (((21*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*
   Cos[u]^4*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((21*I)/104)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^4*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((21*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - ((I/208)*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((7*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^6*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) - 
 (((7*I)/104)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + 
 (((7*I)/208)*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^6*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^8) + (((9*I)/208)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) - 
 (((9*I)/104)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^7) + 
 (((9*I)/208)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^7) - 
 (((63*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) + (((63*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^7) - 
 (((63*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) + (((63*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^7) - 
 (((63*I)/52)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) + 
 (((63*I)/104)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) - (((63*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^7) + 
 (((63*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) - 
 (((63*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^7) + (((35*I)/208)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - 
 (((19*I)/104)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) + 
 (((3*I)/208)*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^6) - 
 (((245*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) + 
 (((133*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - (((21*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^6) + 
 (((245*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - 
 (((133*I)/52)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) + 
 (((21*I)/104)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - 
 (((245*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) + 
 (((133*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - 
 (((21*I)/208)*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^6) - (((97*I)/234)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^5) + ((I/26)*Sqrt[17/22]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^5 + (((679*I)/234)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^5) - 
 (((7*I)/26)*Sqrt[17/22]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((679*I)/117)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^5) + (((7*I)/13)*Sqrt[17/22]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 + 
 (((679*I)/234)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^5) - (((7*I)/26)*Sqrt[17/22]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((53*I)/208)*et*Sqrt[1 - et^2]*x^3*Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^4) + 
 (((125*I)/208)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) + (((371*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^4) - 
 (((875*I)/208)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) - 
 (((371*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) + 
 (((875*I)/104)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) + 
 (((371*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) - 
 (((875*I)/208)*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^4) - (((15*I)/104)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^3) + (((105*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^3) - 
 (((105*I)/52)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^3) + 
 (((105*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^3) - (((63*I)/208)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^2) + (((441*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(Sqrt[374]*(1 - et*Cos[u])^2) - 
 (((441*I)/104)*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^2) + 
 (((441*I)/208)*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (Sqrt[374]*(1 - et*Cos[u])^2)
"-----------------------------------------------------------------------"
H[8, 5]=0
"-----------------------------------------------------------------------"
H[8, 6]=(127*x^3)/(128*Sqrt[51051]) - (127*Sqrt[7/7293]*x^3*\[Nu])/128 + 
 (127*Sqrt[7/7293]*x^3*\[Nu]^2)/64 - (127*Sqrt[7/7293]*x^3*\[Nu]^3)/128 - 
 x^3/(128*Sqrt[51051]*(1 - et*Cos[u])^8) + 
 (et^2*x^3)/(32*Sqrt[51051]*(1 - et*Cos[u])^8) - 
 (Sqrt[3/17017]*et^4*x^3)/(64*(1 - et*Cos[u])^8) + 
 (et^6*x^3)/(32*Sqrt[51051]*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*x^3*\[Nu])/(128*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^8) + 
 (Sqrt[21/2431]*et^4*x^3*\[Nu])/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^6*x^3*\[Nu])/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*x^3*\[Nu]^2)/(64*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^2*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^8) - 
 (Sqrt[21/2431]*et^4*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^6*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*x^3*\[Nu]^3)/(128*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^2*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^8) + 
 (Sqrt[21/2431]*et^4*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^6*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^8) - 
 (et^8*x^3*Cos[u]^2)/(32*Sqrt[51051]*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]*Cos[u]^2)/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(16*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(32*(1 - et*Cos[u])^8) + 
 (Sqrt[3/17017]*et^8*x^3*Cos[u]^4)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[21/2431]*et^8*x^3*\[Nu]*Cos[u]^4)/(64*(1 - et*Cos[u])^8) + 
 (Sqrt[21/2431]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[21/2431]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(64*(1 - et*Cos[u])^8) - 
 (et^8*x^3*Cos[u]^6)/(32*Sqrt[51051]*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]*Cos[u]^6)/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(16*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(32*(1 - et*Cos[u])^8) + 
 (et^8*x^3*Cos[u]^8)/(128*Sqrt[51051]*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]*Cos[u]^8)/(128*(1 - et*Cos[u])^8) + 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[7/7293]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(128*(1 - et*Cos[u])^8) + 
 (31*x^3)/(Sqrt[51051]*(1 - et*Cos[u])^7) - (31*Sqrt[3/17017]*et^2*x^3)/
  (1 - et*Cos[u])^7 + (31*Sqrt[3/17017]*et^4*x^3)/(1 - et*Cos[u])^7 - 
 (31*et^6*x^3)/(Sqrt[51051]*(1 - et*Cos[u])^7) - 
 (31*Sqrt[7/7293]*x^3*\[Nu])/(1 - et*Cos[u])^7 + 
 (31*Sqrt[21/2431]*et^2*x^3*\[Nu])/(1 - et*Cos[u])^7 - 
 (31*Sqrt[21/2431]*et^4*x^3*\[Nu])/(1 - et*Cos[u])^7 + 
 (31*Sqrt[7/7293]*et^6*x^3*\[Nu])/(1 - et*Cos[u])^7 + 
 (62*Sqrt[7/7293]*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 (62*Sqrt[21/2431]*et^2*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 + 
 (62*Sqrt[21/2431]*et^4*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 (62*Sqrt[7/7293]*et^6*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 (31*Sqrt[7/7293]*x^3*\[Nu]^3)/(1 - et*Cos[u])^7 + 
 (31*Sqrt[21/2431]*et^2*x^3*\[Nu]^3)/(1 - et*Cos[u])^7 - 
 (31*Sqrt[21/2431]*et^4*x^3*\[Nu]^3)/(1 - et*Cos[u])^7 + 
 (31*Sqrt[7/7293]*et^6*x^3*\[Nu]^3)/(1 - et*Cos[u])^7 - 
 (61*Sqrt[13/3927]*x^3)/(32*(1 - et*Cos[u])^6) + 
 (563*et^2*x^3)/(32*Sqrt[51051]*(1 - et*Cos[u])^6) + 
 (179*Sqrt[7/7293]*et^4*x^3)/(32*(1 - et*Cos[u])^6) - 
 (31*Sqrt[33/1547]*et^6*x^3)/(32*(1 - et*Cos[u])^6) + 
 (61*Sqrt[91/561]*x^3*\[Nu])/(32*(1 - et*Cos[u])^6) - 
 (563*Sqrt[7/7293]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^6) - 
 (1253*Sqrt[7/7293]*et^4*x^3*\[Nu])/(32*(1 - et*Cos[u])^6) + 
 (31*Sqrt[231/221]*et^6*x^3*\[Nu])/(32*(1 - et*Cos[u])^6) - 
 (61*Sqrt[91/561]*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^6) + 
 (563*Sqrt[7/7293]*et^2*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^6) + 
 (1253*Sqrt[7/7293]*et^4*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^6) - 
 (31*Sqrt[231/221]*et^6*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^6) + 
 (61*Sqrt[91/561]*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^6) - 
 (563*Sqrt[7/7293]*et^2*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^6) - 
 (1253*Sqrt[7/7293]*et^4*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^6) + 
 (31*Sqrt[231/221]*et^6*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^6) + 
 (23*Sqrt[17/3003]*x^3)/(48*(1 - et*Cos[u])^5) - 
 (695*et^2*x^3)/(24*Sqrt[51051]*(1 - et*Cos[u])^5) + 
 (111*Sqrt[3/17017]*et^4*x^3)/(16*(1 - et*Cos[u])^5) - 
 (23*Sqrt[119/429]*x^3*\[Nu])/(48*(1 - et*Cos[u])^5) + 
 (695*Sqrt[7/7293]*et^2*x^3*\[Nu])/(24*(1 - et*Cos[u])^5) - 
 (111*Sqrt[21/2431]*et^4*x^3*\[Nu])/(16*(1 - et*Cos[u])^5) + 
 (23*Sqrt[119/429]*x^3*\[Nu]^2)/(24*(1 - et*Cos[u])^5) - 
 (695*Sqrt[7/7293]*et^2*x^3*\[Nu]^2)/(12*(1 - et*Cos[u])^5) + 
 (111*Sqrt[21/2431]*et^4*x^3*\[Nu]^2)/(8*(1 - et*Cos[u])^5) - 
 (23*Sqrt[119/429]*x^3*\[Nu]^3)/(48*(1 - et*Cos[u])^5) + 
 (695*Sqrt[7/7293]*et^2*x^3*\[Nu]^3)/(24*(1 - et*Cos[u])^5) - 
 (111*Sqrt[21/2431]*et^4*x^3*\[Nu]^3)/(16*(1 - et*Cos[u])^5) + 
 (8917*x^3)/(576*Sqrt[51051]*(1 - et*Cos[u])^4) - 
 (2005*et^2*x^3)/(32*Sqrt[51051]*(1 - et*Cos[u])^4) + 
 (93*Sqrt[33/1547]*et^4*x^3)/(64*(1 - et*Cos[u])^4) - 
 (8917*Sqrt[7/7293]*x^3*\[Nu])/(576*(1 - et*Cos[u])^4) + 
 (2005*Sqrt[7/7293]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^4) - 
 (93*Sqrt[231/221]*et^4*x^3*\[Nu])/(64*(1 - et*Cos[u])^4) + 
 (8917*Sqrt[7/7293]*x^3*\[Nu]^2)/(288*(1 - et*Cos[u])^4) - 
 (2005*Sqrt[7/7293]*et^2*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^4) + 
 (93*Sqrt[231/221]*et^4*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^4) - 
 (8917*Sqrt[7/7293]*x^3*\[Nu]^3)/(576*(1 - et*Cos[u])^4) + 
 (2005*Sqrt[7/7293]*et^2*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^4) - 
 (93*Sqrt[231/221]*et^4*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^4) - 
 (7*Sqrt[91/561]*x^3)/(144*(1 - et*Cos[u])^3) + 
 (23*Sqrt[3/17017]*et^2*x^3)/(16*(1 - et*Cos[u])^3) + 
 (49*Sqrt[91/561]*x^3*\[Nu])/(144*(1 - et*Cos[u])^3) - 
 (23*Sqrt[21/2431]*et^2*x^3*\[Nu])/(16*(1 - et*Cos[u])^3) - 
 (49*Sqrt[91/561]*x^3*\[Nu]^2)/(72*(1 - et*Cos[u])^3) + 
 (23*Sqrt[21/2431]*et^2*x^3*\[Nu]^2)/(8*(1 - et*Cos[u])^3) + 
 (49*Sqrt[91/561]*x^3*\[Nu]^3)/(144*(1 - et*Cos[u])^3) - 
 (23*Sqrt[21/2431]*et^2*x^3*\[Nu]^3)/(16*(1 - et*Cos[u])^3) + 
 (18131*x^3)/(1120*Sqrt[51051]*(1 - et*Cos[u])^2) - 
 (575*et^2*x^3)/(32*Sqrt[51051]*(1 - et*Cos[u])^2) - 
 (18131*x^3*\[Nu])/(160*Sqrt[51051]*(1 - et*Cos[u])^2) + 
 (575*Sqrt[7/7293]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^2) + 
 (18131*x^3*\[Nu]^2)/(80*Sqrt[51051]*(1 - et*Cos[u])^2) - 
 (575*Sqrt[7/7293]*et^2*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^2) - 
 (18131*x^3*\[Nu]^3)/(160*Sqrt[51051]*(1 - et*Cos[u])^2) + 
 (575*Sqrt[7/7293]*et^2*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^2) - 
 (5*Sqrt[3/17017]*x^3)/(16*(1 - et*Cos[u])) + (5*Sqrt[21/2431]*x^3*\[Nu])/
  (16*(1 - et*Cos[u])) - (5*Sqrt[21/2431]*x^3*\[Nu]^2)/(8*(1 - et*Cos[u])) + 
 (5*Sqrt[21/2431]*x^3*\[Nu]^3)/(16*(1 - et*Cos[u])) - 
 ((I/32)*Sqrt[3/17017]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/32)*Sqrt[3/17017]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/32)*Sqrt[3/17017]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^8 + ((I/32)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/32)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/32)*Sqrt[21/2431]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^8 - ((I/16)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/16)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/16)*Sqrt[21/2431]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 ((I/32)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/32)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/32)*Sqrt[21/2431]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/32)*Sqrt[3/17017]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/16)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/32)*Sqrt[3/17017]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/16)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + ((I/32)*Sqrt[3/17017]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*
   Sin[u])/(1 - et*Cos[u])^8 - ((I/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 ((I/16)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 - ((I/32)*Sqrt[21/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 + 
 (((23*I)/32)*Sqrt[51/1001]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 - 
 (((23*I)/16)*Sqrt[51/1001]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((23*I)/32)*Sqrt[51/1001]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((23*I)/32)*Sqrt[357/143]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((23*I)/16)*Sqrt[357/143]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((23*I)/32)*Sqrt[357/143]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((23*I)/16)*Sqrt[357/143]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((23*I)/8)*Sqrt[357/143]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((23*I)/16)*Sqrt[357/143]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((23*I)/32)*Sqrt[357/143]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((23*I)/16)*Sqrt[357/143]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((23*I)/32)*Sqrt[357/143]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((599*I)/32)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[51051]*(1 - et*Cos[u])^6) - 
 (((269*I)/16)*Sqrt[3/17017]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((145*I)/32)*Sqrt[7/7293]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 - (((599*I)/32)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((269*I)/16)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 - (((1015*I)/32)*Sqrt[7/7293]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 + 
 (((599*I)/16)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((269*I)/8)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 + 
 (((1015*I)/16)*Sqrt[7/7293]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 - (((599*I)/32)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((269*I)/16)*Sqrt[21/2431]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 - (((1015*I)/32)*Sqrt[7/7293]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 + 
 (((337*I)/12)*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[51051]*(1 - et*Cos[u])^5) - 
 (((131*I)/4)*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (Sqrt[51051]*(1 - et*Cos[u])^5) - 
 (((337*I)/12)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 + (((131*I)/4)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*
   Sin[u])/(1 - et*Cos[u])^5 + (((337*I)/6)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 - 
 (((131*I)/2)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 - (((337*I)/12)*Sqrt[7/7293]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 + 
 (((131*I)/4)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((47*I)/32)*Sqrt[17/3003]*et*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^4 - (((145*I)/32)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*
   x^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((47*I)/32)*Sqrt[119/429]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 + (((1015*I)/32)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^4 + 
 (((47*I)/16)*Sqrt[119/429]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 - (((1015*I)/16)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 - 
 (((47*I)/32)*Sqrt[119/429]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 + (((1015*I)/32)*Sqrt[7/7293]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((15*I)/16)*Sqrt[3/17017]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 - 
 (((15*I)/16)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 + (((15*I)/8)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^3 - (((15*I)/16)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^3 + 
 (((9*I)/32)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^2 - 
 (((63*I)/32)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 + (((63*I)/16)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^2 - 
 (((63*I)/32)*Sqrt[21/2431]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^2
"-----------------------------------------------------------------------"
H[8, 7]=0
"-----------------------------------------------------------------------"
H[8, 8]=(-127*Sqrt[5/34034]*x^3)/256 + (127*Sqrt[35/4862]*x^3*\[Nu])/256 - 
 (127*Sqrt[35/4862]*x^3*\[Nu]^2)/128 + (127*Sqrt[35/4862]*x^3*\[Nu]^3)/256 - 
 (16383*Sqrt[5/34034]*x^3)/(256*(1 - et*Cos[u])^8) + 
 (16383*Sqrt[5/34034]*et^2*x^3)/(64*(1 - et*Cos[u])^8) - 
 (49149*Sqrt[5/34034]*et^4*x^3)/(128*(1 - et*Cos[u])^8) + 
 (16383*Sqrt[5/34034]*et^6*x^3)/(64*(1 - et*Cos[u])^8) - 
 (32*Sqrt[10/17017]*et^8*x^3)/(1 - et*Cos[u])^8 + 
 (16383*Sqrt[35/4862]*x^3*\[Nu])/(256*(1 - et*Cos[u])^8) - 
 (16383*Sqrt[35/4862]*et^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^8) + 
 (49149*Sqrt[35/4862]*et^4*x^3*\[Nu])/(128*(1 - et*Cos[u])^8) - 
 (16383*Sqrt[35/4862]*et^6*x^3*\[Nu])/(64*(1 - et*Cos[u])^8) + 
 (32*Sqrt[70/2431]*et^8*x^3*\[Nu])/(1 - et*Cos[u])^8 - 
 (16383*Sqrt[35/4862]*x^3*\[Nu]^2)/(128*(1 - et*Cos[u])^8) + 
 (16383*Sqrt[35/4862]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^8) - 
 (49149*Sqrt[35/4862]*et^4*x^3*\[Nu]^2)/(64*(1 - et*Cos[u])^8) + 
 (16383*Sqrt[35/4862]*et^6*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^8) - 
 (64*Sqrt[70/2431]*et^8*x^3*\[Nu]^2)/(1 - et*Cos[u])^8 + 
 (16383*Sqrt[35/4862]*x^3*\[Nu]^3)/(256*(1 - et*Cos[u])^8) - 
 (16383*Sqrt[35/4862]*et^2*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^8) + 
 (49149*Sqrt[35/4862]*et^4*x^3*\[Nu]^3)/(128*(1 - et*Cos[u])^8) - 
 (16383*Sqrt[35/4862]*et^6*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^8) + 
 (32*Sqrt[70/2431]*et^8*x^3*\[Nu]^3)/(1 - et*Cos[u])^8 + 
 (Sqrt[5/34034]*et^8*x^3*Cos[u]^2)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]*Cos[u]^2)/(64*(1 - et*Cos[u])^8) + 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^2*Cos[u]^2)/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^3*Cos[u]^2)/(64*(1 - et*Cos[u])^8) - 
 (3*Sqrt[5/34034]*et^8*x^3*Cos[u]^4)/(128*(1 - et*Cos[u])^8) + 
 (3*Sqrt[35/4862]*et^8*x^3*\[Nu]*Cos[u]^4)/(128*(1 - et*Cos[u])^8) - 
 (3*Sqrt[35/4862]*et^8*x^3*\[Nu]^2*Cos[u]^4)/(64*(1 - et*Cos[u])^8) + 
 (3*Sqrt[35/4862]*et^8*x^3*\[Nu]^3*Cos[u]^4)/(128*(1 - et*Cos[u])^8) + 
 (Sqrt[5/34034]*et^8*x^3*Cos[u]^6)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]*Cos[u]^6)/(64*(1 - et*Cos[u])^8) + 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^2*Cos[u]^6)/(32*(1 - et*Cos[u])^8) - 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^3*Cos[u]^6)/(64*(1 - et*Cos[u])^8) - 
 (Sqrt[5/34034]*et^8*x^3*Cos[u]^8)/(256*(1 - et*Cos[u])^8) + 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]*Cos[u]^8)/(256*(1 - et*Cos[u])^8) - 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^2*Cos[u]^8)/(128*(1 - et*Cos[u])^8) + 
 (Sqrt[35/4862]*et^8*x^3*\[Nu]^3*Cos[u]^8)/(256*(1 - et*Cos[u])^8) - 
 (129*Sqrt[5/34034]*x^3)/(2*(1 - et*Cos[u])^7) + 
 (387*Sqrt[5/34034]*et^2*x^3)/(2*(1 - et*Cos[u])^7) - 
 (387*Sqrt[5/34034]*et^4*x^3)/(2*(1 - et*Cos[u])^7) + 
 (129*Sqrt[5/34034]*et^6*x^3)/(2*(1 - et*Cos[u])^7) + 
 (129*Sqrt[35/4862]*x^3*\[Nu])/(2*(1 - et*Cos[u])^7) - 
 (387*Sqrt[35/4862]*et^2*x^3*\[Nu])/(2*(1 - et*Cos[u])^7) + 
 (387*Sqrt[35/4862]*et^4*x^3*\[Nu])/(2*(1 - et*Cos[u])^7) - 
 (129*Sqrt[35/4862]*et^6*x^3*\[Nu])/(2*(1 - et*Cos[u])^7) - 
 (129*Sqrt[35/4862]*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 + 
 (387*Sqrt[35/4862]*et^2*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 - 
 (387*Sqrt[35/4862]*et^4*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 + 
 (129*Sqrt[35/4862]*et^6*x^3*\[Nu]^2)/(1 - et*Cos[u])^7 + 
 (129*Sqrt[35/4862]*x^3*\[Nu]^3)/(2*(1 - et*Cos[u])^7) - 
 (387*Sqrt[35/4862]*et^2*x^3*\[Nu]^3)/(2*(1 - et*Cos[u])^7) + 
 (387*Sqrt[35/4862]*et^4*x^3*\[Nu]^3)/(2*(1 - et*Cos[u])^7) - 
 (129*Sqrt[35/4862]*et^6*x^3*\[Nu]^3)/(2*(1 - et*Cos[u])^7) - 
 (243*Sqrt[5/34034]*x^3)/(64*(1 - et*Cos[u])^6) + 
 (8677*Sqrt[5/34034]*et^2*x^3)/(64*(1 - et*Cos[u])^6) - 
 (2375*Sqrt[35/4862]*et^4*x^3)/(64*(1 - et*Cos[u])^6) + 
 (8191*Sqrt[5/34034]*et^6*x^3)/(64*(1 - et*Cos[u])^6) + 
 (243*Sqrt[35/4862]*x^3*\[Nu])/(64*(1 - et*Cos[u])^6) - 
 (8677*Sqrt[35/4862]*et^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^6) + 
 (16625*Sqrt[35/4862]*et^4*x^3*\[Nu])/(64*(1 - et*Cos[u])^6) - 
 (8191*Sqrt[35/4862]*et^6*x^3*\[Nu])/(64*(1 - et*Cos[u])^6) - 
 (243*Sqrt[35/4862]*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^6) + 
 (8677*Sqrt[35/4862]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^6) - 
 (16625*Sqrt[35/4862]*et^4*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^6) + 
 (8191*Sqrt[35/4862]*et^6*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^6) + 
 (243*Sqrt[35/4862]*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^6) - 
 (8677*Sqrt[35/4862]*et^2*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^6) + 
 (16625*Sqrt[35/4862]*et^4*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^6) - 
 (8191*Sqrt[35/4862]*et^6*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^6) - 
 (325*Sqrt[65/2618]*x^3)/(288*(1 - et*Cos[u])^5) + 
 (5879*Sqrt[5/34034]*et^2*x^3)/(144*(1 - et*Cos[u])^5) - 
 (837*Sqrt[5/34034]*et^4*x^3)/(32*(1 - et*Cos[u])^5) + 
 (325*Sqrt[455/374]*x^3*\[Nu])/(288*(1 - et*Cos[u])^5) - 
 (5879*Sqrt[35/4862]*et^2*x^3*\[Nu])/(144*(1 - et*Cos[u])^5) + 
 (837*Sqrt[35/4862]*et^4*x^3*\[Nu])/(32*(1 - et*Cos[u])^5) - 
 (325*Sqrt[455/374]*x^3*\[Nu]^2)/(144*(1 - et*Cos[u])^5) + 
 (5879*Sqrt[35/4862]*et^2*x^3*\[Nu]^2)/(72*(1 - et*Cos[u])^5) - 
 (837*Sqrt[35/4862]*et^4*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^5) + 
 (325*Sqrt[455/374]*x^3*\[Nu]^3)/(288*(1 - et*Cos[u])^5) - 
 (5879*Sqrt[35/4862]*et^2*x^3*\[Nu]^3)/(144*(1 - et*Cos[u])^5) + 
 (837*Sqrt[35/4862]*et^4*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^5) - 
 (5255*Sqrt[55/3094]*x^3)/(1152*(1 - et*Cos[u])^4) + 
 (755*Sqrt[55/3094]*et^2*x^3)/(64*(1 - et*Cos[u])^4) - 
 (10237*Sqrt[5/34034]*et^4*x^3)/(128*(1 - et*Cos[u])^4) + 
 (5255*Sqrt[385/442]*x^3*\[Nu])/(1152*(1 - et*Cos[u])^4) - 
 (755*Sqrt[385/442]*et^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^4) + 
 (10237*Sqrt[35/4862]*et^4*x^3*\[Nu])/(128*(1 - et*Cos[u])^4) - 
 (5255*Sqrt[385/442]*x^3*\[Nu]^2)/(576*(1 - et*Cos[u])^4) + 
 (755*Sqrt[385/442]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^4) - 
 (10237*Sqrt[35/4862]*et^4*x^3*\[Nu]^2)/(64*(1 - et*Cos[u])^4) + 
 (5255*Sqrt[385/442]*x^3*\[Nu]^3)/(1152*(1 - et*Cos[u])^4) - 
 (755*Sqrt[385/442]*et^2*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^4) + 
 (10237*Sqrt[35/4862]*et^4*x^3*\[Nu]^3)/(128*(1 - et*Cos[u])^4) + 
 (1213*Sqrt[5/34034]*x^3)/(288*(1 - et*Cos[u])^3) - 
 (19*Sqrt[35/4862]*et^2*x^3)/(32*(1 - et*Cos[u])^3) - 
 (1213*Sqrt[35/4862]*x^3*\[Nu])/(288*(1 - et*Cos[u])^3) + 
 (133*Sqrt[35/4862]*et^2*x^3*\[Nu])/(32*(1 - et*Cos[u])^3) + 
 (1213*Sqrt[35/4862]*x^3*\[Nu]^2)/(144*(1 - et*Cos[u])^3) - 
 (133*Sqrt[35/4862]*et^2*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])^3) - 
 (1213*Sqrt[35/4862]*x^3*\[Nu]^3)/(288*(1 - et*Cos[u])^3) + 
 (133*Sqrt[35/4862]*et^2*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])^3) - 
 (33811*x^3)/(448*Sqrt[170170]*(1 - et*Cos[u])^2) + 
 (93*Sqrt[55/3094]*et^2*x^3)/(64*(1 - et*Cos[u])^2) + 
 (33811*x^3*\[Nu])/(64*Sqrt[170170]*(1 - et*Cos[u])^2) - 
 (93*Sqrt[385/442]*et^2*x^3*\[Nu])/(64*(1 - et*Cos[u])^2) - 
 (33811*x^3*\[Nu]^2)/(32*Sqrt[170170]*(1 - et*Cos[u])^2) + 
 (93*Sqrt[385/442]*et^2*x^3*\[Nu]^2)/(32*(1 - et*Cos[u])^2) + 
 (33811*x^3*\[Nu]^3)/(64*Sqrt[170170]*(1 - et*Cos[u])^2) - 
 (93*Sqrt[385/442]*et^2*x^3*\[Nu]^3)/(64*(1 - et*Cos[u])^2) + 
 (15*Sqrt[5/34034]*x^3)/(32*(1 - et*Cos[u])) - 
 (15*Sqrt[35/4862]*x^3*\[Nu])/(32*(1 - et*Cos[u])) + 
 (15*Sqrt[35/4862]*x^3*\[Nu]^2)/(16*(1 - et*Cos[u])) - 
 (15*Sqrt[35/4862]*x^3*\[Nu]^3)/(32*(1 - et*Cos[u])) - 
 (((93*I)/16)*Sqrt[55/3094]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^8 + 
 (((279*I)/16)*Sqrt[55/3094]*et^3*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((279*I)/16)*Sqrt[55/3094]*et^5*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^8 + ((32*I)*Sqrt[10/17017]*et^7*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^8 + (((93*I)/16)*Sqrt[385/442]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 (((279*I)/16)*Sqrt[385/442]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 + (((279*I)/16)*Sqrt[385/442]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^8 - 
 ((32*I)*Sqrt[70/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^8 - (((93*I)/8)*Sqrt[385/442]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 + (((279*I)/8)*Sqrt[385/442]*et^3*Sqrt[1 - et^2]*
   x^3*\[Nu]^2*Sin[u])/(1 - et*Cos[u])^8 - 
 (((279*I)/8)*Sqrt[385/442]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^8 + ((64*I)*Sqrt[70/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^8 + (((93*I)/16)*Sqrt[385/442]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 (((279*I)/16)*Sqrt[385/442]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 + (((279*I)/16)*Sqrt[385/442]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^8 - 
 ((32*I)*Sqrt[70/2431]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/16)*Sqrt[5/34034]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 - (((3*I)/8)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^2*Sin[u])/(1 - et*Cos[u])^8 + 
 (((3*I)/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^2*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/16)*Sqrt[5/34034]*et^7*Sqrt[1 - et^2]*x^3*
   Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 + (((3*I)/8)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Cos[u]^4*Sin[u])/(1 - et*Cos[u])^8 - 
 (((3*I)/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*Cos[u]^4*Sin[u])/
  (1 - et*Cos[u])^8 - ((I/16)*Sqrt[5/34034]*et^7*Sqrt[1 - et^2]*x^3*Cos[u]^6*
   Sin[u])/(1 - et*Cos[u])^8 + ((I/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*
   \[Nu]*Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 ((I/8)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^2*Cos[u]^6*Sin[u])/
  (1 - et*Cos[u])^8 + ((I/16)*Sqrt[35/4862]*et^7*Sqrt[1 - et^2]*x^3*\[Nu]^3*
   Cos[u]^6*Sin[u])/(1 - et*Cos[u])^8 - 
 (((1847*I)/16)*Sqrt[5/34034]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^7 + (((1847*I)/8)*Sqrt[5/34034]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^7 - (((1847*I)/16)*Sqrt[5/34034]*et^5*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1847*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((1847*I)/8)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1847*I)/16)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^7 - (((1847*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1847*I)/4)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^7 - (((1847*I)/8)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1847*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((1847*I)/8)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^7 + 
 (((1847*I)/16)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^7 - (((1245*I)/16)*Sqrt[5/34034]*et*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^6 + (((1389*I)/8)*Sqrt[5/34034]*et^3*
   Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((219*I)/16)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((1245*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 - 
 (((1389*I)/8)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^6 + (((1533*I)/16)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^6 - 
 (((1245*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((1389*I)/4)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^6 - 
 (((1533*I)/8)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^6 + (((1245*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((1389*I)/8)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^6 + (((1533*I)/16)*Sqrt[35/4862]*et^5*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^6 - 
 (((673*I)/18)*Sqrt[5/34034]*et*Sqrt[1 - et^2]*x^3*Sin[u])/
  (1 - et*Cos[u])^5 + (((81*I)/2)*Sqrt[5/34034]*et^3*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^5 + (((673*I)/18)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]*Sin[u])/(1 - et*Cos[u])^5 - 
 (((81*I)/2)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^5 - (((673*I)/9)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^5 + 
 ((81*I)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^5 + (((673*I)/18)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^5 - 
 (((81*I)/2)*Sqrt[35/4862]*et^3*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^5 - (((565*I)/16)*Sqrt[5/34034]*et*Sqrt[1 - et^2]*x^3*
   Sin[u])/(1 - et*Cos[u])^4 + (((7*I)/16)*Sqrt[455/374]*et^3*Sqrt[1 - et^2]*
   x^3*Sin[u])/(1 - et*Cos[u])^4 + 
 (((565*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^4 - (((49*I)/16)*Sqrt[455/374]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]*Sin[u])/(1 - et*Cos[u])^4 - 
 (((565*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*Sin[u])/
  (1 - et*Cos[u])^4 + (((49*I)/8)*Sqrt[455/374]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^2*Sin[u])/(1 - et*Cos[u])^4 + 
 (((565*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^3*Sin[u])/
  (1 - et*Cos[u])^4 - (((49*I)/16)*Sqrt[455/374]*et^3*Sqrt[1 - et^2]*x^3*
   \[Nu]^3*Sin[u])/(1 - et*Cos[u])^4 - 
 (((15*I)/8)*Sqrt[5/34034]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^3 + 
 (((15*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^3 - (((15*I)/4)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^3 + (((15*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^3 - 
 (((9*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*Sin[u])/(1 - et*Cos[u])^2 + 
 (((63*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]*Sin[u])/
  (1 - et*Cos[u])^2 - (((63*I)/8)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*x^3*\[Nu]^2*
   Sin[u])/(1 - et*Cos[u])^2 + (((63*I)/16)*Sqrt[35/4862]*et*Sqrt[1 - et^2]*
   x^3*\[Nu]^3*Sin[u])/(1 - et*Cos[u])^2
"-----------------------------------------------------------------------"


==> Hlm-GenOrb.m <==
"-------------------------------------------------------------------------------"
"-------------------------------------------------------------------------------"
"Hlm.GenOrb: Lists the expressions for all the relevant modes for gravitational
waveform for inspiralling compact binaries in general orbits in terms of the
variables, r (relative separation), rDOT (radial velocity), phi(orbital phase)
and PhiDOT(time-derivative of orbital phase)"
"H[l,m]: Coefficients corresponding to l, m mode appearing in Equation (4.3)
of the paper"
"------------------------------------------------------------------------------"
"------------------------------------------------------------------------------"
H[2, 0]=(-283*G^2*m^2*PhiDOT^2)/(252*Sqrt[6]*c^4) + 
 (512714*Sqrt[2/3]*G^4*m^4)/(51975*c^6*r^4) - 
 (757*Sqrt[2/3]*G^3*m^3)/(63*c^4*r^3) + (5*Sqrt[2/3]*G^2*m^2)/(c^2*r^2) - 
 (Sqrt[2/3]*G*m)/r + (1938593*G^3*m^3*PhiDOT^2)/(207900*Sqrt[6]*c^6*r) - 
 (37*G*m*PhiDOT^2*r)/(7*Sqrt[6]*c^2) + Sqrt[2/3]*PhiDOT^2*r^2 + 
 (54799*G^2*m^2*PhiDOT^4*r^2)/(3080*Sqrt[6]*c^6) + 
 (169*G*m*PhiDOT^4*r^3)/(42*Sqrt[6]*c^4) + (3*Sqrt[3/2]*PhiDOT^4*r^4)/
  (7*c^2) + (443*G*m*PhiDOT^6*r^5)/(66*Sqrt[6]*c^6) + 
 (83*PhiDOT^6*r^6)/(84*Sqrt[6]*c^4) + (169*Sqrt[3/2]*PhiDOT^8*r^8)/
  (616*c^6) + Sqrt[2/3]*rDOT^2 - (207419*G^2*m^2*PhiDOT^2*rDOT^2)/
  (9240*Sqrt[6]*c^6) - (913799*G^3*m^3*rDOT^2)/(14850*Sqrt[6]*c^6*r^3) - 
 (619*G^2*m^2*rDOT^2)/(126*Sqrt[6]*c^4*r^2) + 
 (5*Sqrt[3/2]*G*m*rDOT^2)/(7*c^2*r) + (113*G*m*PhiDOT^2*r*rDOT^2)/
  (14*Sqrt[6]*c^4) + (3*Sqrt[6]*PhiDOT^2*r^2*rDOT^2)/(7*c^2) + 
 (3485*G*m*PhiDOT^4*r^3*rDOT^2)/(154*Sqrt[6]*c^6) + 
 (83*PhiDOT^4*r^4*rDOT^2)/(28*Sqrt[6]*c^4) + 
 (169*Sqrt[3/2]*PhiDOT^6*r^6*rDOT^2)/(154*c^6) + 
 (3*Sqrt[3/2]*rDOT^4)/(7*c^2) + (92567*G^2*m^2*rDOT^4)/
  (6930*Sqrt[6]*c^6*r^2) + (557*G*m*rDOT^4)/(84*Sqrt[6]*c^4*r) + 
 (14183*G*m*PhiDOT^2*r*rDOT^4)/(616*Sqrt[6]*c^6) + 
 (83*PhiDOT^2*r^2*rDOT^4)/(28*Sqrt[6]*c^4) + 
 (507*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^4)/(308*c^6) + 
 (83*rDOT^6)/(84*Sqrt[6]*c^4) + (5581*G*m*rDOT^6)/(616*Sqrt[6]*c^6*r) + 
 (169*Sqrt[3/2]*PhiDOT^2*r^2*rDOT^6)/(154*c^6) + 
 (169*Sqrt[3/2]*rDOT^8)/(616*c^6) - (4075*G^2*m^2*PhiDOT^2*\[Nu])/
  (252*Sqrt[6]*c^4) + (1375951*G^4*m^4*\[Nu])/(6930*Sqrt[6]*c^6*r^4) - 
 (41*G^4*m^4*Pi^2*\[Nu])/(8*Sqrt[6]*c^6*r^4) - 
 (181*G^3*m^3*\[Nu])/(18*Sqrt[6]*c^4*r^3) - 
 (G^2*m^2*\[Nu])/(Sqrt[6]*c^2*r^2) + (2137*G^3*m^3*PhiDOT^2*\[Nu])/
  (55*Sqrt[6]*c^6*r) + (41*Sqrt[3/2]*G^3*m^3*PhiDOT^2*Pi^2*\[Nu])/
  (32*c^6*r) + (10*Sqrt[2/3]*G*m*PhiDOT^2*r*\[Nu])/(7*c^2) - 
 (234139*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(5544*Sqrt[6]*c^6) + 
 (37*G*m*PhiDOT^4*r^3*\[Nu])/(42*Sqrt[6]*c^4) - 
 (9*Sqrt[3/2]*PhiDOT^4*r^4*\[Nu])/(7*c^2) - (10091*G*m*PhiDOT^6*r^5*\[Nu])/
  (462*Sqrt[6]*c^6) - (589*PhiDOT^6*r^6*\[Nu])/(84*Sqrt[6]*c^4) - 
 (6101*PhiDOT^8*r^8*\[Nu])/(616*Sqrt[6]*c^6) - 
 (313*Sqrt[2/3]*G^2*m^2*PhiDOT^2*rDOT*\[Nu])/(35*c^5) - 
 (2*Sqrt[2/3]*G^3*m^3*rDOT*\[Nu])/(105*c^5*r^3) + 
 (23781*Sqrt[3/2]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(616*c^6) - 
 (174679*G^3*m^3*rDOT^2*\[Nu])/(1155*Sqrt[6]*c^6*r^3) - 
 (41*Sqrt[3/2]*G^3*m^3*Pi^2*rDOT^2*\[Nu])/(16*c^6*r^3) + 
 (2789*G^2*m^2*rDOT^2*\[Nu])/(126*Sqrt[6]*c^4*r^2) + 
 (16*Sqrt[2/3]*G*m*rDOT^2*\[Nu])/(7*c^2*r) + 
 (Sqrt[3/2]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/c^4 - 
 (9*Sqrt[6]*PhiDOT^2*r^2*rDOT^2*\[Nu])/(7*c^2) - 
 (29075*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(462*Sqrt[6]*c^6) - 
 (589*PhiDOT^4*r^4*rDOT^2*\[Nu])/(28*Sqrt[6]*c^4) - 
 (6101*PhiDOT^6*r^6*rDOT^2*\[Nu])/(154*Sqrt[6]*c^6) + 
 (122*Sqrt[2/3]*G^2*m^2*rDOT^3*\[Nu])/(35*c^5*r^2) - 
 (9*Sqrt[3/2]*rDOT^4*\[Nu])/(7*c^2) - (7751*G^2*m^2*rDOT^4*\[Nu])/
  (198*Sqrt[6]*c^6*r^2) - (83*Sqrt[2/3]*G*m*rDOT^4*\[Nu])/(21*c^4*r) - 
 (21235*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(231*Sqrt[6]*c^6) - 
 (589*PhiDOT^2*r^2*rDOT^4*\[Nu])/(28*Sqrt[6]*c^4) - 
 (6101*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(308*c^6) - 
 (589*rDOT^6*\[Nu])/(84*Sqrt[6]*c^4) - (4694*Sqrt[2/3]*G*m*rDOT^6*\[Nu])/
  (231*c^6*r) - (6101*PhiDOT^2*r^2*rDOT^6*\[Nu])/(154*Sqrt[6]*c^6) - 
 (6101*rDOT^8*\[Nu])/(616*Sqrt[6]*c^6) + (1165*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (252*Sqrt[6]*c^4) - (1615*G^4*m^4*\[Nu]^2)/(308*Sqrt[6]*c^6*r^4) - 
 (79*G^3*m^3*\[Nu]^2)/(63*Sqrt[6]*c^4*r^3) + (335*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (1386*Sqrt[6]*c^6*r) + (85241*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (1386*Sqrt[6]*c^6) - (577*G*m*PhiDOT^4*r^3*\[Nu]^2)/(42*Sqrt[6]*c^4) - 
 (251*Sqrt[2/3]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(231*c^6) + 
 (1111*PhiDOT^6*r^6*\[Nu]^2)/(84*Sqrt[6]*c^4) + 
 (4175*Sqrt[3/2]*PhiDOT^8*r^8*\[Nu]^2)/(308*c^6) + 
 (722*Sqrt[6]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(77*c^6) + 
 (158215*G^3*m^3*rDOT^2*\[Nu]^2)/(1386*Sqrt[6]*c^6*r^3) + 
 (467*G^2*m^2*rDOT^2*\[Nu]^2)/(63*Sqrt[6]*c^4*r^2) - 
 (122*Sqrt[2/3]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(7*c^4) - 
 (85957*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(924*Sqrt[6]*c^6) + 
 (1111*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(28*Sqrt[6]*c^4) + 
 (4175*Sqrt[3/2]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(77*c^6) - 
 (400943*G^2*m^2*rDOT^4*\[Nu]^2)/(5544*Sqrt[6]*c^6*r^2) - 
 (214*Sqrt[2/3]*G*m*rDOT^4*\[Nu]^2)/(21*c^4*r) + 
 (412*Sqrt[2/3]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(231*c^6) + 
 (1111*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(28*Sqrt[6]*c^4) + 
 (12525*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(154*c^6) + 
 (1111*rDOT^6*\[Nu]^2)/(84*Sqrt[6]*c^4) + (3365*G*m*rDOT^6*\[Nu]^2)/
  (231*Sqrt[6]*c^6*r) + (4175*Sqrt[3/2]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/
  (77*c^6) + (4175*Sqrt[3/2]*rDOT^8*\[Nu]^2)/(308*c^6) - 
 (2963*G^4*m^4*\[Nu]^3)/(2079*Sqrt[6]*c^6*r^4) + 
 (51971*G^3*m^3*PhiDOT^2*\[Nu]^3)/(8316*Sqrt[6]*c^6*r) - 
 (174497*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(5544*Sqrt[6]*c^6) + 
 (33535*G*m*PhiDOT^6*r^5*\[Nu]^3)/(462*Sqrt[6]*c^6) - 
 (34525*PhiDOT^8*r^8*\[Nu]^3)/(616*Sqrt[6]*c^6) - 
 (183049*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(1848*Sqrt[6]*c^6) + 
 (12731*G^3*m^3*rDOT^2*\[Nu]^3)/(2079*Sqrt[6]*c^6*r^3) + 
 (36169*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(132*Sqrt[6]*c^6) - 
 (34525*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(154*Sqrt[6]*c^6) - 
 (120695*G^2*m^2*rDOT^4*\[Nu]^3)/(1848*Sqrt[6]*c^6*r^2) + 
 (71737*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(231*Sqrt[6]*c^6) - 
 (34525*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(308*c^6) + 
 (1850*Sqrt[2/3]*G*m*rDOT^6*\[Nu]^3)/(33*c^6*r) - 
 (34525*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(154*Sqrt[6]*c^6) - 
 (34525*rDOT^8*\[Nu]^3)/(616*Sqrt[6]*c^6) + (214*Sqrt[2/3]*G^4*m^4*Log[r])/
  (105*c^6*r^4) - (214*Sqrt[2/3]*G^3*m^3*PhiDOT^2*Log[r])/(105*c^6*r) + 
 (428*Sqrt[2/3]*G^3*m^3*rDOT^2*Log[r])/(105*c^6*r^3) - 
 (214*Sqrt[2/3]*G^4*m^4*Log[r0])/(105*c^6*r^4) + 
 (214*Sqrt[2/3]*G^3*m^3*PhiDOT^2*Log[r0])/(105*c^6*r) - 
 (428*Sqrt[2/3]*G^3*m^3*rDOT^2*Log[r0])/(105*c^6*r^3)
"-----------------------------------------------------------------------"
H[2, 1]=(((2*I)/3)*G*m*PhiDOT*Sqrt[1 - 4*\[Nu]])/c + 
 (((155*I)/378)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/(c^5*r^2) - 
 (((6*I)/7)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/(c^3*r) + 
 (((197*I)/378)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((19*I)/42)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (((38*I)/63)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (3167*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(378*c^5) - 
 (83*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(21*c^3) - 
 (22*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(9*c^5) - 
 (((11*I)/7)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((808*I)/189)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) - 
 (((25*I)/28)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (265*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(126*c^5) - 
 (((241*I)/252)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (((1025*I)/378)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r^2) + 
 (((22*I)/21)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^3*r) + 
 (13*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(21*c^6*r) - 
 (((5*I)/378)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((4*I)/7)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 + 
 (54*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(7*c^6) - 
 (((173*I)/63)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (377*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(27*c^5) - 
 (((946*I)/315)*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^6*r^2) - 
 (2*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(21*c^3) - 
 (((69*I)/5)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^6 + 
 (1607*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(126*c^5) + 
 (((10*I)/21)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (116*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(7*c^6) - 
 (((2348*I)/189)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r) + 
 (((20*I)/3)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (((6*I)/5)*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^6*r) + 
 (263*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(63*c^5) + 
 (((275*I)/126)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (((185*I)/126)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r^2) - 
 (((110*I)/63)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (((37*I)/28)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (67*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(126*c^5) - 
 (37*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(42*c^5) + 
 (((236*I)/63)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r) - 
 (((17*I)/21)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(7*c^5) - 
 (((22*I)/21)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[2, 2]=(-11891*G^2*m^2*PhiDOT^2)/(1512*c^4) - 
 (512714*G^4*m^4)/(51975*c^6*r^4) + (757*G^3*m^3)/(63*c^4*r^3) - 
 (5*G^2*m^2)/(c^2*r^2) + (G*m)/r + (42188851*G^3*m^3*PhiDOT^2)/
  (415800*c^6*r) + (11*G*m*PhiDOT^2*r)/(42*c^2) + PhiDOT^2*r^2 + 
 (328813*G^2*m^2*PhiDOT^4*r^2)/(55440*c^6) + 
 (835*G*m*PhiDOT^4*r^3)/(252*c^4) + (9*PhiDOT^4*r^4)/(14*c^2) + 
 (12203*G*m*PhiDOT^6*r^5)/(2772*c^6) + (83*PhiDOT^6*r^6)/(168*c^4) + 
 (507*PhiDOT^8*r^8)/(1232*c^6) + (((25*I)/21)*G*m*PhiDOT*rDOT)/c^2 - 
 (((68735*I)/378)*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) - 
 (((773*I)/189)*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + (2*I)*PhiDOT*r*rDOT + 
 (((91229*I)/13860)*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 + 
 (((433*I)/84)*G*m*PhiDOT^3*r^2*rDOT)/c^4 + (((9*I)/7)*PhiDOT^3*r^3*rDOT)/
  c^2 + (((6299*I)/792)*G*m*PhiDOT^5*r^4*rDOT)/c^6 + 
 (((83*I)/84)*PhiDOT^5*r^5*rDOT)/c^4 + (((507*I)/616)*PhiDOT^7*r^7*rDOT)/
  c^6 - rDOT^2 + (20191*G^2*m^2*PhiDOT^2*rDOT^2)/(18480*c^6) + 
 (913799*G^3*m^3*rDOT^2)/(29700*c^6*r^3) + (619*G^2*m^2*rDOT^2)/
  (252*c^4*r^2) - (15*G*m*rDOT^2)/(14*c^2*r) + 
 (11*G*m*PhiDOT^2*r*rDOT^2)/(28*c^4) + (381*G*m*PhiDOT^4*r^3*rDOT^2)/
  (77*c^6) + (83*PhiDOT^4*r^4*rDOT^2)/(168*c^4) + 
 (507*PhiDOT^6*r^6*rDOT^2)/(616*c^6) + (((863*I)/126)*G*m*PhiDOT*rDOT^3)/
  c^4 + (((39052*I)/3465)*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) + 
 (((9*I)/7)*PhiDOT*r*rDOT^3)/c^2 + (((13867*I)/792)*G*m*PhiDOT^3*r^2*rDOT^3)/
  c^6 + (((83*I)/42)*PhiDOT^3*r^3*rDOT^3)/c^4 + 
 (((1521*I)/616)*PhiDOT^5*r^5*rDOT^3)/c^6 - (9*rDOT^4)/(14*c^2) - 
 (92567*G^2*m^2*rDOT^4)/(13860*c^6*r^2) - (557*G*m*rDOT^4)/(168*c^4*r) - 
 (42811*G*m*PhiDOT^2*r*rDOT^4)/(11088*c^6) - (83*PhiDOT^2*r^2*rDOT^4)/
  (168*c^4) + (((17233*I)/1848)*G*m*PhiDOT*rDOT^5)/c^6 + 
 (((83*I)/84)*PhiDOT*r*rDOT^5)/c^4 + (((1521*I)/616)*PhiDOT^3*r^3*rDOT^5)/
  c^6 - (83*rDOT^6)/(168*c^4) - (5581*G*m*rDOT^6)/(1232*c^6*r) - 
 (507*PhiDOT^2*r^2*rDOT^6)/(616*c^6) + (((507*I)/616)*PhiDOT*r*rDOT^7)/c^6 - 
 (507*rDOT^8)/(1232*c^6) - (5225*G^2*m^2*PhiDOT^2*\[Nu])/(216*c^4) - 
 (1375951*G^4*m^4*\[Nu])/(13860*c^6*r^4) + (41*G^4*m^4*Pi^2*\[Nu])/
  (16*c^6*r^4) + (181*G^3*m^3*\[Nu])/(36*c^4*r^3) + 
 (G^2*m^2*\[Nu])/(2*c^2*r^2) - (((468*I)/35)*G^3*m^3*PhiDOT*\[Nu])/
  (c^5*r^2) + (190703*G^3*m^3*PhiDOT^2*\[Nu])/(3465*c^6*r) - 
 (123*G^3*m^3*PhiDOT^2*Pi^2*\[Nu])/(64*c^6*r) + 
 (26*G*m*PhiDOT^2*r*\[Nu])/(7*c^2) - (((316*I)/35)*G^2*m^2*PhiDOT^3*r*\[Nu])/
  c^5 - (374651*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(33264*c^6) + 
 (19*G*m*PhiDOT^4*r^3*\[Nu])/(252*c^4) - (27*PhiDOT^4*r^4*\[Nu])/(14*c^2) - 
 (36427*G*m*PhiDOT^6*r^5*\[Nu])/(2772*c^6) - (589*PhiDOT^6*r^6*\[Nu])/
  (168*c^4) - (6101*PhiDOT^8*r^8*\[Nu])/(1232*c^6) + 
 (((45*I)/7)*G*m*PhiDOT*rDOT*\[Nu])/c^2 - (121*G^2*m^2*PhiDOT^2*rDOT*\[Nu])/
  (5*c^5) + (2*G^3*m^3*rDOT*\[Nu])/(105*c^5*r^3) - 
 (((57788*I)/315)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) + 
 (((123*I)/32)*G^3*m^3*PhiDOT*Pi^2*rDOT*\[Nu])/(c^6*r^2) - 
 (((3767*I)/189)*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) + 
 (((97861*I)/4158)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((103*I)/12)*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 - 
 (((27*I)/7)*PhiDOT^3*r^3*rDOT*\[Nu])/c^2 - 
 (((68279*I)/5544)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 - 
 (((589*I)/84)*PhiDOT^5*r^5*rDOT*\[Nu])/c^4 - 
 (((6101*I)/616)*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (3879065*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(33264*c^6) + 
 (174679*G^3*m^3*rDOT^2*\[Nu])/(2310*c^6*r^3) + 
 (123*G^3*m^3*Pi^2*rDOT^2*\[Nu])/(32*c^6*r^3) - 
 (2789*G^2*m^2*rDOT^2*\[Nu])/(252*c^4*r^2) - 
 (16*G*m*rDOT^2*\[Nu])/(7*c^2*r) + (((184*I)/35)*G^2*m^2*PhiDOT*rDOT^2*\[Nu])/
  (c^5*r) - (169*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(14*c^4) - 
 (101237*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(2772*c^6) - 
 (589*PhiDOT^4*r^4*rDOT^2*\[Nu])/(168*c^4) - (6101*PhiDOT^6*r^6*rDOT^2*\[Nu])/
  (616*c^6) - (((731*I)/63)*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 - 
 (122*G^2*m^2*rDOT^3*\[Nu])/(35*c^5*r^2) - 
 (((154114*I)/2079)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) - 
 (((27*I)/7)*PhiDOT*r*rDOT^3*\[Nu])/c^2 - 
 (((191995*I)/2772)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 - 
 (((589*I)/42)*PhiDOT^3*r^3*rDOT^3*\[Nu])/c^4 - 
 (((18303*I)/616)*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 + 
 (27*rDOT^4*\[Nu])/(14*c^2) + (7751*G^2*m^2*rDOT^4*\[Nu])/(396*c^6*r^2) + 
 (83*G*m*rDOT^4*\[Nu])/(21*c^4*r) + (6749*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/
  (1386*c^6) + (589*PhiDOT^2*r^2*rDOT^4*\[Nu])/(168*c^4) - 
 (((31532*I)/693)*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (((589*I)/84)*PhiDOT*r*rDOT^5*\[Nu])/c^4 - 
 (((18303*I)/616)*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 + 
 (589*rDOT^6*\[Nu])/(168*c^4) + (4694*G*m*rDOT^6*\[Nu])/(231*c^6*r) + 
 (6101*PhiDOT^2*r^2*rDOT^6*\[Nu])/(616*c^6) - 
 (((6101*I)/616)*PhiDOT*r*rDOT^7*\[Nu])/c^6 + 
 (6101*rDOT^8*\[Nu])/(1232*c^6) + (13133*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (1512*c^4) + (1615*G^4*m^4*\[Nu]^2)/(616*c^6*r^4) + 
 (79*G^3*m^3*\[Nu]^2)/(126*c^4*r^3) - (18415*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (308*c^6*r) + (249035*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(4158*c^6) - 
 (2995*G*m*PhiDOT^4*r^3*\[Nu]^2)/(252*c^4) - (13667*G*m*PhiDOT^6*r^5*\[Nu]^2)/
  (1386*c^6) + (1111*PhiDOT^6*r^6*\[Nu]^2)/(168*c^4) + 
 (12525*PhiDOT^8*r^8*\[Nu]^2)/(616*c^6) - 
 (((701*I)/27)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((2852*I)/189)*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) + 
 (((919811*I)/8316)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((1703*I)/84)*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((147673*I)/2772)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 + 
 (((1111*I)/84)*PhiDOT^5*r^5*rDOT*\[Nu]^2)/c^4 + 
 (((12525*I)/308)*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 - 
 (411899*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(8316*c^6) - 
 (158215*G^3*m^3*rDOT^2*\[Nu]^2)/(2772*c^6*r^3) - 
 (467*G^2*m^2*rDOT^2*\[Nu]^2)/(126*c^4*r^2) - 
 (58*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(21*c^4) + 
 (247505*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(5544*c^6) + 
 (1111*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(168*c^4) + 
 (12525*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(308*c^6) - 
 (((211*I)/9)*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 - 
 (((246065*I)/4158)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((8741*I)/5544)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/c^6 + 
 (((1111*I)/42)*PhiDOT^3*r^3*rDOT^3*\[Nu]^2)/c^4 + 
 (((37575*I)/308)*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 + 
 (400943*G^2*m^2*rDOT^4*\[Nu]^2)/(11088*c^6*r^2) + 
 (214*G*m*rDOT^4*\[Nu]^2)/(21*c^4*r) + (19321*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/
  (693*c^6) - (1111*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(168*c^4) + 
 (((65575*I)/2772)*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (((1111*I)/84)*PhiDOT*r*rDOT^5*\[Nu]^2)/c^4 + 
 (((37575*I)/308)*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (1111*rDOT^6*\[Nu]^2)/(168*c^4) - (3365*G*m*rDOT^6*\[Nu]^2)/(462*c^6*r) - 
 (12525*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(308*c^6) + 
 (((12525*I)/308)*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (12525*rDOT^8*\[Nu]^2)/(616*c^6) + (2963*G^4*m^4*\[Nu]^3)/(4158*c^6*r^4) + 
 (281473*G^3*m^3*PhiDOT^2*\[Nu]^3)/(16632*c^6*r) - 
 (1340869*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(33264*c^6) + 
 (49729*G*m*PhiDOT^6*r^5*\[Nu]^3)/(924*c^6) - (34525*PhiDOT^8*r^8*\[Nu]^3)/
  (1232*c^6) + (((11365*I)/378)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((556601*I)/8316)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 + 
 (((541693*I)/5544)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 - 
 (((34525*I)/616)*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (522547*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(33264*c^6) - 
 (12731*G^3*m^3*rDOT^2*\[Nu]^3)/(4158*c^6*r^3) + 
 (394771*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(5544*c^6) - 
 (34525*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(616*c^6) - 
 (((365725*I)/4158)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) + 
 (((52700*I)/231)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 - 
 (((103575*I)/616)*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 + 
 (120695*G^2*m^2*rDOT^4*\[Nu]^3)/(3696*c^6*r^2) - 
 (58855*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(1386*c^6) + 
 (((85145*I)/693)*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 - 
 (((103575*I)/616)*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 - 
 (1850*G*m*rDOT^6*\[Nu]^3)/(33*c^6*r) + (34525*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/
  (616*c^6) - (((34525*I)/616)*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 + 
 (34525*rDOT^8*\[Nu]^3)/(1232*c^6) - (214*G^4*m^4*Log[r])/(105*c^6*r^4) - 
 (214*G^3*m^3*PhiDOT^2*Log[r])/(15*c^6*r) + 
 (((428*I)/21)*G^3*m^3*PhiDOT*rDOT*Log[r])/(c^6*r^2) - 
 (428*G^3*m^3*rDOT^2*Log[r])/(105*c^6*r^3) + 
 (214*G^4*m^4*Log[r0])/(105*c^6*r^4) + (214*G^3*m^3*PhiDOT^2*Log[r0])/
  (15*c^6*r) - (((428*I)/21)*G^3*m^3*PhiDOT*rDOT*Log[r0])/(c^6*r^2) + 
 (428*G^3*m^3*rDOT^2*Log[r0])/(105*c^6*r^3)
"-----------------------------------------------------------------------"
H[3, 0]=((-I)*G*m*PhiDOT*rDOT)/(Sqrt[42]*c^2) + 
 (((4115*I)/198)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[42]*c^6*r^2) - 
 (((41*I)/9)*Sqrt[2/21]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + 
 (((883*I)/198)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[42]*c^6) + 
 (((23*I)/3)*Sqrt[2/21]*G*m*PhiDOT^3*r^2*rDOT)/c^4 + 
 (((13*I)/22)*Sqrt[21/2]*G*m*PhiDOT^5*r^4*rDOT)/c^6 + 
 (((13*I)/6)*G*m*PhiDOT*rDOT^3)/(Sqrt[42]*c^4) + 
 (((1129*I)/66)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[42]*c^6*r) + 
 (((817*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[42]*c^6) + 
 (((53*I)/88)*Sqrt[3/14]*G*m*PhiDOT*rDOT^5)/c^6 - 
 ((I/10)*Sqrt[21/2]*G^3*m^3*PhiDOT*\[Nu])/(c^5*r^2) - 
 (((9*I)/10)*Sqrt[3/14]*G^2*m^2*PhiDOT^3*r*\[Nu])/c^5 + 
 (I*Sqrt[3/14]*G*m*PhiDOT*rDOT*\[Nu])/c^2 - 
 (((6133*I)/66)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[42]*c^6*r^2) + 
 (((239*I)/9)*G^2*m^2*PhiDOT*rDOT*\[Nu])/(Sqrt[42]*c^4*r) + 
 (((6089*I)/99)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[42]*c^6) - 
 (((10*I)/3)*Sqrt[14/3]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 - 
 (((26749*I)/264)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[42]*c^6) + 
 (((3*I)/5)*Sqrt[3/14]*G^2*m^2*PhiDOT*rDOT^2*\[Nu])/(c^5*r) - 
 (((19*I)/3)*G*m*PhiDOT*rDOT^3*\[Nu])/(Sqrt[42]*c^4) - 
 (((4259*I)/99)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[42]*c^6*r) - 
 (((4927*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[42]*c^6) - 
 (((164*I)/33)*Sqrt[2/21]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 + 
 (((5069*I)/99)*Sqrt[2/21]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((55*I)/9)*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[42]*c^4*r) - 
 (((56663*I)/198)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[42]*c^6) - 
 (((2*I)/3)*Sqrt[2/21]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 + 
 (((4321*I)/132)*Sqrt[7/6]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 - 
 (((5*I)/3)*G*m*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[42]*c^4) - 
 (((2242*I)/99)*Sqrt[2/21]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((7709*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[42]*c^6) + 
 (((1931*I)/132)*G*m*PhiDOT*rDOT^5*\[Nu]^2)/(Sqrt[42]*c^6) - 
 ((I/198)*Sqrt[7/6]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) + 
 (((445*I)/22)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[42]*c^6) - 
 (((827*I)/66)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[42]*c^6) - 
 (((221*I)/99)*Sqrt[2/21]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) + 
 (((683*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[42]*c^6) + 
 (((145*I)/33)*G*m*PhiDOT*rDOT^5*\[Nu]^3)/(Sqrt[42]*c^6)
"-----------------------------------------------------------------------"
H[3, 1]=((I/6)*Sqrt[7/2]*G*m*PhiDOT*Sqrt[1 - 4*\[Nu]])/c + 
 (((26473*I)/2376)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5*r^2) - 
 (((101*I)/18)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3*r) + 
 (((8641*I)/2376)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) + 
 ((3*I)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) - 
 (I*PhiDOT^3*r^3*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c) - 
 (((2479*I)/792)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) - 
 (((5*I)/6)*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) - 
 (((61*I)/88)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) - 
 (32635*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(2376*Sqrt[14]*c^5) - 
 (89*Sqrt[7/2]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(198*c^5*r^3) + 
 (109*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]])/(18*Sqrt[14]*c^3*r^2) - 
 (Sqrt[2/7]*G*m*rDOT*Sqrt[1 - 4*\[Nu]])/(c*r) + 
 (G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) + 
 (PhiDOT^2*r^2*rDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c) + 
 (817*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(396*Sqrt[14]*c^5) + 
 (5*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]])/(6*Sqrt[14]*c^3) + 
 (61*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(88*Sqrt[14]*c^5) - 
 (((11*I)/4)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) + 
 (((64*I)/27)*Sqrt[2/7]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) - 
 (I*PhiDOT*r*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c) - 
 (((1679*I)/264)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) - 
 (((5*I)/3)*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) - 
 (((183*I)/88)*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) + 
 (rDOT^3*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c) - 
 (3*Sqrt[7/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(11*c^5*r^2) + 
 (4*Sqrt[2/7]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3*r) + 
 (460*Sqrt[2/7]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(99*c^5) + 
 (5*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*Sqrt[14]*c^3) + 
 (183*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(88*Sqrt[14]*c^5) - 
 (((9851*I)/1584)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) - 
 (((5*I)/6)*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^3) - 
 (((183*I)/88)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) + 
 (5*rDOT^5*Sqrt[1 - 4*\[Nu]])/(6*Sqrt[14]*c^3) + 
 (257*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(44*Sqrt[14]*c^5*r) + 
 (183*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(88*Sqrt[14]*c^5) - 
 (((61*I)/88)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/(Sqrt[14]*c^5) + 
 (61*rDOT^7*Sqrt[1 - 4*\[Nu]])/(88*Sqrt[14]*c^5) + 
 (167*G^4*m^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*Sqrt[14]*c^6*r^4) - 
 (((27451*I)/2376)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^5*r^2) + (((43*I)/18)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^3*r) - (727*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (90*Sqrt[14]*c^6*r) + (((59189*I)/2376)*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^5) - 
 ((I/3)*Sqrt[14]*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (499*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(180*Sqrt[14]*c^6) - 
 (((4505*I)/792)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^5) + 
 (((19*I)/6)*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^3) + 
 (((1579*I)/264)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^5) - 
 (29345*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(2376*Sqrt[14]*c^5) + 
 (61*Sqrt[2/7]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(33*c^5*r^3) - 
 (43*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(9*Sqrt[14]*c^3*r^2) + 
 (((11*I)/10)*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^6*r^2) + (9*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (2*Sqrt[14]*c^3) + (((767*I)/90)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*c^6) + (305*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(99*Sqrt[14]*c^5) - (19*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (6*Sqrt[14]*c^3) - (1579*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (264*Sqrt[14]*c^5) - (((31*I)/6)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^3) + (128*Sqrt[2/7]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(15*c^6) - (113*Sqrt[2/7]*G^3*m^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (45*c^6*r^3) - (((781*I)/54)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^5*r) + (((1469*I)/264)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^5) + 
 (((19*I)/3)*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^3) + 
 (((1579*I)/88)*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[14]*c^5) + 
 (1373*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(66*Sqrt[14]*c^5*r^2) + 
 (17*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*Sqrt[14]*c^3*r) - 
 (((17*I)/9)*Sqrt[2/7]*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^6*r) - (421*Sqrt[2/7]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (99*c^5) - (19*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (3*Sqrt[14]*c^3) - (1579*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (88*Sqrt[14]*c^5) + (((8977*I)/792)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*c^5) + (25*Sqrt[2/7]*G^2*m^2*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(9*c^6*r^2) + (((19*I)/6)*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[14]*c^3) + (((1579*I)/88)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*c^5) - (19*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (6*Sqrt[14]*c^3) - (563*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (66*Sqrt[14]*c^5*r) - (1579*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (88*Sqrt[14]*c^5) + (((1579*I)/264)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[14]*c^5) - (1579*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (264*Sqrt[14]*c^5) + (((3307*I)/792)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[14]*c^5*r^2) - (((3551*I)/264)*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*c^5) + 
 (((1865*I)/88)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*c^5) - 
 (((1129*I)/88)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*c^5) + 
 (9847*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(792*Sqrt[14]*c^5) - 
 (1913*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(198*Sqrt[14]*c^5*r^3) - 
 (2483*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(132*Sqrt[14]*c^5) + 
 (1129*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(88*Sqrt[14]*c^5) - 
 (((10*I)/9)*Sqrt[14]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r) + (((12233*I)/264)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[14]*c^5) - (((3387*I)/88)*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*c^5) + 
 (1051*Sqrt[7/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(396*c^5*r^2) - 
 (838*Sqrt[2/7]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(33*c^5) + 
 (3387*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(88*Sqrt[14]*c^5) + 
 (((569*I)/22)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[14]*c^5) - 
 (((3387*I)/88)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[14]*c^5) - (452*Sqrt[2/7]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (33*c^5*r) + (3387*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (88*Sqrt[14]*c^5) - (((1129*I)/88)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[14]*c^5) + (1129*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (88*Sqrt[14]*c^5)
"-----------------------------------------------------------------------"
H[3, 2]=(-167*G^2*m^2*PhiDOT^2)/(54*Sqrt[35]*c^4) - 
 (5377*G^3*m^3*PhiDOT^2)/(594*Sqrt[35]*c^6*r) + 
 (2*Sqrt[5/7]*G*m*PhiDOT^2*r)/(3*c^2) + (73*Sqrt[7/5]*G^2*m^2*PhiDOT^4*r^2)/
  (132*c^6) - (13*G*m*PhiDOT^4*r^3)/(18*Sqrt[35]*c^4) + 
 (71*Sqrt[5/7]*G*m*PhiDOT^6*r^5)/(198*c^6) + 
 ((I/6)*Sqrt[5/7]*G*m*PhiDOT*rDOT)/c^2 - 
 (((4115*I)/1188)*Sqrt[5/7]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) + 
 (((41*I)/27)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + 
 (((11351*I)/396)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[35]*c^6) + 
 (((8*I)/3)*Sqrt[5/7]*G*m*PhiDOT^3*r^2*rDOT)/c^4 + 
 (((53*I)/36)*Sqrt[7/5]*G*m*PhiDOT^5*r^4*rDOT)/c^6 - 
 (3281*G^2*m^2*PhiDOT^2*rDOT^2)/(66*Sqrt[35]*c^6) - 
 (23*G*m*PhiDOT^2*r*rDOT^2)/(3*Sqrt[35]*c^4) - 
 (1387*G*m*PhiDOT^4*r^3*rDOT^2)/(132*Sqrt[35]*c^6) - 
 (((13*I)/36)*Sqrt[5/7]*G*m*PhiDOT*rDOT^3)/c^4 - 
 (((1129*I)/396)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) + 
 (((151*I)/36)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[35]*c^6) - 
 (2041*G*m*PhiDOT^2*r*rDOT^4)/(396*Sqrt[35]*c^6) - 
 (((53*I)/176)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (185*Sqrt[5/7]*G^2*m^2*PhiDOT^2*\[Nu])/(54*c^4) + 
 ((I/4)*Sqrt[7/5]*G^3*m^3*PhiDOT*\[Nu])/(c^5*r^2) - 
 (1073*G^3*m^3*PhiDOT^2*\[Nu])/(99*Sqrt[35]*c^6*r) - 
 (2*Sqrt[5/7]*G*m*PhiDOT^2*r*\[Nu])/c^2 + 
 (((7*I)/4)*Sqrt[7/5]*G^2*m^2*PhiDOT^3*r*\[Nu])/c^5 - 
 (15737*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(1188*Sqrt[35]*c^6) - 
 (5*Sqrt[5/7]*G*m*PhiDOT^4*r^3*\[Nu])/(18*c^4) - 
 (139*Sqrt[7/5]*G*m*PhiDOT^6*r^5*\[Nu])/(99*c^6) - 
 ((I/2)*Sqrt[5/7]*G*m*PhiDOT*rDOT*\[Nu])/c^2 + 
 (9*Sqrt[5/7]*G^2*m^2*PhiDOT^2*rDOT*\[Nu])/(2*c^5) + 
 (((6133*I)/396)*Sqrt[5/7]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) - 
 (((239*I)/54)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((29849*I)/594)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[35]*c^6) - 
 (((25*I)/3)*Sqrt[5/7]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 - 
 (((11693*I)/144)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[35]*c^6) + 
 (77983*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(1188*Sqrt[35]*c^6) - 
 (((3*I)/2)*G^2*m^2*PhiDOT*rDOT^2*\[Nu])/(Sqrt[35]*c^5*r) + 
 (2*Sqrt[35]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(3*c^4) + 
 (12809*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(198*Sqrt[35]*c^6) + 
 (((19*I)/18)*Sqrt[5/7]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 + 
 (((4259*I)/594)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) - 
 (((1067*I)/36)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[35]*c^6) + 
 (584*Sqrt[5/7]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(99*c^6) + 
 (((164*I)/99)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (323*Sqrt[5/7]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(54*c^4) + 
 (1479*G^3*m^3*PhiDOT^2*\[Nu]^2)/(11*Sqrt[35]*c^6*r) + 
 (36259*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(1188*Sqrt[35]*c^6) + 
 (71*Sqrt[5/7]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(18*c^4) + 
 (2131*Sqrt[5/7]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(396*c^6) - 
 (((5069*I)/297)*Sqrt[5/7]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 (((55*I)/54)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) - 
 (((192949*I)/1188)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[35]*c^6) - 
 ((I/3)*Sqrt[5/7]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 + 
 (((12503*I)/72)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[35]*c^6) + 
 (80617*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(297*Sqrt[35]*c^6) + 
 (2*Sqrt[5/7]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(3*c^4) - 
 (29489*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(396*Sqrt[35]*c^6) + 
 (((5*I)/18)*Sqrt[5/7]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 + 
 (((2242*I)/297)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((2419*I)/36)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[35]*c^6) - 
 (1381*Sqrt[7/5]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(198*c^6) - 
 (((1931*I)/792)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (18674*G^3*m^3*PhiDOT^2*\[Nu]^3)/(297*Sqrt[35]*c^6*r) + 
 (15509*Sqrt[7/5]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(1188*c^6) - 
 (400*Sqrt[5/7]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(33*c^6) + 
 ((I/1188)*Sqrt[35]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((16193*I)/1188)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[35]*c^6) - 
 (((107*I)/36)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[35]*c^6) - 
 (1066*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(297*Sqrt[35]*c^6) - 
 (1577*Sqrt[7/5]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(198*c^6) + 
 (((221*I)/297)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) - 
 (((19*I)/12)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[35]*c^6) - 
 (842*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(99*Sqrt[35]*c^6) - 
 (((145*I)/198)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[3, 3]=((-I/2)*Sqrt[35/6]*G*m*PhiDOT*Sqrt[1 - 4*\[Nu]])/c - 
 (((26473*I)/792)*Sqrt[5/42]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/(c^5*r^2) + 
 (((101*I)/6)*Sqrt[5/42]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/(c^3*r) + 
 (((5353*I)/72)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/(Sqrt[210]*c^5) - 
 (I*Sqrt[5/42]*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (I*Sqrt[5/42]*PhiDOT^3*r^3*Sqrt[1 - 4*\[Nu]])/c - 
 (((7633*I)/264)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[210]*c^5) - 
 (((5*I)/6)*Sqrt[5/42]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((61*I)/88)*Sqrt[5/42]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (3583*Sqrt[7/30]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(264*c^5) + 
 (89*Sqrt[35/6]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(198*c^5*r^3) - 
 (109*Sqrt[5/42]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]])/(18*c^3*r^2) + 
 (Sqrt[10/21]*G*m*rDOT*Sqrt[1 - 4*\[Nu]])/(c*r) + 
 (Sqrt[35/6]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (Sqrt[15/14]*PhiDOT^2*r^2*rDOT*Sqrt[1 - 4*\[Nu]])/c + 
 (8149*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(132*Sqrt[210]*c^5) + 
 (5*Sqrt[5/42]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]])/(2*c^3) + 
 (61*Sqrt[15/14]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(88*c^5) + 
 (((11*I)/4)*Sqrt[15/14]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((64*I)/9)*Sqrt[10/21]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) + 
 (I*Sqrt[15/14]*PhiDOT*r*rDOT^2*Sqrt[1 - 4*\[Nu]])/c + 
 (((1033*I)/88)*Sqrt[3/70]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((5*I)/3)*Sqrt[5/42]*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (((61*I)/88)*Sqrt[5/42]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (Sqrt[5/42]*rDOT^3*Sqrt[1 - 4*\[Nu]])/c + 
 (Sqrt[105/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(11*c^5*r^2) - 
 (4*Sqrt[10/21]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3*r) + 
 (184*Sqrt[14/15]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(33*c^5) + 
 (5*Sqrt[5/42]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3) + 
 (305*Sqrt[5/42]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(88*c^5) + 
 (((9851*I)/528)*Sqrt[5/42]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((5*I)/2)*Sqrt[5/42]*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (((305*I)/88)*Sqrt[5/42]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (5*Sqrt[5/42]*rDOT^5*Sqrt[1 - 4*\[Nu]])/(6*c^3) - 
 (257*Sqrt[5/42]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(44*c^5*r) + 
 (61*Sqrt[5/42]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(88*c^5) + 
 (((61*I)/88)*Sqrt[15/14]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (61*Sqrt[5/42]*rDOT^7*Sqrt[1 - 4*\[Nu]])/(88*c^5) - 
 (167*G^4*m^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(9*Sqrt[210]*c^6*r^4) + 
 (((27451*I)/792)*Sqrt[5/42]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r^2) - (((43*I)/6)*Sqrt[5/42]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^3*r) - (583*Sqrt[7/30]*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (18*c^6*r) + (((13493*I)/72)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[210]*c^5) - ((2*I)*Sqrt[10/21]*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 - (443*Sqrt[5/42]*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (12*c^6) + (((9137*I)/264)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[210]*c^5) + (((19*I)/6)*Sqrt[5/42]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 + (((1579*I)/264)*Sqrt[5/42]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 - (15857*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (88*Sqrt[210]*c^5) - (61*Sqrt[10/21]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (33*c^5*r^3) + (43*Sqrt[5/42]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (9*c^3*r^2) - (((11*I)/2)*Sqrt[3/70]*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(c^6*r^2) + (31*Sqrt[5/42]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(2*c^3) + (((209*I)/18)*Sqrt[35/6]*G^2*m^2*PhiDOT^3*r*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^6 - 
 (197*Sqrt[2/105]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(33*c^5) - 
 (19*Sqrt[5/42]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(2*c^3) - 
 (1579*Sqrt[5/42]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(88*c^5) + 
 (((31*I)/2)*Sqrt[5/42]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 + 
 (16*Sqrt[10/21]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^6) + 
 (113*Sqrt[2/105]*G^3*m^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(9*c^6*r^3) + 
 (((781*I)/18)*Sqrt[5/42]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) + (((19517*I)/264)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[210]*c^5) - (((19*I)/3)*Sqrt[5/42]*PhiDOT^3*r^3*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - (((1579*I)/264)*Sqrt[5/42]*PhiDOT^5*r^5*
   rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (1373*Sqrt[5/42]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(66*c^5*r^2) - 
 (17*Sqrt[5/42]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^3*r) + 
 (((17*I)/3)*Sqrt[10/21]*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^6*r) - (3667*Sqrt[2/105]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (33*c^5) - (19*Sqrt[5/42]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (3*c^3) - (7895*Sqrt[5/42]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (264*c^5) - (((8977*I)/264)*Sqrt[5/42]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 - (25*Sqrt[10/21]*G^2*m^2*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (9*c^6*r^2) - (((19*I)/2)*Sqrt[5/42]*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 - (((7895*I)/264)*Sqrt[5/42]*PhiDOT^3*r^3*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + (19*Sqrt[5/42]*rDOT^5*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(6*c^3) + (563*Sqrt[5/42]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (66*c^5*r) - (1579*Sqrt[5/42]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (264*c^5) - (((1579*I)/88)*Sqrt[5/42]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 + (1579*Sqrt[5/42]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(264*c^5) - 
 (((3307*I)/264)*Sqrt[5/42]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r^2) - (((173*I)/8)*Sqrt[3/70]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((9637*I)/88)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[210]*c^5) - (((1129*I)/88)*Sqrt[5/42]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (192821*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (792*Sqrt[210]*c^5) + (1913*Sqrt[5/42]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(198*c^5*r^3) - (691*Sqrt[21/10]*G*m*PhiDOT^4*r^3*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(44*c^5) + 
 (1129*Sqrt[15/14]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(88*c^5) + 
 (((10*I)/3)*Sqrt[70/3]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r) - (((21613*I)/88)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[210]*c^5) + (((1129*I)/88)*Sqrt[5/42]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (1051*Sqrt[35/6]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(396*c^5*r^2) - 
 (1352*Sqrt[2/105]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (11*c^5) + (5645*Sqrt[5/42]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (88*c^5) - (((569*I)/22)*Sqrt[15/14]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((5645*I)/88)*Sqrt[5/42]*PhiDOT^3*r^3*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (452*Sqrt[10/21]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(33*c^5*r) + 
 (1129*Sqrt[5/42]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(88*c^5) + 
 (((1129*I)/88)*Sqrt[15/14]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (1129*Sqrt[5/42]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(88*c^5)
"-----------------------------------------------------------------------"
H[4, 0]=(-3013*G^2*m^2*PhiDOT^2)/(1848*Sqrt[2]*c^4) - 
 (93277*Sqrt[2]*G^4*m^4)/(35035*c^6*r^4) + (157*Sqrt[2]*G^3*m^3)/
  (231*c^4*r^3) - (G^2*m^2)/(6*Sqrt[2]*c^2*r^2) + 
 (6830867*G^3*m^3*PhiDOT^2)/(2522520*Sqrt[2]*c^6*r) + 
 (13*G*m*PhiDOT^2*r)/(42*Sqrt[2]*c^2) + (383683*G^2*m^2*PhiDOT^4*r^2)/
  (360360*Sqrt[2]*c^6) + (303*G*m*PhiDOT^4*r^3)/(616*Sqrt[2]*c^4) - 
 (PhiDOT^4*r^4)/(7*Sqrt[2]*c^2) - (775*G*m*PhiDOT^6*r^5)/(1716*Sqrt[2]*c^6) - 
 (23*PhiDOT^6*r^6)/(154*Sqrt[2]*c^4) - (1101*PhiDOT^8*r^8)/
  (8008*Sqrt[2]*c^6) + (113123*G^2*m^2*PhiDOT^2*rDOT^2)/(48048*Sqrt[2]*c^6) - 
 (1283609*G^3*m^3*rDOT^2)/(420420*Sqrt[2]*c^6*r^3) - 
 (145*G^2*m^2*rDOT^2)/(462*Sqrt[2]*c^4*r^2) + 
 (3*G*m*rDOT^2)/(7*Sqrt[2]*c^2*r) - (263*G*m*PhiDOT^2*r*rDOT^2)/
  (308*Sqrt[2]*c^4) - (Sqrt[2]*PhiDOT^2*r^2*rDOT^2)/(7*c^2) - 
 (105257*G*m*PhiDOT^4*r^3*rDOT^2)/(48048*Sqrt[2]*c^6) - 
 (69*PhiDOT^4*r^4*rDOT^2)/(154*Sqrt[2]*c^4) - 
 (1101*PhiDOT^6*r^6*rDOT^2)/(2002*Sqrt[2]*c^6) - rDOT^4/(7*Sqrt[2]*c^2) + 
 (361*G^2*m^2*rDOT^4)/(80080*Sqrt[2]*c^6*r^2) - 
 (83*G*m*rDOT^4)/(154*Sqrt[2]*c^4*r) - (170783*G*m*PhiDOT^2*r*rDOT^4)/
  (48048*Sqrt[2]*c^6) - (69*PhiDOT^2*r^2*rDOT^4)/(154*Sqrt[2]*c^4) - 
 (3303*PhiDOT^4*r^4*rDOT^4)/(4004*Sqrt[2]*c^6) - 
 (23*rDOT^6)/(154*Sqrt[2]*c^4) - (10233*G*m*rDOT^6)/(8008*Sqrt[2]*c^6*r) - 
 (1101*PhiDOT^2*r^2*rDOT^6)/(2002*Sqrt[2]*c^6) - 
 (1101*rDOT^8)/(8008*Sqrt[2]*c^6) + (2581*G^2*m^2*PhiDOT^2*\[Nu])/
  (462*Sqrt[2]*c^4) + (1819199*G^4*m^4*\[Nu])/(120120*Sqrt[2]*c^6*r^4) - 
 (47*G^3*m^3*\[Nu])/(11*Sqrt[2]*c^4*r^3) + 
 (G^2*m^2*\[Nu])/(2*Sqrt[2]*c^2*r^2) - (474447*G^3*m^3*PhiDOT^2*\[Nu])/
  (40040*Sqrt[2]*c^6*r) - (13*G*m*PhiDOT^2*r*\[Nu])/(14*Sqrt[2]*c^2) + 
 (56249*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(21840*Sqrt[2]*c^6) - 
 (199*G*m*PhiDOT^4*r^3*\[Nu])/(77*Sqrt[2]*c^4) + 
 (3*PhiDOT^4*r^4*\[Nu])/(7*Sqrt[2]*c^2) - (18517*G*m*PhiDOT^6*r^5*\[Nu])/
  (48048*Sqrt[2]*c^6) + (159*PhiDOT^6*r^6*\[Nu])/(154*Sqrt[2]*c^4) + 
 (13011*PhiDOT^8*r^8*\[Nu])/(8008*Sqrt[2]*c^6) - 
 (71*G^2*m^2*PhiDOT^2*rDOT*\[Nu])/(140*Sqrt[2]*c^5) + 
 (27*G^3*m^3*rDOT*\[Nu])/(70*Sqrt[2]*c^5*r^3) - 
 (13491*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(1456*Sqrt[2]*c^6) + 
 (828661*G^3*m^3*rDOT^2*\[Nu])/(60060*Sqrt[2]*c^6*r^3) + 
 (2033*G^2*m^2*rDOT^2*\[Nu])/(924*Sqrt[2]*c^4*r^2) - 
 (9*G*m*rDOT^2*\[Nu])/(7*Sqrt[2]*c^2*r) + (G*m*PhiDOT^2*r*rDOT^2*\[Nu])/
  (11*Sqrt[2]*c^4) + (3*Sqrt[2]*PhiDOT^2*r^2*rDOT^2*\[Nu])/(7*c^2) + 
 (44567*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(6006*Sqrt[2]*c^6) + 
 (477*PhiDOT^4*r^4*rDOT^2*\[Nu])/(154*Sqrt[2]*c^4) + 
 (13011*PhiDOT^6*r^6*rDOT^2*\[Nu])/(2002*Sqrt[2]*c^6) - 
 (13*G^2*m^2*rDOT^3*\[Nu])/(70*Sqrt[2]*c^5*r^2) + 
 (3*rDOT^4*\[Nu])/(7*Sqrt[2]*c^2) - (178117*G^2*m^2*rDOT^4*\[Nu])/
  (34320*Sqrt[2]*c^6*r^2) + (15*G*m*rDOT^4*\[Nu])/(77*Sqrt[2]*c^4*r) + 
 (90667*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(6006*Sqrt[2]*c^6) + 
 (477*PhiDOT^2*r^2*rDOT^4*\[Nu])/(154*Sqrt[2]*c^4) + 
 (39033*PhiDOT^4*r^4*rDOT^4*\[Nu])/(4004*Sqrt[2]*c^6) + 
 (159*rDOT^6*\[Nu])/(154*Sqrt[2]*c^4) + (2804*Sqrt[2]*G*m*rDOT^6*\[Nu])/
  (1001*c^6*r) + (13011*PhiDOT^2*r^2*rDOT^6*\[Nu])/(2002*Sqrt[2]*c^6) + 
 (13011*rDOT^8*\[Nu])/(8008*Sqrt[2]*c^6) - (1261*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (462*Sqrt[2]*c^4) - (197*G^4*m^4*\[Nu]^2)/(24024*Sqrt[2]*c^6*r^4) + 
 (65*G^3*m^3*\[Nu]^2)/(77*Sqrt[2]*c^4*r^3) + (5893*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (364*Sqrt[2]*c^6*r) - (184693*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (8008*Sqrt[2]*c^6) + (1777*G*m*PhiDOT^4*r^3*\[Nu]^2)/(462*Sqrt[2]*c^4) + 
 (269417*G*m*PhiDOT^6*r^5*\[Nu]^2)/(24024*Sqrt[2]*c^6) - 
 (291*PhiDOT^6*r^6*\[Nu]^2)/(154*Sqrt[2]*c^4) - 
 (26193*PhiDOT^8*r^8*\[Nu]^2)/(4004*Sqrt[2]*c^6) - 
 (28825*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(12012*Sqrt[2]*c^6) - 
 (35479*G^3*m^3*rDOT^2*\[Nu]^2)/(4004*Sqrt[2]*c^6*r^3) - 
 (1455*G^2*m^2*rDOT^2*\[Nu]^2)/(308*Sqrt[2]*c^4*r^2) + 
 (2003*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(231*Sqrt[2]*c^4) + 
 (22573*Sqrt[2]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(3003*c^6) - 
 (873*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(154*Sqrt[2]*c^4) - 
 (26193*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(1001*Sqrt[2]*c^6) + 
 (31553*G^2*m^2*rDOT^4*\[Nu]^2)/(3003*Sqrt[2]*c^6*r^2) + 
 (381*G*m*rDOT^4*\[Nu]^2)/(77*Sqrt[2]*c^4*r) + 
 (145781*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(24024*Sqrt[2]*c^6) - 
 (873*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(154*Sqrt[2]*c^4) - 
 (78579*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(2002*Sqrt[2]*c^6) - 
 (291*rDOT^6*\[Nu]^2)/(154*Sqrt[2]*c^4) + (6525*G*m*rDOT^6*\[Nu]^2)/
  (4004*Sqrt[2]*c^6*r) - (26193*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/
  (1001*Sqrt[2]*c^6) - (26193*rDOT^8*\[Nu]^2)/(4004*Sqrt[2]*c^6) + 
 (9941*G^4*m^4*\[Nu]^3)/(8008*Sqrt[2]*c^6*r^4) - 
 (49573*G^3*m^3*PhiDOT^2*\[Nu]^3)/(9009*Sqrt[2]*c^6*r) + 
 (527161*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(36036*Sqrt[2]*c^6) - 
 (226445*G*m*PhiDOT^6*r^5*\[Nu]^3)/(12012*Sqrt[2]*c^6) + 
 (70731*PhiDOT^8*r^8*\[Nu]^3)/(8008*Sqrt[2]*c^6) + 
 (59173*Sqrt[2]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(3003*c^6) - 
 (45447*G^3*m^3*rDOT^2*\[Nu]^3)/(4004*Sqrt[2]*c^6*r^3) - 
 (109279*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(1716*Sqrt[2]*c^6) + 
 (70731*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(2002*Sqrt[2]*c^6) + 
 (399723*G^2*m^2*rDOT^4*\[Nu]^3)/(16016*Sqrt[2]*c^6*r^2) - 
 (35417*Sqrt[2]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(1001*c^6) + 
 (212193*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(4004*Sqrt[2]*c^6) - 
 (165*Sqrt[2]*G*m*rDOT^6*\[Nu]^3)/(13*c^6*r) + 
 (70731*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(2002*Sqrt[2]*c^6) + 
 (70731*rDOT^8*\[Nu]^3)/(8008*Sqrt[2]*c^6)
"-----------------------------------------------------------------------"
H[4, 1]=(((-81*I)/77)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[10]*c^5*r^2) + ((I/7)*Sqrt[2/5]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (c^3*r) - (((17*I)/693)*Sqrt[5/2]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  c^5 - (((11*I)/42)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*c^3) + 
 (((9*I)/154)*Sqrt[5/2]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (233*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(77*Sqrt[10]*c^5) - 
 (Sqrt[5/2]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(21*c^3) + 
 (21*Sqrt[2/5]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(11*c^5) - 
 ((I/7)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*c^3) - 
 (((20*I)/77)*Sqrt[10]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) + 
 (((241*I)/308)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*c^5) + 
 (229*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(462*Sqrt[10]*c^5) + 
 (((43*I)/154)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[10]*c^5) + 
 (((2293*I)/924)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[10]*c^5*r^2) - 
 (((2*I)/7)*Sqrt[2/5]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^3*r) - 
 (181*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(210*Sqrt[10]*c^6*r) - 
 (((157*I)/2772)*Sqrt[5/2]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (((11*I)/21)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[10]*c^3) - 
 (149*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(420*Sqrt[10]*c^6) - 
 (((47*I)/1848)*Sqrt[5/2]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (757*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(132*Sqrt[10]*c^5) + 
 (((89*I)/70)*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*c^6*r^2) + (Sqrt[10]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (21*c^3) - (((13*I)/30)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*c^6) - (884*Sqrt[2/5]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(231*c^5) + ((I/7)*Sqrt[2/5]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 + (17*Sqrt[2/5]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(105*c^6) + (((509*I)/462)*Sqrt[5/2]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r) - 
 (((73*I)/66)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[10]*c^5) - (((2*I)/15)*Sqrt[2/5]*G^2*m^2*PhiDOT*rDOT^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^6*r) - 
 (61*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(77*Sqrt[10]*c^5) - 
 (((31*I)/77)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[10]*c^5) - 
 (((233*I)/154)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[10]*c^5*r^2) + (((271*I)/231)*Sqrt[2/5]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((331*I)/231)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[10]*c^5) + 
 (811*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(462*Sqrt[10]*c^5) - 
 (373*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(462*Sqrt[10]*c^5) + 
 (((27*I)/77)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[10]*c^5*r) - (((173*I)/231)*Sqrt[2/5]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (179*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(231*Sqrt[10]*c^5) - 
 (((4*I)/77)*Sqrt[10]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[4, 2]=(-1987*G^2*m^2*PhiDOT^2)/(5544*Sqrt[5]*c^4) + 
 (186554*G^4*m^4)/(21021*Sqrt[5]*c^6*r^4) - (314*Sqrt[5]*G^3*m^3)/
  (693*c^4*r^3) + (Sqrt[5]*G^2*m^2)/(18*c^2*r^2) + 
 (33491*G^3*m^3*PhiDOT^2)/(120120*Sqrt[5]*c^6*r) + 
 (Sqrt[5]*G*m*PhiDOT^2*r)/(42*c^2) + (178567*G^2*m^2*PhiDOT^4*r^2)/
  (120120*Sqrt[5]*c^6) + (1577*G*m*PhiDOT^4*r^3)/(1848*Sqrt[5]*c^4) - 
 (Sqrt[5]*PhiDOT^4*r^4)/(21*c^2) - (3392*G*m*PhiDOT^6*r^5)/
  (3003*Sqrt[5]*c^6) - (23*Sqrt[5]*PhiDOT^6*r^6)/(462*c^4) - 
 (367*Sqrt[5]*PhiDOT^8*r^8)/(8008*c^6) + (((3*I)/14)*Sqrt[5]*G*m*PhiDOT*rDOT)/
  c^2 - (((2523691*I)/420420)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[5]*c^6*r^2) - 
 (((967*I)/462)*G^2*m^2*PhiDOT*rDOT)/(Sqrt[5]*c^4*r) + 
 (((335857*I)/30030)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[5]*c^6) - 
 (((227*I)/231)*G*m*PhiDOT^3*r^2*rDOT)/(Sqrt[5]*c^4) - 
 (((2*I)/21)*Sqrt[5]*PhiDOT^3*r^3*rDOT)/c^2 - 
 (((1321*I)/858)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[5]*c^6) - 
 (((23*I)/231)*Sqrt[5]*PhiDOT^5*r^5*rDOT)/c^4 - 
 (((367*I)/4004)*Sqrt[5]*PhiDOT^7*r^7*rDOT)/c^6 - 
 (53507*G^2*m^2*PhiDOT^2*rDOT^2)/(80080*Sqrt[5]*c^6) + 
 (1283609*G^3*m^3*rDOT^2)/(252252*Sqrt[5]*c^6*r^3) + 
 (145*Sqrt[5]*G^2*m^2*rDOT^2)/(1386*c^4*r^2) - 
 (Sqrt[5]*G*m*rDOT^2)/(7*c^2*r) - (183*G*m*PhiDOT^2*r*rDOT^2)/
  (308*Sqrt[5]*c^4) - (72637*G*m*PhiDOT^4*r^3*rDOT^2)/(48048*Sqrt[5]*c^6) - 
 (23*Sqrt[5]*PhiDOT^4*r^4*rDOT^2)/(462*c^4) - 
 (367*Sqrt[5]*PhiDOT^6*r^6*rDOT^2)/(4004*c^6) - 
 (((1853*I)/924)*G*m*PhiDOT*rDOT^3)/(Sqrt[5]*c^4) + 
 (((4337*I)/5005)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[5]*c^6*r) - 
 (((2*I)/21)*Sqrt[5]*PhiDOT*r*rDOT^3)/c^2 - 
 (((2147*I)/286)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[5]*c^6) - 
 (((46*I)/231)*Sqrt[5]*PhiDOT^3*r^3*rDOT^3)/c^4 - 
 (((1101*I)/4004)*Sqrt[5]*PhiDOT^5*r^5*rDOT^3)/c^6 + 
 (Sqrt[5]*rDOT^4)/(21*c^2) - (361*G^2*m^2*rDOT^4)/(48048*Sqrt[5]*c^6*r^2) + 
 (83*Sqrt[5]*G*m*rDOT^4)/(462*c^4*r) + (55817*G*m*PhiDOT^2*r*rDOT^4)/
  (48048*Sqrt[5]*c^6) + (23*Sqrt[5]*PhiDOT^2*r^2*rDOT^4)/(462*c^4) - 
 (((43795*I)/48048)*Sqrt[5]*G*m*PhiDOT*rDOT^5)/c^6 - 
 (((23*I)/231)*Sqrt[5]*PhiDOT*r*rDOT^5)/c^4 - 
 (((1101*I)/4004)*Sqrt[5]*PhiDOT^3*r^3*rDOT^5)/c^6 + 
 (23*Sqrt[5]*rDOT^6)/(462*c^4) + (3411*Sqrt[5]*G*m*rDOT^6)/(8008*c^6*r) + 
 (367*Sqrt[5]*PhiDOT^2*r^2*rDOT^6)/(4004*c^6) - 
 (((367*I)/4004)*Sqrt[5]*PhiDOT*r*rDOT^7)/c^6 + 
 (367*Sqrt[5]*rDOT^8)/(8008*c^6) + (40*Sqrt[5]*G^2*m^2*PhiDOT^2*\[Nu])/
  (99*c^4) - (1819199*G^4*m^4*\[Nu])/(72072*Sqrt[5]*c^6*r^4) + 
 (47*Sqrt[5]*G^3*m^3*\[Nu])/(33*c^4*r^3) - (Sqrt[5]*G^2*m^2*\[Nu])/
  (6*c^2*r^2) + (((43*I)/28)*G^3*m^3*PhiDOT*\[Nu])/(Sqrt[5]*c^5*r^2) - 
 (490057*G^3*m^3*PhiDOT^2*\[Nu])/(51480*Sqrt[5]*c^6*r) - 
 (Sqrt[5]*G*m*PhiDOT^2*r*\[Nu])/(14*c^2) - 
 (((73*I)/84)*G^2*m^2*PhiDOT^3*r*\[Nu])/(Sqrt[5]*c^5) + 
 (3846989*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(720720*Sqrt[5]*c^6) - 
 (397*Sqrt[5]*G*m*PhiDOT^4*r^3*\[Nu])/(462*c^4) + 
 (Sqrt[5]*PhiDOT^4*r^4*\[Nu])/(7*c^2) + (58271*G*m*PhiDOT^6*r^5*\[Nu])/
  (48048*Sqrt[5]*c^6) + (53*Sqrt[5]*PhiDOT^6*r^6*\[Nu])/(154*c^4) + 
 (4337*Sqrt[5]*PhiDOT^8*r^8*\[Nu])/(8008*c^6) - 
 (((9*I)/14)*Sqrt[5]*G*m*PhiDOT*rDOT*\[Nu])/c^2 + 
 (G^2*m^2*PhiDOT^2*rDOT*\[Nu])/(4*Sqrt[5]*c^5) - 
 (9*G^3*m^3*rDOT*\[Nu])/(14*Sqrt[5]*c^5*r^3) + 
 (((70001*I)/8190)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[5]*c^6*r^2) + 
 (((923*I)/462)*Sqrt[5]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((137161*I)/5005)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[5]*c^6) - 
 (((3*I)/22)*Sqrt[5]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 (((2*I)/7)*Sqrt[5]*PhiDOT^3*r^3*rDOT*\[Nu])/c^2 + 
 (((2861*I)/4368)*Sqrt[5]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 + 
 (((53*I)/77)*Sqrt[5]*PhiDOT^5*r^5*rDOT*\[Nu])/c^4 + 
 (((4337*I)/4004)*Sqrt[5]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (4291961*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(720720*Sqrt[5]*c^6) - 
 (828661*G^3*m^3*rDOT^2*\[Nu])/(36036*Sqrt[5]*c^6*r^3) - 
 (2033*Sqrt[5]*G^2*m^2*rDOT^2*\[Nu])/(2772*c^4*r^2) + 
 (3*Sqrt[5]*G*m*rDOT^2*\[Nu])/(7*c^2*r) - 
 (((13*I)/14)*G^2*m^2*PhiDOT*rDOT^2*\[Nu])/(Sqrt[5]*c^5*r) + 
 (107*Sqrt[5]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(231*c^4) + 
 (25052*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(3003*Sqrt[5]*c^6) + 
 (53*Sqrt[5]*PhiDOT^4*r^4*rDOT^2*\[Nu])/(154*c^4) + 
 (4337*Sqrt[5]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(4004*c^6) + 
 (((173*I)/462)*Sqrt[5]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 + 
 (13*G^2*m^2*rDOT^3*\[Nu])/(42*Sqrt[5]*c^5*r^2) - 
 (((1084807*I)/60060)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[5]*c^6*r) + 
 (((2*I)/7)*Sqrt[5]*PhiDOT*r*rDOT^3*\[Nu])/c^2 + 
 (((128389*I)/4004)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[5]*c^6) + 
 (((106*I)/77)*Sqrt[5]*PhiDOT^3*r^3*rDOT^3*\[Nu])/c^4 + 
 (((13011*I)/4004)*Sqrt[5]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 - 
 (Sqrt[5]*rDOT^4*\[Nu])/(7*c^2) + (178117*G^2*m^2*rDOT^4*\[Nu])/
  (20592*Sqrt[5]*c^6*r^2) - (5*Sqrt[5]*G*m*rDOT^4*\[Nu])/(77*c^4*r) - 
 (491*Sqrt[5]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(2002*c^6) - 
 (53*Sqrt[5]*PhiDOT^2*r^2*rDOT^4*\[Nu])/(154*c^4) + 
 (((64838*I)/3003)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[5]*c^6) + 
 (((53*I)/77)*Sqrt[5]*PhiDOT*r*rDOT^5*\[Nu])/c^4 + 
 (((13011*I)/4004)*Sqrt[5]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 - 
 (53*Sqrt[5]*rDOT^6*\[Nu])/(154*c^4) - (5608*Sqrt[5]*G*m*rDOT^6*\[Nu])/
  (3003*c^6*r) - (4337*Sqrt[5]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(4004*c^6) + 
 (((4337*I)/4004)*Sqrt[5]*PhiDOT*r*rDOT^7*\[Nu])/c^6 - 
 (4337*Sqrt[5]*rDOT^8*\[Nu])/(8008*c^6) - 
 (36*Sqrt[5]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(77*c^4) + 
 (197*Sqrt[5]*G^4*m^4*\[Nu]^2)/(72072*c^6*r^4) - 
 (65*Sqrt[5]*G^3*m^3*\[Nu]^2)/(231*c^4*r^3) + 
 (304433*G^3*m^3*PhiDOT^2*\[Nu]^2)/(12012*Sqrt[5]*c^6*r) - 
 (2733911*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(72072*Sqrt[5]*c^6) + 
 (248*Sqrt[5]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(231*c^4) + 
 (135909*G*m*PhiDOT^6*r^5*\[Nu]^2)/(8008*Sqrt[5]*c^6) - 
 (97*Sqrt[5]*PhiDOT^6*r^6*\[Nu]^2)/(154*c^4) - 
 (8731*Sqrt[5]*PhiDOT^8*r^8*\[Nu]^2)/(4004*c^6) + 
 (((11612*I)/1287)*Sqrt[5]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 (((1187*I)/462)*Sqrt[5]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) - 
 (((126891*I)/4004)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[5]*c^6) + 
 (((598*I)/231)*Sqrt[5]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 + 
 (((405883*I)/24024)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[5]*c^6) - 
 (((97*I)/77)*Sqrt[5]*PhiDOT^5*r^5*rDOT*\[Nu]^2)/c^4 - 
 (((8731*I)/2002)*Sqrt[5]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 + 
 (856861*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(36036*Sqrt[5]*c^6) + 
 (35479*Sqrt[5]*G^3*m^3*rDOT^2*\[Nu]^2)/(12012*c^6*r^3) + 
 (485*Sqrt[5]*G^2*m^2*rDOT^2*\[Nu]^2)/(308*c^4*r^2) - 
 (107*Sqrt[5]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(231*c^4) - 
 (70507*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(12012*Sqrt[5]*c^6) - 
 (97*Sqrt[5]*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(154*c^4) - 
 (8731*Sqrt[5]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(2002*c^6) + 
 (((63*I)/22)*Sqrt[5]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 + 
 (((36989*I)/6006)*Sqrt[5]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((126419*I)/12012)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[5]*c^6) - 
 (((194*I)/77)*Sqrt[5]*PhiDOT^3*r^3*rDOT^3*\[Nu]^2)/c^4 - 
 (((26193*I)/2002)*Sqrt[5]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 - 
 (31553*Sqrt[5]*G^2*m^2*rDOT^4*\[Nu]^2)/(9009*c^6*r^2) - 
 (127*Sqrt[5]*G*m*rDOT^4*\[Nu]^2)/(77*c^4*r) - 
 (494971*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(24024*Sqrt[5]*c^6) + 
 (97*Sqrt[5]*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(154*c^4) - 
 (((14897*I)/24024)*Sqrt[5]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (((97*I)/77)*Sqrt[5]*PhiDOT*r*rDOT^5*\[Nu]^2)/c^4 - 
 (((26193*I)/2002)*Sqrt[5]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 + 
 (97*Sqrt[5]*rDOT^6*\[Nu]^2)/(154*c^4) - (2175*Sqrt[5]*G*m*rDOT^6*\[Nu]^2)/
  (4004*c^6*r) + (8731*Sqrt[5]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(2002*c^6) - 
 (((8731*I)/2002)*Sqrt[5]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 + 
 (8731*Sqrt[5]*rDOT^8*\[Nu]^2)/(4004*c^6) - (9941*Sqrt[5]*G^4*m^4*\[Nu]^3)/
  (24024*c^6*r^4) - (144283*G^3*m^3*PhiDOT^2*\[Nu]^3)/(18018*Sqrt[5]*c^6*r) + 
 (292307*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(12012*Sqrt[5]*c^6) - 
 (119631*G*m*PhiDOT^6*r^5*\[Nu]^3)/(4004*Sqrt[5]*c^6) + 
 (23577*Sqrt[5]*PhiDOT^8*r^8*\[Nu]^3)/(8008*c^6) - 
 (((207931*I)/6006)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[5]*c^6*r^2) + 
 (((66925*I)/6006)*Sqrt[5]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 - 
 (((61156*I)/1001)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[5]*c^6) + 
 (((23577*I)/4004)*Sqrt[5]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (25877*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(2002*Sqrt[5]*c^6) + 
 (15149*Sqrt[5]*G^3*m^3*rDOT^2*\[Nu]^3)/(4004*c^6*r^3) - 
 (88663*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(4004*Sqrt[5]*c^6) + 
 (23577*Sqrt[5]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(4004*c^6) + 
 (((417173*I)/6006)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[5]*c^6*r) - 
 (((434768*I)/3003)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[5]*c^6) + 
 (((70731*I)/4004)*Sqrt[5]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 - 
 (133241*Sqrt[5]*G^2*m^2*rDOT^4*\[Nu]^3)/(16016*c^6*r^2) + 
 (145876*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(3003*Sqrt[5]*c^6) - 
 (((30829*I)/2002)*Sqrt[5]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 + 
 (((70731*I)/4004)*Sqrt[5]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 + 
 (110*Sqrt[5]*G*m*rDOT^6*\[Nu]^3)/(13*c^6*r) - 
 (23577*Sqrt[5]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(4004*c^6) + 
 (((23577*I)/4004)*Sqrt[5]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 - 
 (23577*Sqrt[5]*rDOT^8*\[Nu]^3)/(8008*c^6)
"-----------------------------------------------------------------------"
H[4, 3]=(((27*I)/11)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^5*r^2) - 
 ((I/3)*Sqrt[2/35]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/(c^3*r) + 
 (((149*I)/33)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^5) - 
 (((23*I)/6)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^3) + 
 (((131*I)/66)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^5) + 
 (233*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(11*Sqrt[70]*c^5) + 
 (Sqrt[5/14]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(3*c^3) + 
 (199*Sqrt[2/35]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(33*c^5) + 
 ((I/3)*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^3) + 
 (((20*I)/33)*Sqrt[10/7]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) + 
 (((51*I)/44)*Sqrt[7/10]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (229*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(66*Sqrt[70]*c^5) - 
 (((43*I)/66)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[70]*c^5) - 
 (((2293*I)/396)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*c^5*r^2) + 
 (((2*I)/3)*Sqrt[2/35]*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^3*r) + 
 (181*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(30*Sqrt[70]*c^6*r) - 
 (((9077*I)/396)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*c^5) + 
 (((23*I)/3)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*c^3) + 
 (4847*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(180*Sqrt[70]*c^6) + 
 (((163*I)/88)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*c^5) - 
 (757*Sqrt[7/10]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(132*c^5) - 
 (((89*I)/30)*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[70]*c^6*r^2) - (Sqrt[10/7]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(3*c^3) - (((1223*I)/30)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[70]*c^6) - (466*Sqrt[2/35]*G*m*PhiDOT^4*r^3*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(33*c^5) - 
 ((I/3)*Sqrt[2/35]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (17*Sqrt[2/35]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(15*c^6) - 
 (((509*I)/198)*Sqrt[5/14]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) - (((47*I)/22)*Sqrt[7/10]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 + (((2*I)/45)*Sqrt[14/5]*G^2*m^2*PhiDOT*rDOT^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^6*r) + 
 (61*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(11*Sqrt[70]*c^5) + 
 (((31*I)/33)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[70]*c^5) + 
 (((233*I)/66)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[70]*c^5*r^2) + 
 (((559*I)/33)*Sqrt[2/35]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((799*I)/33)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[70]*c^5) - 
 (811*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(66*Sqrt[70]*c^5) + 
 (19*Sqrt[7/10]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(66*c^5) - 
 (((9*I)/11)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[70]*c^5*r) - (((7*I)/11)*Sqrt[14/5]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (179*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(33*Sqrt[70]*c^5) + 
 (((4*I)/33)*Sqrt[10/7]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[4, 4]=(53143*G^2*m^2*PhiDOT^2)/(1584*Sqrt[35]*c^4) - 
 (93277*G^4*m^4)/(3003*Sqrt[35]*c^6*r^4) + (157*Sqrt[5/7]*G^3*m^3)/
  (99*c^4*r^3) - (Sqrt[35]*G^2*m^2)/(36*c^2*r^2) - 
 (3360689*G^3*m^3*PhiDOT^2)/(65520*Sqrt[35]*c^6*r) - 
 (17*Sqrt[5/7]*G*m*PhiDOT^2*r)/(12*c^2) + (4709689*G^2*m^2*PhiDOT^4*r^2)/
  (240240*Sqrt[35]*c^6) - (613*G*m*PhiDOT^4*r^3)/(528*Sqrt[35]*c^4) - 
 (Sqrt[5/7]*PhiDOT^4*r^4)/(6*c^2) - (4157*Sqrt[7/5]*G*m*PhiDOT^6*r^5)/
  (3432*c^6) - (23*Sqrt[5/7]*PhiDOT^6*r^6)/(132*c^4) - 
 (367*Sqrt[5/7]*PhiDOT^8*r^8)/(2288*c^6) - 
 (((3*I)/2)*Sqrt[5/7]*G*m*PhiDOT*rDOT)/c^2 + 
 (((2523691*I)/60060)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[35]*c^6*r^2) + 
 (((967*I)/66)*G^2*m^2*PhiDOT*rDOT)/(Sqrt[35]*c^4*r) + 
 (((1185991*I)/30030)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[35]*c^6) - 
 (((488*I)/33)*G*m*PhiDOT^3*r^2*rDOT)/(Sqrt[35]*c^4) - 
 (((2*I)/3)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT)/c^2 - 
 (((9887*I)/429)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[35]*c^6) - 
 (((23*I)/33)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT)/c^4 - 
 (((367*I)/572)*Sqrt[5/7]*PhiDOT^7*r^7*rDOT)/c^6 - 
 (2185991*G^2*m^2*PhiDOT^2*rDOT^2)/(68640*Sqrt[35]*c^6) - 
 (1283609*G^3*m^3*rDOT^2)/(72072*Sqrt[35]*c^6*r^3) - 
 (145*Sqrt[5/7]*G^2*m^2*rDOT^2)/(396*c^4*r^2) + 
 (Sqrt[5/7]*G*m*rDOT^2)/(2*c^2*r) + (2047*G*m*PhiDOT^2*r*rDOT^2)/
  (88*Sqrt[35]*c^4) + (Sqrt[5/7]*PhiDOT^2*r^2*rDOT^2)/c^2 + 
 (78733*Sqrt[5/7]*G*m*PhiDOT^4*r^3*rDOT^2)/(13728*c^6) + 
 (115*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^2)/(132*c^4) + 
 (367*Sqrt[5/7]*PhiDOT^6*r^6*rDOT^2)/(572*c^6) + 
 (((1853*I)/132)*G*m*PhiDOT*rDOT^3)/(Sqrt[35]*c^4) - 
 (((4337*I)/715)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[35]*c^6*r) + 
 (((2*I)/3)*Sqrt[5/7]*PhiDOT*r*rDOT^3)/c^2 - 
 (((5762*I)/429)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[35]*c^6) - 
 (((367*I)/572)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT^3)/c^6 - 
 (Sqrt[5/7]*rDOT^4)/(6*c^2) + (361*G^2*m^2*rDOT^4)/(13728*Sqrt[35]*c^6*r^2) - 
 (83*Sqrt[5/7]*G*m*rDOT^4)/(132*c^4*r) + (630647*G*m*PhiDOT^2*r*rDOT^4)/
  (13728*Sqrt[35]*c^6) + (115*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^4)/(132*c^4) + 
 (1835*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^4)/(1144*c^6) + 
 (((43795*I)/6864)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (((23*I)/33)*Sqrt[5/7]*PhiDOT*r*rDOT^5)/c^4 + 
 (((367*I)/572)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT^5)/c^6 - 
 (23*Sqrt[5/7]*rDOT^6)/(132*c^4) - (3411*Sqrt[5/7]*G*m*rDOT^6)/(2288*c^6*r) + 
 (367*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^6)/(572*c^6) + 
 (((367*I)/572)*Sqrt[5/7]*PhiDOT*r*rDOT^7)/c^6 - 
 (367*Sqrt[5/7]*rDOT^8)/(2288*c^6) - (9983*Sqrt[5/7]*G^2*m^2*PhiDOT^2*\[Nu])/
  (396*c^4) + (1819199*G^4*m^4*\[Nu])/(20592*Sqrt[35]*c^6*r^4) - 
 (47*Sqrt[35]*G^3*m^3*\[Nu])/(66*c^4*r^3) + (Sqrt[35]*G^2*m^2*\[Nu])/
  (12*c^2*r^2) - (((43*I)/4)*G^3*m^3*PhiDOT*\[Nu])/(Sqrt[35]*c^5*r^2) + 
 (35071711*G^3*m^3*PhiDOT^2*\[Nu])/(102960*Sqrt[35]*c^6*r) + 
 (17*Sqrt[5/7]*G*m*PhiDOT^2*r*\[Nu])/(4*c^2) - 
 (((367*I)/12)*G^2*m^2*PhiDOT^3*r*\[Nu])/(Sqrt[35]*c^5) - 
 (463601*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(205920*Sqrt[35]*c^6) + 
 (23*Sqrt[5/7]*G*m*PhiDOT^4*r^3*\[Nu])/(66*c^4) + 
 (Sqrt[5/7]*PhiDOT^4*r^4*\[Nu])/(2*c^2) + 
 (110281*Sqrt[5/7]*G*m*PhiDOT^6*r^5*\[Nu])/(13728*c^6) + 
 (53*Sqrt[5/7]*PhiDOT^6*r^6*\[Nu])/(44*c^4) + 
 (4337*Sqrt[5/7]*PhiDOT^8*r^8*\[Nu])/(2288*c^6) + 
 (((9*I)/2)*Sqrt[5/7]*G*m*PhiDOT*rDOT*\[Nu])/c^2 + 
 (43*G^2*m^2*PhiDOT^2*rDOT*\[Nu])/(8*Sqrt[35]*c^5) + 
 (9*G^3*m^3*rDOT*\[Nu])/(4*Sqrt[35]*c^5*r^3) - 
 (((70001*I)/1170)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[35]*c^6*r^2) - 
 (((923*I)/66)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((13152*I)/715)*Sqrt[7/5]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((349*I)/66)*Sqrt[5/7]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 ((2*I)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT*\[Nu])/c^2 + 
 (((670661*I)/6864)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[35]*c^6) + 
 (((53*I)/11)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT*\[Nu])/c^4 + 
 (((4337*I)/572)*Sqrt[5/7]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 + 
 (50558069*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(205920*Sqrt[35]*c^6) + 
 (828661*G^3*m^3*rDOT^2*\[Nu])/(10296*Sqrt[35]*c^6*r^3) + 
 (2033*Sqrt[5/7]*G^2*m^2*rDOT^2*\[Nu])/(792*c^4*r^2) - 
 (3*Sqrt[5/7]*G*m*rDOT^2*\[Nu])/(2*c^2*r) + 
 (((13*I)/2)*G^2*m^2*PhiDOT*rDOT^2*\[Nu])/(Sqrt[35]*c^5*r) - 
 (449*Sqrt[5/7]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(66*c^4) - 
 (3*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^2*\[Nu])/c^2 - 
 (165299*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(1716*Sqrt[35]*c^6) - 
 (265*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^2*\[Nu])/(44*c^4) - 
 (4337*Sqrt[5/7]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(572*c^6) - 
 (((173*I)/66)*Sqrt[5/7]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 - 
 (13*G^2*m^2*rDOT^3*\[Nu])/(12*Sqrt[35]*c^5*r^2) + 
 (((1084807*I)/8580)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[35]*c^6*r) - 
 ((2*I)*Sqrt[5/7]*PhiDOT*r*rDOT^3*\[Nu])/c^2 + 
 (((69799*I)/572)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[35]*c^6) + 
 (((4337*I)/572)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 + 
 (Sqrt[5/7]*rDOT^4*\[Nu])/(2*c^2) - (178117*Sqrt[7/5]*G^2*m^2*rDOT^4*\[Nu])/
  (41184*c^6*r^2) + (5*Sqrt[5/7]*G*m*rDOT^4*\[Nu])/(22*c^4*r) - 
 (84775*Sqrt[5/7]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(1716*c^6) - 
 (265*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^4*\[Nu])/(44*c^4) - 
 (21685*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(1144*c^6) - 
 (((64838*I)/429)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[35]*c^6) - 
 (((53*I)/11)*Sqrt[5/7]*PhiDOT*r*rDOT^5*\[Nu])/c^4 - 
 (((4337*I)/572)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 + 
 (53*Sqrt[5/7]*rDOT^6*\[Nu])/(44*c^4) + (2804*Sqrt[5/7]*G*m*rDOT^6*\[Nu])/
  (429*c^6*r) - (4337*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(572*c^6) - 
 (((4337*I)/572)*Sqrt[5/7]*PhiDOT*r*rDOT^7*\[Nu])/c^6 + 
 (4337*Sqrt[5/7]*rDOT^8*\[Nu])/(2288*c^6) + 
 (2125*Sqrt[5/7]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(132*c^4) - 
 (197*Sqrt[5/7]*G^4*m^4*\[Nu]^2)/(20592*c^6*r^4) + 
 (65*Sqrt[5/7]*G^3*m^3*\[Nu]^2)/(66*c^4*r^3) - 
 (2190077*G^3*m^3*PhiDOT^2*\[Nu]^2)/(3432*Sqrt[35]*c^6*r) - 
 (411575*Sqrt[5/7]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(20592*c^6) - 
 (107*Sqrt[5/7]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(44*c^4) - 
 (13349*Sqrt[7/5]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(2288*c^6) - 
 (97*Sqrt[5/7]*PhiDOT^6*r^6*\[Nu]^2)/(44*c^4) - 
 (8731*Sqrt[5/7]*PhiDOT^8*r^8*\[Nu]^2)/(1144*c^6) - 
 (((11612*I)/1287)*Sqrt[35]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((1187*I)/66)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) - 
 (((75697*I)/572)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[35]*c^6) + 
 (((15*I)/11)*Sqrt[35]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((88859*I)/3432)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[35]*c^6) - 
 (((97*I)/11)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT*\[Nu]^2)/c^4 - 
 (((8731*I)/286)*Sqrt[5/7]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 - 
 (38897*Sqrt[7/5]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(936*c^6) - 
 (35479*Sqrt[5/7]*G^3*m^3*rDOT^2*\[Nu]^2)/(3432*c^6*r^3) - 
 (485*Sqrt[5/7]*G^2*m^2*rDOT^2*\[Nu]^2)/(88*c^4*r^2) - 
 (75*Sqrt[35]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(22*c^4) - 
 (19871*Sqrt[5/7]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(858*c^6) + 
 (485*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(44*c^4) + 
 (8731*Sqrt[5/7]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(286*c^6) - 
 (((63*I)/22)*Sqrt[35]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 - 
 (((36989*I)/858)*Sqrt[5/7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((487057*I)/1716)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[35]*c^6) - 
 (((8731*I)/286)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 + 
 (31553*Sqrt[5/7]*G^2*m^2*rDOT^4*\[Nu]^2)/(2574*c^6*r^2) + 
 (127*Sqrt[5/7]*G*m*rDOT^4*\[Nu]^2)/(22*c^4*r) + 
 (416993*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(2288*Sqrt[35]*c^6) + 
 (485*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(44*c^4) + 
 (43655*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(572*c^6) + 
 (((14897*I)/3432)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (((97*I)/11)*Sqrt[5/7]*PhiDOT*r*rDOT^5*\[Nu]^2)/c^4 + 
 (((8731*I)/286)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (97*Sqrt[5/7]*rDOT^6*\[Nu]^2)/(44*c^4) + (2175*Sqrt[5/7]*G*m*rDOT^6*\[Nu]^2)/
  (1144*c^6*r) + (8731*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(286*c^6) + 
 (((8731*I)/286)*Sqrt[5/7]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (8731*Sqrt[5/7]*rDOT^8*\[Nu]^2)/(1144*c^6) + 
 (9941*Sqrt[5/7]*G^4*m^4*\[Nu]^3)/(6864*c^6*r^4) + 
 (76633*Sqrt[7/5]*G^3*m^3*PhiDOT^2*\[Nu]^3)/(2574*c^6*r) - 
 (326171*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(3432*Sqrt[35]*c^6) - 
 (73259*G*m*PhiDOT^6*r^5*\[Nu]^3)/(3432*Sqrt[35]*c^6) + 
 (23577*Sqrt[5/7]*PhiDOT^8*r^8*\[Nu]^3)/(2288*c^6) + 
 (((207931*I)/858)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[35]*c^6*r^2) + 
 (((129641*I)/858)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[35]*c^6) - 
 (((270497*I)/858)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[35]*c^6) + 
 (((23577*I)/572)*Sqrt[5/7]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (218234*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(429*Sqrt[35]*c^6) - 
 (15149*Sqrt[5/7]*G^3*m^3*rDOT^2*\[Nu]^3)/(1144*c^6*r^3) + 
 (143711*Sqrt[5/7]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(1144*c^6) - 
 (23577*Sqrt[5/7]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(572*c^6) - 
 (((417173*I)/858)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[35]*c^6*r) + 
 (((65099*I)/429)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[35]*c^6) + 
 (((23577*I)/572)*Sqrt[5/7]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 + 
 (133241*Sqrt[5/7]*G^2*m^2*rDOT^4*\[Nu]^3)/(4576*c^6*r^2) + 
 (21773*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(39*Sqrt[35]*c^6) - 
 (117885*Sqrt[5/7]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(1144*c^6) + 
 (((30829*I)/286)*Sqrt[5/7]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 - 
 (((23577*I)/572)*Sqrt[5/7]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 - 
 (55*Sqrt[35]*G*m*rDOT^6*\[Nu]^3)/(13*c^6*r) - 
 (23577*Sqrt[5/7]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(572*c^6) - 
 (((23577*I)/572)*Sqrt[5/7]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 + 
 (23577*Sqrt[5/7]*rDOT^8*\[Nu]^3)/(2288*c^6)
"-----------------------------------------------------------------------"
H[5, 0]=(((-203*I)/585)*Sqrt[14/33]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) - 
 ((I/9)*Sqrt[11/42]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + 
 (((12421*I)/585)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[462]*c^6) + 
 ((I/6)*Sqrt[7/66]*G*m*PhiDOT^3*r^2*rDOT)/c^4 - 
 ((2*I)*Sqrt[6/77]*G*m*PhiDOT^5*r^4*rDOT)/c^6 + 
 ((I/3)*G*m*PhiDOT*rDOT^3)/(Sqrt[462]*c^4) + 
 (((3239*I)/390)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[462]*c^6*r) - 
 (((421*I)/156)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[462]*c^6) - 
 (((5*I)/26)*Sqrt[3/154]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (((809*I)/390)*Sqrt[11/42]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) + 
 (((5*I)/9)*Sqrt[11/42]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((121621*I)/1170)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[462]*c^6) - 
 (((5*I)/6)*Sqrt[7/66]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 (((1391*I)/24)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[462]*c^6) - 
 (((5*I)/3)*G*m*PhiDOT*rDOT^3*\[Nu])/(Sqrt[462]*c^4) - 
 (((12224*I)/585)*Sqrt[2/231]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) + 
 (((415*I)/39)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[462]*c^6) + 
 (((43*I)/39)*Sqrt[2/231]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (((2845*I)/234)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[462]*c^6*r^2) - 
 (((5*I)/9)*Sqrt[11/42]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) + 
 (((20467*I)/234)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[462]*c^6) + 
 (((5*I)/6)*Sqrt[7/66]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((563*I)/12)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[462]*c^6) + 
 (((5*I)/3)*G*m*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[462]*c^4) + 
 (((2300*I)/117)*Sqrt[2/231]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((541*I)/156)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[462]*c^6) + 
 (((85*I)/78)*G*m*PhiDOT*rDOT^5*\[Nu]^2)/(Sqrt[462]*c^6) - 
 (((461*I)/234)*Sqrt[11/42]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) + 
 (((883*I)/26)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[462]*c^6) - 
 (((113*I)/6)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[462]*c^6) + 
 (((2173*I)/234)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[462]*c^6*r) - 
 (((436*I)/39)*Sqrt[2/231]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 - 
 (((100*I)/39)*Sqrt[2/231]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[5, 1]=(((-53311*I)/5616)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*c^5*r^2) + (((43*I)/36)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*c^3*r) + (((14969*I)/1404)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*c^5) - (((97*I)/48)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*c^3) - (((89*I)/936)*Sqrt[35/11]*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]])/c^5 + ((I/6)*Sqrt[5/77]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]])/
  c^3 + ((I/52)*Sqrt[55/7]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (13513*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(2808*Sqrt[385]*c^5) + 
 (163*Sqrt[7/55]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(72*c^5*r^3) - 
 (41*Sqrt[5/77]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]])/(72*c^3*r^2) + 
 (2*Sqrt[5/77]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(3*c^3) - 
 (527*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(468*Sqrt[385]*c^5) - 
 (Sqrt[5/77]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]])/(6*c^3) - 
 (Sqrt[55/7]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 ((I/4)*Sqrt[11/35]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((659*I)/351)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[385]*c^5*r) + 
 (((8473*I)/1248)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[385]*c^5) + ((I/3)*Sqrt[5/77]*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]])/
  c^3 + (((3*I)/52)*Sqrt[55/7]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (71*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(16*Sqrt[385]*c^5*r^2) + 
 (2*Sqrt[5/77]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3*r) - 
 (673*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(117*Sqrt[385]*c^5) - 
 (Sqrt[5/77]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3) - 
 (3*Sqrt[55/7]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 (((361*I)/936)*Sqrt[11/35]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 ((I/6)*Sqrt[5/77]*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (((3*I)/52)*Sqrt[55/7]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (Sqrt[5/77]*rDOT^5*Sqrt[1 - 4*\[Nu]])/(6*c^3) - 
 (19*Sqrt[5/77]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(26*c^5*r) - 
 (3*Sqrt[55/7]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 ((I/52)*Sqrt[55/7]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (Sqrt[55/7]*rDOT^7*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 (1783*G^4*m^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(504*Sqrt[385]*c^6*r^4) + 
 (((60953*I)/2808)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*c^5*r^2) - (((43*I)/18)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*c^3*r) + (4723*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (840*Sqrt[385]*c^6*r) - (((16439*I)/2808)*Sqrt[5/77]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (((97*I)/24)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[385]*c^3) - 
 (12629*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(5040*Sqrt[385]*c^6) + 
 (((3077*I)/936)*Sqrt[5/77]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 ((I/3)*Sqrt[5/77]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (((197*I)/156)*Sqrt[5/77]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (120623*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (5616*Sqrt[385]*c^5) - (23*Sqrt[5/77]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (3*c^5*r^3) + (41*Sqrt[5/77]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (36*c^3*r^2) - (((1307*I)/280)*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*c^6*r^2) - (4*Sqrt[5/77]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(3*c^3) + (((433*I)/90)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[385]*c^6) - (17893*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(1872*Sqrt[385]*c^5) + 
 (Sqrt[5/77]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^3) + 
 (197*Sqrt[5/77]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(156*c^5) + 
 ((I/2)*Sqrt[11/35]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (38*Sqrt[11/35]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(105*c^6) + 
 (151*G^3*m^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(28*Sqrt[385]*c^6*r^3) - 
 (((2267*I)/1404)*Sqrt[5/77]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) + (((397*I)/52)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*c^5) - (((2*I)/3)*Sqrt[5/77]*PhiDOT^3*r^3*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (((197*I)/52)*Sqrt[5/77]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (7*Sqrt[35/11]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(48*c^5*r^2) - 
 (4*Sqrt[5/77]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^3*r) + 
 (((89*I)/45)*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[385]*c^6*r) - (941*Sqrt[7/55]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(468*c^5) + (2*Sqrt[5/77]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(3*c^3) + (197*Sqrt[5/77]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(52*c^5) + (((1613*I)/468)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[385]*c^5) - (89*G^2*m^2*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (63*Sqrt[385]*c^6*r^2) - ((I/3)*Sqrt[5/77]*PhiDOT*r*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (((197*I)/52)*Sqrt[5/77]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (Sqrt[5/77]*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^3) - 
 (97*Sqrt[5/77]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(78*c^5*r) + 
 (197*Sqrt[5/77]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(52*c^5) - 
 (((197*I)/156)*Sqrt[5/77]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (197*Sqrt[5/77]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(156*c^5) - 
 (((892*I)/117)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*c^5*r^2) + (((1097*I)/52)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[385]*c^5) - (((3683*I)/156)*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[385]*c^5) + 
 (((7*I)/26)*Sqrt[35/11]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (33221*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (936*Sqrt[385]*c^5) + (71*Sqrt[5/77]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(18*c^5*r^3) + (3137*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(104*Sqrt[385]*c^5) - 
 (7*Sqrt[35/11]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (((7327*I)/234)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[385]*c^5*r) - (((16301*I)/312)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[385]*c^5) + 
 (((21*I)/26)*Sqrt[35/11]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 - (569*Sqrt[5/77]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (72*c^5*r^2) + (1653*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (26*Sqrt[385]*c^5) - (21*Sqrt[35/11]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(26*c^5) - (((76*I)/13)*Sqrt[5/77]*G*m*PhiDOT*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (((21*I)/26)*Sqrt[35/11]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 + (37*Sqrt[35/11]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(39*c^5*r) - 
 (21*Sqrt[35/11]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (((7*I)/26)*Sqrt[35/11]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (7*Sqrt[35/11]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5)
"-----------------------------------------------------------------------"
H[5, 2]=(41*G^2*m^2*PhiDOT^2)/(54*Sqrt[55]*c^4) - 
 (5051*G^3*m^3*PhiDOT^2)/(1890*Sqrt[55]*c^6*r) - 
 (2573*G^2*m^2*PhiDOT^4*r^2)/(5460*Sqrt[55]*c^6) - 
 (Sqrt[11/5]*G*m*PhiDOT^4*r^3)/(18*c^4) + (2207*G*m*PhiDOT^6*r^5)/
  (3276*Sqrt[55]*c^6) + (((2842*I)/1755)*G^3*m^3*PhiDOT*rDOT)/
  (Sqrt[55]*c^6*r^2) + ((I/27)*Sqrt[11/5]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + 
 (((1108*I)/585)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[55]*c^6) + 
 ((I/6)*G*m*PhiDOT^3*r^2*rDOT)/(Sqrt[55]*c^4) - 
 (((593*I)/117)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[55]*c^6) - 
 (40373*G^2*m^2*PhiDOT^2*rDOT^2)/(5460*Sqrt[55]*c^6) - 
 (G*m*PhiDOT^2*r*rDOT^2)/(3*Sqrt[55]*c^4) + (1889*G*m*PhiDOT^4*r^3*rDOT^2)/
  (1092*Sqrt[55]*c^6) - ((I/9)*G*m*PhiDOT*rDOT^3)/(Sqrt[55]*c^4) - 
 (((3239*I)/1170)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[55]*c^6*r) - 
 (((97*I)/468)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[55]*c^6) + 
 (1009*G*m*PhiDOT^2*r*rDOT^4)/(1638*Sqrt[55]*c^6) + 
 ((I/26)*Sqrt[5/11]*G*m*PhiDOT*rDOT^5)/c^6 - 
 (41*Sqrt[5/11]*G^2*m^2*PhiDOT^2*\[Nu])/(54*c^4) + 
 (1363*G^3*m^3*PhiDOT^2*\[Nu])/(90*Sqrt[55]*c^6*r) - 
 (Sqrt[11/5]*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(3510*c^6) + 
 (Sqrt[55]*G*m*PhiDOT^4*r^3*\[Nu])/(18*c^4) - (217*G*m*PhiDOT^6*r^5*\[Nu])/
  (117*Sqrt[55]*c^6) - (((809*I)/1170)*Sqrt[11/5]*G^3*m^3*PhiDOT*rDOT*\[Nu])/
  (c^6*r^2) - ((I/27)*Sqrt[55]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((31729*I)/3510)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[55]*c^6) - 
 ((I/6)*Sqrt[5/11]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 (((4793*I)/936)*Sqrt[5/11]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 + 
 (260813*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(7020*Sqrt[55]*c^6) + 
 (Sqrt[5/11]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(3*c^4) - 
 (809*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(117*Sqrt[55]*c^6) + 
 ((I/9)*Sqrt[5/11]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 + 
 (((24448*I)/1755)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[55]*c^6*r) + 
 (((134*I)/117)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[55]*c^6) - 
 (58*Sqrt[5/11]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(117*c^6) - 
 (((86*I)/117)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[55]*c^6) + 
 (41*Sqrt[5/11]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(54*c^4) - 
 (49*G^3*m^3*PhiDOT^2*\[Nu]^2)/(2*Sqrt[55]*c^6*r) + 
 (9263*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(702*Sqrt[55]*c^6) - 
 (Sqrt[55]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(18*c^4) - 
 (658*G*m*PhiDOT^6*r^5*\[Nu]^2)/(117*Sqrt[55]*c^6) + 
 (((569*I)/702)*Sqrt[5/11]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 ((I/27)*Sqrt[55]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) + 
 (((4759*I)/702)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[55]*c^6) + 
 ((I/6)*Sqrt[5/11]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((11953*I)/468)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[55]*c^6) - 
 (12248*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(351*Sqrt[55]*c^6) - 
 (Sqrt[5/11]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(3*c^4) - 
 (821*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(468*Sqrt[55]*c^6) - 
 ((I/9)*Sqrt[5/11]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 - 
 (((920*I)/351)*Sqrt[5/11]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((643*I)/468)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[55]*c^6) - 
 (127*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(234*Sqrt[55]*c^6) - 
 (((17*I)/234)*Sqrt[5/11]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (421*G^3*m^3*PhiDOT^2*\[Nu]^3)/(27*Sqrt[55]*c^6*r) - 
 (32377*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(1404*Sqrt[55]*c^6) + 
 (1847*G*m*PhiDOT^6*r^5*\[Nu]^3)/(156*Sqrt[55]*c^6) + 
 (((461*I)/702)*Sqrt[11/5]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) + 
 (((529*I)/702)*Sqrt[5/11]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 - 
 (((43*I)/234)*Sqrt[11/5]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 - 
 (11293*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(1404*Sqrt[55]*c^6) + 
 (1622*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(117*Sqrt[55]*c^6) - 
 (((2173*I)/702)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[55]*c^6*r) - 
 ((I/13)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[55]*c^6) + 
 (568*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(117*Sqrt[55]*c^6) + 
 (((40*I)/117)*Sqrt[5/11]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[5, 3]=(((53311*I)/1872)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*c^5*r^2) - (((43*I)/12)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*c^3*r) - (((635*I)/468)*Sqrt[5/66]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]])/c^5 + (((17*I)/16)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*c^3) - (((1223*I)/312)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[330]*c^5) + ((I/6)*Sqrt[5/66]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]])/c^3 + 
 ((I/52)*Sqrt[55/6]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (1091*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(312*Sqrt[330]*c^5) - 
 (1141*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(72*Sqrt[330]*c^5*r^3) + 
 (41*Sqrt[5/66]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]])/(72*c^3*r^2) + 
 (Sqrt[5/66]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (103*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(12*Sqrt[330]*c^5) - 
 (Sqrt[5/66]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]])/(2*c^3) - 
 (Sqrt[165/2]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 ((I/4)*Sqrt[33/10]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 + 
 (((659*I)/117)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[330]*c^5*r) - 
 (((259*I)/416)*Sqrt[3/110]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 ((I/3)*Sqrt[5/66]*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 ((I/52)*Sqrt[55/6]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (71*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(16*Sqrt[330]*c^5*r^2) - 
 (Sqrt[10/33]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3*r) - 
 (997*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(78*Sqrt[330]*c^5) - 
 (Sqrt[5/66]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(3*c^3) - 
 (5*Sqrt[55/6]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 (((361*I)/312)*Sqrt[11/30]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 ((I/2)*Sqrt[5/66]*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((5*I)/52)*Sqrt[55/6]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (Sqrt[5/66]*rDOT^5*Sqrt[1 - 4*\[Nu]])/(6*c^3) + 
 (19*Sqrt[5/66]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(26*c^5*r) - 
 (Sqrt[55/6]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 ((I/52)*Sqrt[165/2]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (Sqrt[55/6]*rDOT^7*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 (1783*G^4*m^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(504*Sqrt[330]*c^6*r^4) - 
 (((60953*I)/936)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*c^5*r^2) + (((43*I)/6)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*c^3*r) + (5231*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (280*Sqrt[330]*c^6*r) + (((12803*I)/936)*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[330]*c^5) - 
 (((17*I)/8)*G*m*PhiDOT^3*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[330]*c^3) - 
 (16193*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1680*Sqrt[330]*c^6) + 
 (((4567*I)/312)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[330]*c^5) - 
 ((I/3)*Sqrt[5/66]*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (((197*I)/156)*Sqrt[5/66]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (21377*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(624*Sqrt[330]*c^5) + 
 (23*Sqrt[5/66]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^5*r^3) - 
 (41*Sqrt[5/66]*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(36*c^3*r^2) + 
 (((1307*I)/280)*Sqrt[3/110]*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^6*r^2) - (Sqrt[10/33]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (((559*I)/90)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*c^6) - (437*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (48*Sqrt[330]*c^5) + (Sqrt[5/66]*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  c^3 + (197*Sqrt[5/66]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(52*c^5) - 
 ((I/2)*Sqrt[33/10]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (344*Sqrt[2/165]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (105*c^6) - (151*G^3*m^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (28*Sqrt[330]*c^6*r^3) + (((2267*I)/468)*Sqrt[5/66]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r) - 
 (((3937*I)/156)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*c^5) + ((I/3)*Sqrt[10/33]*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 + (((197*I)/156)*Sqrt[5/66]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (49*Sqrt[5/66]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(48*c^5*r^2) + 
 (2*Sqrt[10/33]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^3*r) - 
 (((89*I)/15)*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[330]*c^6*r) + (1541*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (156*Sqrt[330]*c^5) + (Sqrt[10/33]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(3*c^3) + (985*Sqrt[5/66]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(156*c^5) - (((1613*I)/156)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[330]*c^5) + (89*G^2*m^2*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (63*Sqrt[330]*c^6*r^2) + (I*Sqrt[5/66]*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 + (((985*I)/156)*Sqrt[5/66]*PhiDOT^3*r^3*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (Sqrt[5/66]*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (3*c^3) + (97*Sqrt[5/66]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(78*c^5*r) + 
 (197*Sqrt[5/66]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(156*c^5) + 
 (((197*I)/52)*Sqrt[5/66]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (197*Sqrt[5/66]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(156*c^5) + 
 (((446*I)/39)*Sqrt[2/165]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r^2) - (((191*I)/52)*Sqrt[3/110]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 - (((283*I)/26)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*c^5) + (((49*I)/26)*Sqrt[5/66]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 - (54851*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (936*Sqrt[330]*c^5) - (71*Sqrt[5/66]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(18*c^5*r^3) + (173*Sqrt[3/110]*G*m*PhiDOT^4*r^3*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(8*c^5) - 
 (49*Sqrt[15/22]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) - 
 (((7327*I)/78)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[330]*c^5*r) + (((2591*I)/104)*Sqrt[3/110]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((49*I)/26)*Sqrt[5/66]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (569*Sqrt[5/66]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(72*c^5*r^2) + 
 (953*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*Sqrt[330]*c^5) - 
 (245*Sqrt[5/66]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (((38*I)/13)*Sqrt[30/11]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((245*I)/26)*Sqrt[5/66]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 - (259*Sqrt[5/66]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(39*c^5*r) - 
 (49*Sqrt[5/66]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) - 
 (((49*I)/26)*Sqrt[15/22]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (49*Sqrt[5/66]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5)
"-----------------------------------------------------------------------"
H[5, 4]=(-41*G^2*m^2*PhiDOT^2)/(18*Sqrt[165]*c^4) + 
 (5051*G^3*m^3*PhiDOT^2)/(630*Sqrt[165]*c^6*r) + 
 (16573*G^2*m^2*PhiDOT^4*r^2)/(1820*Sqrt[165]*c^6) - 
 (29*G*m*PhiDOT^4*r^3)/(6*Sqrt[165]*c^4) + (3449*G*m*PhiDOT^6*r^5)/
  (1092*Sqrt[165]*c^6) - (((1421*I)/585)*G^3*m^3*PhiDOT*rDOT)/
  (Sqrt[165]*c^6*r^2) - ((I/18)*Sqrt[11/15]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) - 
 (((16853*I)/390)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[165]*c^6) - 
 ((I/4)*Sqrt[11/15]*G*m*PhiDOT^3*r^2*rDOT)/c^4 - 
 (((508*I)/39)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[165]*c^6) + 
 (40373*G^2*m^2*PhiDOT^2*rDOT^2)/(1820*Sqrt[165]*c^6) + 
 (G*m*PhiDOT^2*r*rDOT^2)/(Sqrt[165]*c^4) + 
 (225*Sqrt[15/11]*G*m*PhiDOT^4*r^3*rDOT^2)/(364*c^6) + 
 ((I/6)*G*m*PhiDOT*rDOT^3)/(Sqrt[165]*c^4) + 
 (((3239*I)/780)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[165]*c^6*r) + 
 (((127*I)/24)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[165]*c^6) - 
 (1009*G*m*PhiDOT^2*r*rDOT^4)/(546*Sqrt[165]*c^6) - 
 ((I/52)*Sqrt[15/11]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (41*Sqrt[5/33]*G^2*m^2*PhiDOT^2*\[Nu])/(18*c^4) - 
 (1363*G^3*m^3*PhiDOT^2*\[Nu])/(30*Sqrt[165]*c^6*r) - 
 (80929*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(1170*Sqrt[165]*c^6) + 
 (29*Sqrt[5/33]*G*m*PhiDOT^4*r^3*\[Nu])/(6*c^4) - 
 (47*Sqrt[5/33]*G*m*PhiDOT^6*r^5*\[Nu])/(39*c^6) + 
 (((809*I)/780)*Sqrt[11/15]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) + 
 ((I/18)*Sqrt[55/3]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) + 
 (((491779*I)/2340)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[165]*c^6) + 
 ((I/4)*Sqrt[55/3]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 (((4169*I)/624)*Sqrt[11/15]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 - 
 (260813*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(2340*Sqrt[165]*c^6) - 
 (Sqrt[5/33]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/c^4 - 
 (1709*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(39*Sqrt[165]*c^6) - 
 ((I/6)*Sqrt[5/33]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 - 
 (((12224*I)/585)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[165]*c^6*r) - 
 (((137*I)/6)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[165]*c^6) + 
 (58*Sqrt[5/33]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(39*c^6) + 
 (((43*I)/39)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[165]*c^6) - 
 (41*Sqrt[5/33]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(18*c^4) + 
 (49*Sqrt[3/55]*G^3*m^3*PhiDOT^2*\[Nu]^2)/(2*c^6*r) + 
 (7805*Sqrt[5/33]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(234*c^6) - 
 (29*Sqrt[5/33]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(6*c^4) - 
 (2026*G*m*PhiDOT^6*r^5*\[Nu]^2)/(39*Sqrt[165]*c^6) - 
 (((569*I)/468)*Sqrt[5/33]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 ((I/18)*Sqrt[55/3]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) - 
 (((80437*I)/468)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[165]*c^6) - 
 ((I/4)*Sqrt[55/3]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((31351*I)/312)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[165]*c^6) + 
 (12248*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(117*Sqrt[165]*c^6) + 
 (Sqrt[5/33]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/c^4 + 
 (761*Sqrt[5/33]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(156*c^6) + 
 ((I/6)*Sqrt[5/33]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 + 
 (((460*I)/117)*Sqrt[5/33]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((73*I)/24)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[165]*c^6) + 
 (127*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(78*Sqrt[165]*c^6) + 
 (((17*I)/156)*Sqrt[5/33]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (421*G^3*m^3*PhiDOT^2*\[Nu]^3)/(9*Sqrt[165]*c^6*r) - 
 (59591*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(468*Sqrt[165]*c^6) + 
 (499*Sqrt[11/15]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(52*c^6) - 
 (((461*I)/468)*Sqrt[11/15]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((34421*I)/468)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[165]*c^6) + 
 (((3499*I)/156)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[165]*c^6) + 
 (11293*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(468*Sqrt[165]*c^6) + 
 (316*Sqrt[5/33]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(39*c^6) + 
 (((2173*I)/468)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[165]*c^6*r) + 
 ((34*I)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[165]*c^6) - 
 (568*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(39*Sqrt[165]*c^6) - 
 (((20*I)/39)*Sqrt[5/33]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[5, 5]=(((-53311*I)/1872)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^5*r^2) + (((43*I)/12)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^3*r) - (((20413*I)/468)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^5) + (((13*I)/16)*Sqrt[11/6]*G*m*PhiDOT^3*r^2*
   Sqrt[1 - 4*\[Nu]])/c^3 + (((139*I)/312)*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5) + ((I/2)*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^3) + ((I/52)*Sqrt[33/2]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (56483*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(4680*Sqrt[66]*c^5) + 
 (1141*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(120*Sqrt[66]*c^5*r^3) - 
 (41*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]])/(24*Sqrt[66]*c^3*r^2) - 
 (13*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^3) - 
 (2819*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(156*Sqrt[66]*c^5) - 
 (5*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]])/(2*Sqrt[66]*c^3) - 
 (5*Sqrt[33/2]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 ((I/4)*Sqrt[33/2]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^3 - 
 (((659*I)/117)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5*r) - 
 (((14615*I)/416)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5) - 
 ((5*I)*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^3) - 
 (((9*I)/52)*Sqrt[33/2]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (71*Sqrt[3/22]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(80*c^5*r^2) + 
 (Sqrt[2/33]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]])/(c^3*r) + 
 (2333*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(78*Sqrt[66]*c^5) + 
 (5*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^3) + 
 (5*Sqrt[33/2]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 (((361*I)/312)*Sqrt[11/6]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((5*I)/2)*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^3) - 
 (((5*I)/52)*Sqrt[33/2]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (rDOT^5*Sqrt[1 - 4*\[Nu]])/(2*Sqrt[66]*c^3) - 
 (19*Sqrt[3/22]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(26*c^5*r) + 
 (9*Sqrt[33/2]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(52*c^5) + 
 (((5*I)/52)*Sqrt[33/2]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (Sqrt[33/2]*rDOT^7*Sqrt[1 - 4*\[Nu]])/(52*c^5) - 
 (1783*G^4*m^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(840*Sqrt[66]*c^6*r^4) + 
 (((60953*I)/936)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^5*r^2) - (((43*I)/6)*G^2*m^2*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^3*r) - (323*G^3*m^3*PhiDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (8*Sqrt[66]*c^6*r) + (((125981*I)/936)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*c^5) - (((13*I)/8)*Sqrt[11/6]*G*m*PhiDOT^3*r^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 - 
 (104681*G^2*m^2*PhiDOT^4*r^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1680*Sqrt[66]*c^6) - 
 (((1687*I)/312)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^5) - 
 (I*PhiDOT^5*r^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^3) - 
 (((197*I)/52)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^5) - 
 (163685*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1872*Sqrt[66]*c^5) - 
 (23*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^5*r^3) + 
 (41*G^2*m^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(12*Sqrt[66]*c^3*r^2) - 
 (((1307*I)/280)*Sqrt[3/22]*G^3*m^3*PhiDOT*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^6*r^2) + (13*Sqrt[2/33]*G*m*PhiDOT^2*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  c^3 - (((307*I)/30)*G^2*m^2*PhiDOT^3*r*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^6) + (19559*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (624*Sqrt[66]*c^5) + (5*PhiDOT^4*r^4*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^3) + (985*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (52*Sqrt[66]*c^5) + ((I/2)*Sqrt[33/2]*G*m*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 + (58*Sqrt[2/33]*G^2*m^2*PhiDOT^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(7*c^6) + (151*Sqrt[3/22]*G^3*m^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (140*c^6*r^3) - (((11335*I)/468)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*c^5*r) + (((1555*I)/52)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^5) + 
 ((5*I)*Sqrt[2/33]*PhiDOT^3*r^3*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^3 + 
 (((591*I)/52)*Sqrt[3/22]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (49*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(16*Sqrt[66]*c^5*r^2) - 
 (2*Sqrt[2/33]*G*m*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^3*r) + 
 (((89*I)/15)*G^2*m^2*PhiDOT*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^6*r) - (139*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (156*Sqrt[66]*c^5) - (5*Sqrt[2/33]*PhiDOT^2*r^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^3 - (985*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (52*Sqrt[66]*c^5) + (((1613*I)/156)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*c^5) - (89*G^2*m^2*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (105*Sqrt[66]*c^6*r^2) - ((5*I)*PhiDOT*r*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^3) + (((985*I)/52)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^5) + (rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^3) - 
 (97*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(26*Sqrt[66]*c^5*r) - 
 (591*Sqrt[3/22]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(52*c^5) - 
 (((985*I)/52)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[66]*c^5) + 
 (197*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(52*Sqrt[66]*c^5) - 
 (((446*I)/39)*Sqrt[2/33]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r^2) - (((1621*I)/52)*Sqrt[3/22]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((79*I)/13)*Sqrt[6/11]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((49*I)/26)*Sqrt[3/22]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (46199*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (312*Sqrt[66]*c^5) + (71*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (6*Sqrt[66]*c^5*r^3) - (997*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(104*Sqrt[66]*c^5) - 
 (245*Sqrt[3/22]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (((7327*I)/78)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*c^5*r) + (((9283*I)/104)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[66]*c^5) - 
 (((441*I)/26)*Sqrt[3/22]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 - (569*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (24*Sqrt[66]*c^5*r^2) - (1233*Sqrt[3/22]*G*m*PhiDOT^2*r*rDOT^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (245*Sqrt[3/22]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) - 
 (((190*I)/13)*Sqrt[6/11]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((245*I)/26)*Sqrt[3/22]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 + (259*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*Sqrt[66]*c^5*r) + 
 (441*Sqrt[3/22]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5) + 
 (((245*I)/26)*Sqrt[3/22]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (49*Sqrt[3/22]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(26*c^5)
"-----------------------------------------------------------------------"
H[6, 0]=(463*G^2*m^2*PhiDOT^2)/(396*Sqrt[273]*c^4) + 
 (205*Sqrt[7/39]*G^4*m^4)/(297*c^6*r^4) - 
 (43*G^3*m^3)/(99*Sqrt[273]*c^4*r^3) - (11113*G^3*m^3*PhiDOT^2)/
  (1188*Sqrt[273]*c^6*r) + (485*G^2*m^2*PhiDOT^4*r^2)/(88*Sqrt[273]*c^6) - 
 (137*G*m*PhiDOT^4*r^3)/(132*Sqrt[273]*c^4) - 
 (379*G*m*PhiDOT^6*r^5)/(264*Sqrt[273]*c^6) + 
 (10*PhiDOT^6*r^6)/(33*Sqrt[273]*c^4) + (5*PhiDOT^8*r^8)/(11*Sqrt[273]*c^6) - 
 (1003*G^2*m^2*PhiDOT^2*rDOT^2)/(264*Sqrt[273]*c^6) - 
 (139*Sqrt[13/21]*G^3*m^3*rDOT^2)/(297*c^6*r^3) + 
 (31*Sqrt[13/21]*G^2*m^2*rDOT^2)/(198*c^4*r^2) - 
 (31*G*m*PhiDOT^2*r*rDOT^2)/(11*Sqrt[273]*c^4) + 
 (269*G*m*PhiDOT^4*r^3*rDOT^2)/(88*Sqrt[273]*c^6) + 
 (10*PhiDOT^4*r^4*rDOT^2)/(11*Sqrt[273]*c^4) + 
 (20*PhiDOT^6*r^6*rDOT^2)/(11*Sqrt[273]*c^6) - 
 (1867*G^2*m^2*rDOT^4)/(396*Sqrt[273]*c^6*r^2) - 
 (50*G*m*rDOT^4)/(33*Sqrt[273]*c^4*r) + (83*G*m*PhiDOT^2*r*rDOT^4)/
  (22*Sqrt[273]*c^6) + (10*PhiDOT^2*r^2*rDOT^4)/(11*Sqrt[273]*c^4) + 
 (10*Sqrt[3/91]*PhiDOT^4*r^4*rDOT^4)/(11*c^6) + 
 (10*rDOT^6)/(33*Sqrt[273]*c^4) + (5*Sqrt[3/91]*G*m*rDOT^6)/(11*c^6*r) + 
 (20*PhiDOT^2*r^2*rDOT^6)/(11*Sqrt[273]*c^6) + 
 (5*rDOT^8)/(11*Sqrt[273]*c^6) - (2315*G^2*m^2*PhiDOT^2*\[Nu])/
  (396*Sqrt[273]*c^4) - (9787*G^4*m^4*\[Nu])/(396*Sqrt[273]*c^6*r^4) + 
 (215*G^3*m^3*\[Nu])/(99*Sqrt[273]*c^4*r^3) + 
 (215*Sqrt[91/3]*G^3*m^3*PhiDOT^2*\[Nu])/(396*c^6*r) - 
 (2393*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(72*Sqrt[273]*c^6) + 
 (685*G*m*PhiDOT^4*r^3*\[Nu])/(132*Sqrt[273]*c^4) + 
 (475*Sqrt[7/39]*G*m*PhiDOT^6*r^5*\[Nu])/(264*c^6) - 
 (50*PhiDOT^6*r^6*\[Nu])/(33*Sqrt[273]*c^4) - 
 (15*Sqrt[3/91]*PhiDOT^8*r^8*\[Nu])/(11*c^6) + 
 (23*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(8*Sqrt[273]*c^6) + 
 (7207*G^3*m^3*rDOT^2*\[Nu])/(198*Sqrt[273]*c^6*r^3) - 
 (155*Sqrt[13/21]*G^2*m^2*rDOT^2*\[Nu])/(198*c^4*r^2) + 
 (155*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(11*Sqrt[273]*c^4) + 
 (5*Sqrt[91/3]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(132*c^6) - 
 (50*PhiDOT^4*r^4*rDOT^2*\[Nu])/(11*Sqrt[273]*c^4) - 
 (60*Sqrt[3/91]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(11*c^6) + 
 (5501*G^2*m^2*rDOT^4*\[Nu])/(396*Sqrt[273]*c^6*r^2) + 
 (250*G*m*rDOT^4*\[Nu])/(33*Sqrt[273]*c^4*r) + 
 (5*Sqrt[13/21]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(33*c^6) - 
 (50*PhiDOT^2*r^2*rDOT^4*\[Nu])/(11*Sqrt[273]*c^4) - 
 (90*Sqrt[3/91]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(11*c^6) - 
 (50*rDOT^6*\[Nu])/(33*Sqrt[273]*c^4) + (20*G*m*rDOT^6*\[Nu])/
  (33*Sqrt[273]*c^6*r) - (60*Sqrt[3/91]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(11*c^6) - 
 (15*Sqrt[3/91]*rDOT^8*\[Nu])/(11*c^6) + (2315*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (396*Sqrt[273]*c^4) + (397*Sqrt[7/39]*G^4*m^4*\[Nu]^2)/(99*c^6*r^4) - 
 (215*G^3*m^3*\[Nu]^2)/(99*Sqrt[273]*c^4*r^3) - 
 (191*G^3*m^3*PhiDOT^2*\[Nu]^2)/(3*Sqrt[273]*c^6*r) + 
 (47885*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(792*Sqrt[273]*c^6) - 
 (685*G*m*PhiDOT^4*r^3*\[Nu]^2)/(132*Sqrt[273]*c^4) - 
 (9671*G*m*PhiDOT^6*r^5*\[Nu]^2)/(264*Sqrt[273]*c^6) + 
 (50*PhiDOT^6*r^6*\[Nu]^2)/(33*Sqrt[273]*c^4) + 
 (10*Sqrt[13/21]*PhiDOT^8*r^8*\[Nu]^2)/(11*c^6) + 
 (1643*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(22*Sqrt[273]*c^6) - 
 (6614*G^3*m^3*rDOT^2*\[Nu]^2)/(99*Sqrt[273]*c^6*r^3) + 
 (155*Sqrt[13/21]*G^2*m^2*rDOT^2*\[Nu]^2)/(198*c^4*r^2) - 
 (155*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(11*Sqrt[273]*c^4) - 
 (22937*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(264*Sqrt[273]*c^6) + 
 (50*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(11*Sqrt[273]*c^4) + 
 (40*Sqrt[13/21]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(11*c^6) + 
 (458*Sqrt[7/39]*G^2*m^2*rDOT^4*\[Nu]^2)/(99*c^6*r^2) - 
 (250*G*m*rDOT^4*\[Nu]^2)/(33*Sqrt[273]*c^4*r) - 
 (6239*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(66*Sqrt[273]*c^6) + 
 (50*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(11*Sqrt[273]*c^4) + 
 (20*Sqrt[39/7]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(11*c^6) + 
 (50*rDOT^6*\[Nu]^2)/(33*Sqrt[273]*c^4) - (85*Sqrt[13/21]*G*m*rDOT^6*\[Nu]^2)/
  (33*c^6*r) + (40*Sqrt[13/21]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(11*c^6) + 
 (10*Sqrt[13/21]*rDOT^8*\[Nu]^2)/(11*c^6) - (3667*G^4*m^4*\[Nu]^3)/
  (594*Sqrt[273]*c^6*r^4) + (28913*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (1188*Sqrt[273]*c^6*r) - (4150*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (99*Sqrt[273]*c^6) + (2257*G*m*PhiDOT^6*r^5*\[Nu]^3)/(66*Sqrt[273]*c^6) - 
 (115*PhiDOT^8*r^8*\[Nu]^3)/(11*Sqrt[273]*c^6) - 
 (4519*Sqrt[7/39]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(264*c^6) + 
 (14666*G^3*m^3*rDOT^2*\[Nu]^3)/(297*Sqrt[273]*c^6*r^3) + 
 (15733*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(132*Sqrt[273]*c^6) - 
 (460*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(11*Sqrt[273]*c^6) - 
 (9379*G^2*m^2*rDOT^4*\[Nu]^3)/(132*Sqrt[273]*c^6*r^2) + 
 (4351*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(33*Sqrt[273]*c^6) - 
 (230*Sqrt[3/91]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(11*c^6) + 
 (20*Sqrt[7/39]*G*m*rDOT^6*\[Nu]^3)/(3*c^6*r) - 
 (460*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(11*Sqrt[273]*c^6) - 
 (115*rDOT^8*\[Nu]^3)/(11*Sqrt[273]*c^6)
"-----------------------------------------------------------------------"
H[6, 1]=(((205*I)/2079)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*c^5*r^2) - (((359*I)/2079)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*c^5) + (((103*I)/1386)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[26]*c^5) - (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/
  (297*Sqrt[26]*c^5) + (7*Sqrt[2/13]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/
  (99*c^5) - (((155*I)/2079)*Sqrt[2/13]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]])/(c^5*r) + (((3*I)/77)*Sqrt[2/13]*G*m*PhiDOT^3*r^2*
   rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (2*Sqrt[2/13]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(99*c^5) + 
 (((10*I)/693)*Sqrt[2/13]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (((410*I)/2079)*Sqrt[2/13]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r^2) + (((718*I)/2079)*Sqrt[2/13]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 - (((103*I)/693)*Sqrt[2/13]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 + (98*Sqrt[2/13]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (297*c^5) - (28*Sqrt[2/13]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (99*c^5) + (((620*I)/2079)*Sqrt[2/13]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r) - 
 (((12*I)/77)*Sqrt[2/13]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  c^5 - (8*Sqrt[2/13]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (99*c^5) - (((40*I)/693)*Sqrt[2/13]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 + (((205*I)/693)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[26]*c^5*r^2) - (((359*I)/693)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[26]*c^5) + (((103*I)/462)*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[26]*c^5) - 
 (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(99*Sqrt[26]*c^5) + 
 (7*Sqrt[2/13]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(33*c^5) - 
 (((155*I)/693)*Sqrt[2/13]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r) + (((9*I)/77)*Sqrt[2/13]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (2*Sqrt[2/13]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(33*c^5) + (((10*I)/231)*Sqrt[2/13]*G*m*PhiDOT*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[6, 2]=(-29*Sqrt[5/13]*G^2*m^2*PhiDOT^2)/(2376*c^4) - 
 (287*Sqrt[5/13]*G^4*m^4)/(594*c^6*r^4) + 
 (43*G^3*m^3)/(198*Sqrt[65]*c^4*r^3) + (9187*G^3*m^3*PhiDOT^2)/
  (16632*Sqrt[65]*c^6*r) + (18233*G^2*m^2*PhiDOT^4*r^2)/
  (11088*Sqrt[65]*c^6) - (233*G*m*PhiDOT^4*r^3)/(792*Sqrt[65]*c^4) - 
 (1577*Sqrt[5/13]*G*m*PhiDOT^6*r^5)/(11088*c^6) + 
 (Sqrt[5/13]*PhiDOT^6*r^6)/(33*c^4) + (Sqrt[5/13]*PhiDOT^8*r^8)/(22*c^6) - 
 (((11996*I)/2079)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[65]*c^6*r^2) + 
 (((73*I)/297)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) + 
 (((1927*I)/2772)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[65]*c^6) - 
 (((35*I)/132)*Sqrt[5/13]*G*m*PhiDOT^3*r^2*rDOT)/c^4 + 
 (((719*I)/1386)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[65]*c^6) + 
 (((2*I)/33)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT)/c^4 + 
 ((I/11)*Sqrt[5/13]*PhiDOT^7*r^7*rDOT)/c^6 - (1039*G^2*m^2*PhiDOT^2*rDOT^2)/
  (3696*Sqrt[65]*c^6) + (139*Sqrt[13/5]*G^3*m^3*rDOT^2)/(594*c^6*r^3) - 
 (31*Sqrt[13/5]*G^2*m^2*rDOT^2)/(396*c^4*r^2) + 
 (7*G*m*PhiDOT^2*r*rDOT^2)/(22*Sqrt[65]*c^4) + 
 (1817*G*m*PhiDOT^4*r^3*rDOT^2)/(1232*Sqrt[65]*c^6) + 
 (Sqrt[5/13]*PhiDOT^4*r^4*rDOT^2)/(33*c^4) + (Sqrt[5/13]*PhiDOT^6*r^6*rDOT^2)/
  (11*c^6) - (((2*I)/99)*Sqrt[65]*G*m*PhiDOT*rDOT^3)/c^4 - 
 (((2614*I)/693)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[65]*c^6*r) + 
 (((14341*I)/5544)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[65]*c^6) + 
 (((4*I)/33)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^3)/c^4 + 
 (((3*I)/11)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT^3)/c^6 + 
 (1867*G^2*m^2*rDOT^4)/(792*Sqrt[65]*c^6*r^2) + 
 (5*Sqrt[5/13]*G*m*rDOT^4)/(33*c^4*r) - (Sqrt[13/5]*G*m*PhiDOT^2*r*rDOT^4)/
  (2772*c^6) - (Sqrt[5/13]*PhiDOT^2*r^2*rDOT^4)/(33*c^4) + 
 (((76*I)/231)*Sqrt[5/13]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (((2*I)/33)*Sqrt[5/13]*PhiDOT*r*rDOT^5)/c^4 + 
 (((3*I)/11)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^5)/c^6 - 
 (Sqrt[5/13]*rDOT^6)/(33*c^4) - (3*Sqrt[5/13]*G*m*rDOT^6)/(22*c^6*r) - 
 (Sqrt[5/13]*PhiDOT^2*r^2*rDOT^6)/(11*c^6) + 
 ((I/11)*Sqrt[5/13]*PhiDOT*r*rDOT^7)/c^6 - (Sqrt[5/13]*rDOT^8)/(22*c^6) + 
 (145*Sqrt[5/13]*G^2*m^2*PhiDOT^2*\[Nu])/(2376*c^4) + 
 (9787*G^4*m^4*\[Nu])/(792*Sqrt[65]*c^6*r^4) - 
 (43*Sqrt[5/13]*G^3*m^3*\[Nu])/(198*c^4*r^3) - 
 (137*Sqrt[13/5]*G^3*m^3*PhiDOT^2*\[Nu])/(792*c^6*r) - 
 (48107*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(4752*Sqrt[65]*c^6) + 
 (233*Sqrt[5/13]*G*m*PhiDOT^4*r^3*\[Nu])/(792*c^4) + 
 (9173*G*m*PhiDOT^6*r^5*\[Nu])/(1584*Sqrt[65]*c^6) - 
 (5*Sqrt[5/13]*PhiDOT^6*r^6*\[Nu])/(33*c^4) - 
 (9*Sqrt[5/13]*PhiDOT^8*r^8*\[Nu])/(22*c^6) + 
 (((397*I)/12)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[65]*c^6*r^2) - 
 (((365*I)/297)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((3199*I)/297)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[65]*c^6) + 
 (((175*I)/132)*Sqrt[5/13]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 + 
 (((127*I)/36)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[65]*c^6) - 
 (((10*I)/33)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT*\[Nu])/c^4 - 
 (((9*I)/11)*Sqrt[5/13]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 + 
 (14557*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(4752*Sqrt[65]*c^6) - 
 (7207*G^3*m^3*rDOT^2*\[Nu])/(396*Sqrt[65]*c^6*r^3) + 
 (31*Sqrt[65]*G^2*m^2*rDOT^2*\[Nu])/(396*c^4*r^2) - 
 (7*Sqrt[5/13]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(22*c^4) - 
 (4861*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(792*Sqrt[65]*c^6) - 
 (5*Sqrt[5/13]*PhiDOT^4*r^4*rDOT^2*\[Nu])/(33*c^4) - 
 (9*Sqrt[5/13]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(11*c^6) + 
 (((10*I)/99)*Sqrt[65]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 + 
 (((3254*I)/297)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[65]*c^6*r) - 
 (((7*I)/99)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[65]*c^6) - 
 (((20*I)/33)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^3*\[Nu])/c^4 - 
 (((27*I)/11)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 - 
 (5501*G^2*m^2*rDOT^4*\[Nu])/(792*Sqrt[65]*c^6*r^2) - 
 (25*Sqrt[5/13]*G*m*rDOT^4*\[Nu])/(33*c^4*r) - 
 (179*Sqrt[5/13]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(198*c^6) + 
 (5*Sqrt[5/13]*PhiDOT^2*r^2*rDOT^4*\[Nu])/(33*c^4) - 
 (((31*I)/99)*Sqrt[5/13]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (((10*I)/33)*Sqrt[5/13]*PhiDOT*r*rDOT^5*\[Nu])/c^4 - 
 (((27*I)/11)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 + 
 (5*Sqrt[5/13]*rDOT^6*\[Nu])/(33*c^4) - (2*Sqrt[5/13]*G*m*rDOT^6*\[Nu])/
  (33*c^6*r) + (9*Sqrt[5/13]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(11*c^6) - 
 (((9*I)/11)*Sqrt[5/13]*PhiDOT*r*rDOT^7*\[Nu])/c^6 + 
 (9*Sqrt[5/13]*rDOT^8*\[Nu])/(22*c^6) - 
 (145*Sqrt[5/13]*G^2*m^2*PhiDOT^2*\[Nu]^2)/(2376*c^4) - 
 (2779*G^4*m^4*\[Nu]^2)/(198*Sqrt[65]*c^6*r^4) + 
 (43*Sqrt[5/13]*G^3*m^3*\[Nu]^2)/(198*c^4*r^3) + 
 (197*G^3*m^3*PhiDOT^2*\[Nu]^2)/(198*Sqrt[65]*c^6*r) + 
 (17057*Sqrt[5/13]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(4752*c^6) - 
 (233*Sqrt[5/13]*G*m*PhiDOT^4*r^3*\[Nu]^2)/(792*c^4) - 
 (4883*Sqrt[5/13]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(1584*c^6) + 
 (5*Sqrt[5/13]*PhiDOT^6*r^6*\[Nu]^2)/(33*c^4) + 
 (Sqrt[65]*PhiDOT^8*r^8*\[Nu]^2)/(11*c^6) - 
 (((3161*I)/297)*Sqrt[5/13]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((365*I)/297)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) + 
 (((27097*I)/594)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[65]*c^6) - 
 (((175*I)/132)*Sqrt[5/13]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((12289*I)/396)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[65]*c^6) + 
 (((10*I)/33)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT*\[Nu]^2)/c^4 + 
 (((2*I)/11)*Sqrt[65]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 - 
 (2995*Sqrt[5/13]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(1188*c^6) + 
 (3307*G^3*m^3*rDOT^2*\[Nu]^2)/(99*Sqrt[65]*c^6*r^3) - 
 (31*Sqrt[65]*G^2*m^2*rDOT^2*\[Nu]^2)/(396*c^4*r^2) + 
 (7*Sqrt[5/13]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(22*c^4) + 
 (1471*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(1584*Sqrt[65]*c^6) + 
 (5*Sqrt[5/13]*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(33*c^4) + 
 (2*Sqrt[65]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(11*c^6) - 
 (((10*I)/99)*Sqrt[65]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 + 
 (((1558*I)/297)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((45263*I)/792)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[65]*c^6) + 
 (((20*I)/33)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^3*\[Nu]^2)/c^4 + 
 (((6*I)/11)*Sqrt[65]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 - 
 (1603*G^2*m^2*rDOT^4*\[Nu]^2)/(99*Sqrt[65]*c^6*r^2) + 
 (25*Sqrt[5/13]*G*m*rDOT^4*\[Nu]^2)/(33*c^4*r) + 
 (9829*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(396*Sqrt[65]*c^6) - 
 (5*Sqrt[5/13]*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(33*c^4) - 
 (((553*I)/99)*Sqrt[5/13]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (((10*I)/33)*Sqrt[5/13]*PhiDOT*r*rDOT^5*\[Nu]^2)/c^4 + 
 (((6*I)/11)*Sqrt[65]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (5*Sqrt[5/13]*rDOT^6*\[Nu]^2)/(33*c^4) + (17*Sqrt[65]*G*m*rDOT^6*\[Nu]^2)/
  (66*c^6*r) - (2*Sqrt[65]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(11*c^6) + 
 (((2*I)/11)*Sqrt[65]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (Sqrt[65]*rDOT^8*\[Nu]^2)/(11*c^6) + (3667*G^4*m^4*\[Nu]^3)/
  (1188*Sqrt[65]*c^6*r^4) + (31*Sqrt[13/5]*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (2376*c^6*r) - (1207*Sqrt[5/13]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(594*c^6) + 
 (349*Sqrt[5/13]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(132*c^6) - 
 (23*Sqrt[5/13]*PhiDOT^8*r^8*\[Nu]^3)/(22*c^6) + 
 (((3655*I)/594)*Sqrt[5/13]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((63527*I)/1188)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[65]*c^6) + 
 (((15707*I)/396)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[65]*c^6) - 
 (((23*I)/11)*Sqrt[5/13]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 + 
 (16177*Sqrt[5/13]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(4752*c^6) - 
 (7333*G^3*m^3*rDOT^2*\[Nu]^3)/(297*Sqrt[65]*c^6*r^3) + 
 (5521*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(792*Sqrt[65]*c^6) - 
 (23*Sqrt[5/13]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(11*c^6) - 
 (((3340*I)/297)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) + 
 (((5387*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[65]*c^6) - 
 (((69*I)/11)*Sqrt[5/13]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 + 
 (9379*G^2*m^2*rDOT^4*\[Nu]^3)/(264*Sqrt[65]*c^6*r^2) - 
 (5761*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(198*Sqrt[65]*c^6) + 
 (((829*I)/99)*Sqrt[5/13]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 - 
 (((69*I)/11)*Sqrt[5/13]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 - 
 (14*Sqrt[5/13]*G*m*rDOT^6*\[Nu]^3)/(3*c^6*r) + 
 (23*Sqrt[5/13]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(11*c^6) - 
 (((23*I)/11)*Sqrt[5/13]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 + 
 (23*Sqrt[5/13]*rDOT^8*\[Nu]^3)/(22*c^6)
"-----------------------------------------------------------------------"
H[6, 3]=(((-41*I)/1386)*Sqrt[5/13]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (c^5*r^2) - (((929*I)/1386)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[65]*c^5) + (((171*I)/308)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[65]*c^5) + (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/
  (66*Sqrt[65]*c^5) - (G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/
  (33*Sqrt[65]*c^5) + (((31*I)/693)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]])/(c^5*r) + (((19*I)/77)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[65]*c^5) - 
 (2*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(11*Sqrt[65]*c^5) - 
 (((2*I)/231)*Sqrt[5/13]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((82*I)/693)*Sqrt[5/13]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r^2) + 
 (((1858*I)/693)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[65]*c^5) - 
 (((171*I)/77)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[65]*c^5) - 
 (98*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(33*Sqrt[65]*c^5) + 
 (4*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(33*Sqrt[65]*c^5) - 
 (((124*I)/693)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) - (((76*I)/77)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[65]*c^5) + (8*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (11*Sqrt[65]*c^5) + (((8*I)/231)*Sqrt[5/13]*G*m*PhiDOT*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (((41*I)/462)*Sqrt[5/13]*G^3*m^3*PhiDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r^2) - 
 (((929*I)/462)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[65]*c^5) + (((513*I)/308)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[65]*c^5) + (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (22*Sqrt[65]*c^5) - (G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (11*Sqrt[65]*c^5) + (((31*I)/231)*Sqrt[5/13]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r) + 
 (((57*I)/77)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[65]*c^5) - (6*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (11*Sqrt[65]*c^5) - (((2*I)/77)*Sqrt[5/13]*G*m*PhiDOT*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[6, 4]=(-3587*G^2*m^2*PhiDOT^2)/(1980*Sqrt[78]*c^4) + 
 (287*G^4*m^4)/(99*Sqrt[78]*c^6*r^4) - (43*G^3*m^3)/(165*Sqrt[78]*c^4*r^3) + 
 (275*Sqrt[13/6]*G^3*m^3*PhiDOT^2)/(252*c^6*r) - 
 (44533*G^2*m^2*PhiDOT^4*r^2)/(9240*Sqrt[78]*c^6) + 
 (113*G*m*PhiDOT^4*r^3)/(132*Sqrt[78]*c^4) - (2267*G*m*PhiDOT^6*r^5)/
  (1848*Sqrt[78]*c^6) + (Sqrt[2/39]*PhiDOT^6*r^6)/(11*c^4) + 
 (Sqrt[3/26]*PhiDOT^8*r^8)/(11*c^6) + 
 (((23992*I)/3465)*Sqrt[2/39]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) - 
 (((146*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT)/(c^4*r) - 
 (((1283*I)/1155)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[78]*c^6) - 
 (((3*I)/11)*Sqrt[3/26]*G*m*PhiDOT^3*r^2*rDOT)/c^4 + 
 (((454*I)/231)*Sqrt[2/39]*G*m*PhiDOT^5*r^4*rDOT)/c^6 + 
 (((4*I)/11)*Sqrt[2/39]*PhiDOT^5*r^5*rDOT)/c^4 + 
 (((2*I)/11)*Sqrt[6/13]*PhiDOT^7*r^7*rDOT)/c^6 + 
 (25219*G^2*m^2*PhiDOT^2*rDOT^2)/(3080*Sqrt[78]*c^6) - 
 (139*Sqrt[13/6]*G^3*m^3*rDOT^2)/(495*c^6*r^3) + 
 (31*Sqrt[13/6]*G^2*m^2*rDOT^2)/(330*c^4*r^2) + 
 (Sqrt[39/2]*G*m*PhiDOT^2*r*rDOT^2)/(11*c^4) - 
 (1747*G*m*PhiDOT^4*r^3*rDOT^2)/(616*Sqrt[78]*c^6) - 
 (5*Sqrt[2/39]*PhiDOT^4*r^4*rDOT^2)/(11*c^4) - 
 (2*Sqrt[6/13]*PhiDOT^6*r^6*rDOT^2)/(11*c^6) + 
 (((4*I)/33)*Sqrt[26/3]*G*m*PhiDOT*rDOT^3)/c^4 + 
 (((5228*I)/1155)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) + 
 (((127*I)/462)*Sqrt[13/6]*G*m*PhiDOT^3*r^2*rDOT^3)/c^6 + 
 (((2*I)/11)*Sqrt[6/13]*PhiDOT^5*r^5*rDOT^3)/c^6 - 
 (1867*G^2*m^2*rDOT^4)/(660*Sqrt[78]*c^6*r^2) - 
 (5*Sqrt[2/39]*G*m*rDOT^4)/(11*c^4*r) - (3127*G*m*PhiDOT^2*r*rDOT^4)/
  (462*Sqrt[78]*c^6) - (5*Sqrt[2/39]*PhiDOT^2*r^2*rDOT^4)/(11*c^4) - 
 (5*Sqrt[6/13]*PhiDOT^4*r^4*rDOT^4)/(11*c^6) - 
 (((152*I)/77)*Sqrt[2/39]*G*m*PhiDOT*rDOT^5)/c^6 - 
 (((4*I)/11)*Sqrt[2/39]*PhiDOT*r*rDOT^5)/c^4 - 
 (((2*I)/11)*Sqrt[6/13]*PhiDOT^3*r^3*rDOT^5)/c^6 + 
 (Sqrt[2/39]*rDOT^6)/(11*c^4) + (3*Sqrt[3/26]*G*m*rDOT^6)/(11*c^6*r) - 
 (2*Sqrt[6/13]*PhiDOT^2*r^2*rDOT^6)/(11*c^6) - 
 (((2*I)/11)*Sqrt[6/13]*PhiDOT*r*rDOT^7)/c^6 + (Sqrt[3/26]*rDOT^8)/(11*c^6) + 
 (3587*G^2*m^2*PhiDOT^2*\[Nu])/(396*Sqrt[78]*c^4) - 
 (9787*G^4*m^4*\[Nu])/(660*Sqrt[78]*c^6*r^4) + 
 (43*G^3*m^3*\[Nu])/(33*Sqrt[78]*c^4*r^3) - 
 (3967*Sqrt[13/6]*G^3*m^3*PhiDOT^2*\[Nu])/(660*c^6*r) + 
 (111383*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(3960*Sqrt[78]*c^6) - 
 (565*G*m*PhiDOT^4*r^3*\[Nu])/(132*Sqrt[78]*c^4) + 
 (1819*G*m*PhiDOT^6*r^5*\[Nu])/(264*Sqrt[78]*c^6) - 
 (5*Sqrt[2/39]*PhiDOT^6*r^6*\[Nu])/(11*c^4) - 
 (9*Sqrt[3/26]*PhiDOT^8*r^8*\[Nu])/(11*c^6) - 
 (((397*I)/5)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[78]*c^6*r^2) + 
 (((730*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT*\[Nu])/(c^4*r) - 
 (((298*I)/495)*Sqrt[2/39]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((15*I)/11)*Sqrt[3/26]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 - 
 (((371*I)/33)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[78]*c^6) - 
 (((20*I)/11)*Sqrt[2/39]*PhiDOT^5*r^5*rDOT*\[Nu])/c^4 - 
 (((18*I)/11)*Sqrt[6/13]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (78721*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(3960*Sqrt[78]*c^6) + 
 (7207*G^3*m^3*rDOT^2*\[Nu])/(330*Sqrt[78]*c^6*r^3) - 
 (31*Sqrt[13/6]*G^2*m^2*rDOT^2*\[Nu])/(66*c^4*r^2) - 
 (5*Sqrt[39/2]*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(11*c^4) - 
 (719*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(132*Sqrt[78]*c^6) + 
 (25*Sqrt[2/39]*PhiDOT^4*r^4*rDOT^2*\[Nu])/(11*c^4) + 
 (18*Sqrt[6/13]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(11*c^6) - 
 (((20*I)/33)*Sqrt[26/3]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 - 
 (((6508*I)/495)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) - 
 (((404*I)/33)*Sqrt[2/39]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 - 
 (((18*I)/11)*Sqrt[6/13]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 + 
 (5501*G^2*m^2*rDOT^4*\[Nu])/(660*Sqrt[78]*c^6*r^2) + 
 (25*Sqrt[2/39]*G*m*rDOT^4*\[Nu])/(11*c^4*r) + 
 (599*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(33*Sqrt[78]*c^6) + 
 (25*Sqrt[2/39]*PhiDOT^2*r^2*rDOT^4*\[Nu])/(11*c^4) + 
 (45*Sqrt[6/13]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(11*c^6) + 
 (((62*I)/33)*Sqrt[2/39]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 + 
 (((20*I)/11)*Sqrt[2/39]*PhiDOT*r*rDOT^5*\[Nu])/c^4 + 
 (((18*I)/11)*Sqrt[6/13]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 - 
 (5*Sqrt[2/39]*rDOT^6*\[Nu])/(11*c^4) + (2*Sqrt[2/39]*G*m*rDOT^6*\[Nu])/
  (11*c^6*r) + (18*Sqrt[6/13]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(11*c^6) + 
 (((18*I)/11)*Sqrt[6/13]*PhiDOT*r*rDOT^7*\[Nu])/c^6 - 
 (9*Sqrt[3/26]*rDOT^8*\[Nu])/(11*c^6) - (3587*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (396*Sqrt[78]*c^4) + (2779*G^4*m^4*\[Nu]^2)/(165*Sqrt[78]*c^6*r^4) - 
 (43*G^3*m^3*\[Nu]^2)/(33*Sqrt[78]*c^4*r^3) + 
 (18121*G^3*m^3*PhiDOT^2*\[Nu]^2)/(165*Sqrt[78]*c^6*r) - 
 (202441*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(3960*Sqrt[78]*c^6) + 
 (565*G*m*PhiDOT^4*r^3*\[Nu]^2)/(132*Sqrt[78]*c^4) - 
 (1985*G*m*PhiDOT^6*r^5*\[Nu]^2)/(264*Sqrt[78]*c^6) + 
 (5*Sqrt[2/39]*PhiDOT^6*r^6*\[Nu]^2)/(11*c^4) + 
 (Sqrt[78]*PhiDOT^8*r^8*\[Nu]^2)/(11*c^6) + 
 (((6322*I)/99)*Sqrt[2/39]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 (((730*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(c^4*r) + 
 (((1147*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((15*I)/11)*Sqrt[3/26]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 - 
 (((839*I)/33)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[78]*c^6) + 
 (((20*I)/11)*Sqrt[2/39]*PhiDOT^5*r^5*rDOT*\[Nu]^2)/c^4 + 
 (((4*I)/11)*Sqrt[78]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 - 
 (6653*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(90*Sqrt[78]*c^6) - 
 (3307*Sqrt[2/39]*G^3*m^3*rDOT^2*\[Nu]^2)/(165*c^6*r^3) + 
 (31*Sqrt[13/6]*G^2*m^2*rDOT^2*\[Nu]^2)/(66*c^4*r^2) + 
 (5*Sqrt[39/2]*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(11*c^4) + 
 (24737*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(264*Sqrt[78]*c^6) - 
 (25*Sqrt[2/39]*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(11*c^4) - 
 (4*Sqrt[78]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(11*c^6) + 
 (((20*I)/33)*Sqrt[26/3]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 - 
 (((3116*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((3631*I)/66)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[78]*c^6) + 
 (((4*I)/11)*Sqrt[78]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 + 
 (1603*Sqrt[2/39]*G^2*m^2*rDOT^4*\[Nu]^2)/(165*c^6*r^2) - 
 (25*Sqrt[2/39]*G*m*rDOT^4*\[Nu]^2)/(11*c^4*r) + 
 (259*Sqrt[13/6]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(66*c^6) - 
 (25*Sqrt[2/39]*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(11*c^4) - 
 (10*Sqrt[78]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(11*c^6) + 
 (((1106*I)/33)*Sqrt[2/39]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (((20*I)/11)*Sqrt[2/39]*PhiDOT*r*rDOT^5*\[Nu]^2)/c^4 - 
 (((4*I)/11)*Sqrt[78]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 + 
 (5*Sqrt[2/39]*rDOT^6*\[Nu]^2)/(11*c^4) - (17*Sqrt[13/6]*G*m*rDOT^6*\[Nu]^2)/
  (11*c^6*r) - (4*Sqrt[78]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(11*c^6) - 
 (((4*I)/11)*Sqrt[78]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 + 
 (Sqrt[78]*rDOT^8*\[Nu]^2)/(11*c^6) - (3667*G^4*m^4*\[Nu]^3)/
  (990*Sqrt[78]*c^6*r^4) - (88351*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (1980*Sqrt[78]*c^6*r) + (10093*Sqrt[2/39]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (495*c^6) - (25*Sqrt[3/26]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(22*c^6) - 
 (23*Sqrt[3/26]*PhiDOT^8*r^8*\[Nu]^3)/(11*c^6) - 
 (((3655*I)/99)*Sqrt[2/39]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((1841*I)/99)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[78]*c^6) + 
 (((1687*I)/33)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[78]*c^6) - 
 (((46*I)/11)*Sqrt[6/13]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 + 
 (530551*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(3960*Sqrt[78]*c^6) + 
 (7333*Sqrt[2/39]*G^3*m^3*rDOT^2*\[Nu]^3)/(495*c^6*r^3) - 
 (16813*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(132*Sqrt[78]*c^6) + 
 (46*Sqrt[6/13]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(11*c^6) + 
 (((6680*I)/99)*Sqrt[2/39]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) - 
 (((83*I)/11)*Sqrt[6/13]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 - 
 (((46*I)/11)*Sqrt[6/13]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 - 
 (9379*G^2*m^2*rDOT^4*\[Nu]^3)/(220*Sqrt[78]*c^6*r^2) - 
 (293*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(3*Sqrt[78]*c^6) + 
 (115*Sqrt[6/13]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(11*c^6) - 
 (((1658*I)/33)*Sqrt[2/39]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 + 
 (((46*I)/11)*Sqrt[6/13]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 + 
 (14*Sqrt[2/39]*G*m*rDOT^6*\[Nu]^3)/(c^6*r) + 
 (46*Sqrt[6/13]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(11*c^6) + 
 (((46*I)/11)*Sqrt[6/13]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 - 
 (23*Sqrt[3/26]*rDOT^8*\[Nu]^3)/(11*c^6)
"-----------------------------------------------------------------------"
H[6, 5]=(((41*I)/126)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*c^5*r^2) + (((701*I)/126)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*c^5) + (((547*I)/84)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*c^5) - (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/
  (18*Sqrt[429]*c^5) - (Sqrt[13/33]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/
  (3*c^5) - (((31*I)/63)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*c^5*r) - (((5*I)/7)*Sqrt[3/143]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]])/c^5 + (2*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/
  (3*Sqrt[429]*c^5) + (((2*I)/21)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[429]*c^5) - (((82*I)/63)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*c^5*r^2) - (((1402*I)/63)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[429]*c^5) - (((547*I)/21)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[429]*c^5) + (98*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(9*Sqrt[429]*c^5) + (4*Sqrt[13/33]*G*m*PhiDOT^4*r^3*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(3*c^5) + 
 (((124*I)/63)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[429]*c^5*r) + (((20*I)/7)*Sqrt[3/143]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (8*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(3*Sqrt[429]*c^5) - (((8*I)/21)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[429]*c^5) + (((41*I)/42)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[429]*c^5*r^2) + 
 (((701*I)/42)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*c^5) + (((547*I)/28)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[429]*c^5) - (49*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (6*Sqrt[429]*c^5) - (Sqrt[13/33]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 - (((31*I)/21)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[429]*c^5*r) - (((15*I)/7)*Sqrt[3/143]*G*m*PhiDOT^3*r^2*
   rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (2*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[429]*c^5) + 
 (((2*I)/7)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[429]*c^5)
"-----------------------------------------------------------------------"
H[6, 6]=(3269*G^2*m^2*PhiDOT^2)/(360*Sqrt[143]*c^4) - 
 (287*G^4*m^4)/(54*Sqrt[143]*c^6*r^4) + (43*G^3*m^3)/(90*Sqrt[143]*c^4*r^3) - 
 (107929*G^3*m^3*PhiDOT^2)/(1512*Sqrt[143]*c^6*r) - 
 (103949*G^2*m^2*PhiDOT^4*r^2)/(1680*Sqrt[143]*c^6) + 
 (281*G*m*PhiDOT^4*r^3)/(24*Sqrt[143]*c^4) - (5*Sqrt[13/11]*G*m*PhiDOT^6*r^5)/
  (112*c^6) + (PhiDOT^6*r^6)/(3*Sqrt[143]*c^4) + 
 (PhiDOT^8*r^8)/(2*Sqrt[143]*c^6) - (((11996*I)/315)*G^3*m^3*PhiDOT*rDOT)/
  (Sqrt[143]*c^6*r^2) + (((73*I)/9)*G^2*m^2*PhiDOT*rDOT)/(Sqrt[143]*c^4*r) + 
 (((629*I)/1260)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[143]*c^6) + 
 (((19*I)/12)*Sqrt[13/11]*G*m*PhiDOT^3*r^2*rDOT)/c^4 + 
 (((313*I)/14)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[143]*c^6) + 
 ((2*I)*PhiDOT^5*r^5*rDOT)/(Sqrt[143]*c^4) + ((3*I)*PhiDOT^7*r^7*rDOT)/
  (Sqrt[143]*c^6) - (65519*G^2*m^2*PhiDOT^2*rDOT^2)/(1680*Sqrt[143]*c^6) + 
 (139*Sqrt[13/11]*G^3*m^3*rDOT^2)/(270*c^6*r^3) - 
 (31*Sqrt[13/11]*G^2*m^2*rDOT^2)/(180*c^4*r^2) - 
 (37*G*m*PhiDOT^2*r*rDOT^2)/(2*Sqrt[143]*c^4) - 
 (5723*G*m*PhiDOT^4*r^3*rDOT^2)/(112*Sqrt[143]*c^6) - 
 (5*PhiDOT^4*r^4*rDOT^2)/(Sqrt[143]*c^4) - (7*PhiDOT^6*r^6*rDOT^2)/
  (Sqrt[143]*c^6) - (((2*I)/3)*Sqrt[13/11]*G*m*PhiDOT*rDOT^3)/c^4 - 
 (((2614*I)/105)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[143]*c^6*r) - 
 (((3061*I)/56)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[143]*c^6) - 
 (((20*I)/3)*PhiDOT^3*r^3*rDOT^3)/(Sqrt[143]*c^4) - 
 ((7*I)*PhiDOT^5*r^5*rDOT^3)/(Sqrt[143]*c^6) + 
 (1867*G^2*m^2*rDOT^4)/(360*Sqrt[143]*c^6*r^2) + 
 (5*G*m*rDOT^4)/(3*Sqrt[143]*c^4*r) + (927*G*m*PhiDOT^2*r*rDOT^4)/
  (28*Sqrt[143]*c^6) + (5*PhiDOT^2*r^2*rDOT^4)/(Sqrt[143]*c^4) + 
 (((76*I)/7)*G*m*PhiDOT*rDOT^5)/(Sqrt[143]*c^6) + 
 ((2*I)*PhiDOT*r*rDOT^5)/(Sqrt[143]*c^4) - ((7*I)*PhiDOT^3*r^3*rDOT^5)/
  (Sqrt[143]*c^6) - rDOT^6/(3*Sqrt[143]*c^4) - 
 (3*G*m*rDOT^6)/(2*Sqrt[143]*c^6*r) + (7*PhiDOT^2*r^2*rDOT^6)/
  (Sqrt[143]*c^6) + ((3*I)*PhiDOT*r*rDOT^7)/(Sqrt[143]*c^6) - 
 rDOT^8/(2*Sqrt[143]*c^6) - (3269*G^2*m^2*PhiDOT^2*\[Nu])/
  (72*Sqrt[143]*c^4) + (9787*G^4*m^4*\[Nu])/(360*Sqrt[143]*c^6*r^4) - 
 (43*G^3*m^3*\[Nu])/(18*Sqrt[143]*c^4*r^3) + 
 (10807*Sqrt[13/11]*G^3*m^3*PhiDOT^2*\[Nu])/(360*c^6*r) + 
 (280999*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(720*Sqrt[143]*c^6) - 
 (1405*G*m*PhiDOT^4*r^3*\[Nu])/(24*Sqrt[143]*c^4) - 
 (47*Sqrt[11/13]*G*m*PhiDOT^6*r^5*\[Nu])/(48*c^6) - 
 (5*PhiDOT^6*r^6*\[Nu])/(3*Sqrt[143]*c^4) - (9*PhiDOT^8*r^8*\[Nu])/
  (2*Sqrt[143]*c^6) + (((397*I)/20)*Sqrt[11/13]*G^3*m^3*PhiDOT*rDOT*\[Nu])/
  (c^6*r^2) - (((365*I)/9)*G^2*m^2*PhiDOT*rDOT*\[Nu])/(Sqrt[143]*c^4*r) + 
 (((5729*I)/45)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[143]*c^6) - 
 (((95*I)/12)*Sqrt[13/11]*G*m*PhiDOT^3*r^2*rDOT*\[Nu])/c^4 - 
 (((1567*I)/12)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[143]*c^6) - 
 ((10*I)*PhiDOT^5*r^5*rDOT*\[Nu])/(Sqrt[143]*c^4) - 
 ((27*I)*PhiDOT^7*r^7*rDOT*\[Nu])/(Sqrt[143]*c^6) + 
 (20629*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(240*Sqrt[143]*c^6) - 
 (7207*G^3*m^3*rDOT^2*\[Nu])/(180*Sqrt[143]*c^6*r^3) + 
 (31*Sqrt[13/11]*G^2*m^2*rDOT^2*\[Nu])/(36*c^4*r^2) + 
 (185*G*m*PhiDOT^2*r*rDOT^2*\[Nu])/(2*Sqrt[143]*c^4) + 
 (5389*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(24*Sqrt[143]*c^6) + 
 (25*PhiDOT^4*r^4*rDOT^2*\[Nu])/(Sqrt[143]*c^4) + 
 (63*PhiDOT^6*r^6*rDOT^2*\[Nu])/(Sqrt[143]*c^6) + 
 (((10*I)/3)*Sqrt[13/11]*G*m*PhiDOT*rDOT^3*\[Nu])/c^4 + 
 (((3254*I)/45)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[143]*c^6*r) + 
 (((541*I)/3)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[143]*c^6) + 
 (((100*I)/3)*PhiDOT^3*r^3*rDOT^3*\[Nu])/(Sqrt[143]*c^4) + 
 ((63*I)*PhiDOT^5*r^5*rDOT^3*\[Nu])/(Sqrt[143]*c^6) - 
 (5501*G^2*m^2*rDOT^4*\[Nu])/(360*Sqrt[143]*c^6*r^2) - 
 (25*G*m*rDOT^4*\[Nu])/(3*Sqrt[143]*c^4*r) - 
 (433*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(6*Sqrt[143]*c^6) - 
 (25*PhiDOT^2*r^2*rDOT^4*\[Nu])/(Sqrt[143]*c^4) - 
 (((31*I)/3)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[143]*c^6) - 
 ((10*I)*PhiDOT*r*rDOT^5*\[Nu])/(Sqrt[143]*c^4) + 
 ((63*I)*PhiDOT^3*r^3*rDOT^5*\[Nu])/(Sqrt[143]*c^6) + 
 (5*rDOT^6*\[Nu])/(3*Sqrt[143]*c^4) - (2*G*m*rDOT^6*\[Nu])/
  (3*Sqrt[143]*c^6*r) - (63*PhiDOT^2*r^2*rDOT^6*\[Nu])/(Sqrt[143]*c^6) - 
 ((27*I)*PhiDOT*r*rDOT^7*\[Nu])/(Sqrt[143]*c^6) + 
 (9*rDOT^8*\[Nu])/(2*Sqrt[143]*c^6) + (3269*G^2*m^2*PhiDOT^2*\[Nu]^2)/
  (72*Sqrt[143]*c^4) - (2779*G^4*m^4*\[Nu]^2)/(90*Sqrt[143]*c^6*r^4) + 
 (43*G^3*m^3*\[Nu]^2)/(18*Sqrt[143]*c^4*r^3) - 
 (16217*G^3*m^3*PhiDOT^2*\[Nu]^2)/(30*Sqrt[143]*c^6*r) - 
 (500393*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(720*Sqrt[143]*c^6) + 
 (1405*G*m*PhiDOT^4*r^3*\[Nu]^2)/(24*Sqrt[143]*c^4) + 
 (5231*G*m*PhiDOT^6*r^5*\[Nu]^2)/(48*Sqrt[143]*c^6) + 
 (5*PhiDOT^6*r^6*\[Nu]^2)/(3*Sqrt[143]*c^4) + 
 (Sqrt[13/11]*PhiDOT^8*r^8*\[Nu]^2)/c^6 - 
 (((3161*I)/9)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[143]*c^6*r^2) + 
 (((365*I)/9)*G^2*m^2*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[143]*c^4*r) - 
 (((12091*I)/18)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[143]*c^6) + 
 (((95*I)/12)*Sqrt[13/11]*G*m*PhiDOT^3*r^2*rDOT*\[Nu]^2)/c^4 + 
 (((2963*I)/12)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[143]*c^6) + 
 ((10*I)*PhiDOT^5*r^5*rDOT*\[Nu]^2)/(Sqrt[143]*c^4) + 
 ((6*I)*Sqrt[13/11]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 + 
 (24457*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(60*Sqrt[143]*c^6) + 
 (3307*G^3*m^3*rDOT^2*\[Nu]^2)/(45*Sqrt[143]*c^6*r^3) - 
 (31*Sqrt[13/11]*G^2*m^2*rDOT^2*\[Nu]^2)/(36*c^4*r^2) - 
 (185*G*m*PhiDOT^2*r*rDOT^2*\[Nu]^2)/(2*Sqrt[143]*c^4) - 
 (461*Sqrt[11/13]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(48*c^6) - 
 (25*PhiDOT^4*r^4*rDOT^2*\[Nu]^2)/(Sqrt[143]*c^4) - 
 (14*Sqrt[13/11]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/c^6 - 
 (((10*I)/3)*Sqrt[13/11]*G*m*PhiDOT*rDOT^3*\[Nu]^2)/c^4 + 
 (((1558*I)/9)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[143]*c^6*r) + 
 (((5405*I)/24)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[143]*c^6) - 
 (((100*I)/3)*PhiDOT^3*r^3*rDOT^3*\[Nu]^2)/(Sqrt[143]*c^4) - 
 ((14*I)*Sqrt[13/11]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 - 
 (1603*G^2*m^2*rDOT^4*\[Nu]^2)/(45*Sqrt[143]*c^6*r^2) + 
 (25*G*m*rDOT^4*\[Nu]^2)/(3*Sqrt[143]*c^4*r) - 
 (4085*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(12*Sqrt[143]*c^6) + 
 (25*PhiDOT^2*r^2*rDOT^4*\[Nu]^2)/(Sqrt[143]*c^4) - 
 (((553*I)/3)*G*m*PhiDOT*rDOT^5*\[Nu]^2)/(Sqrt[143]*c^6) + 
 ((10*I)*PhiDOT*r*rDOT^5*\[Nu]^2)/(Sqrt[143]*c^4) - 
 ((14*I)*Sqrt[13/11]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (5*rDOT^6*\[Nu]^2)/(3*Sqrt[143]*c^4) + (17*Sqrt[13/11]*G*m*rDOT^6*\[Nu]^2)/
  (6*c^6*r) + (14*Sqrt[13/11]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/c^6 + 
 ((6*I)*Sqrt[13/11]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (Sqrt[13/11]*rDOT^8*\[Nu]^2)/c^6 + (3667*G^4*m^4*\[Nu]^3)/
  (540*Sqrt[143]*c^6*r^4) + (234931*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (1080*Sqrt[143]*c^6*r) + (31303*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (90*Sqrt[143]*c^6) - (217*Sqrt[11/13]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(12*c^6) - 
 (23*PhiDOT^8*r^8*\[Nu]^3)/(2*Sqrt[143]*c^6) + 
 (((3655*I)/18)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[143]*c^6*r^2) + 
 (((8695*I)/12)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[143]*c^6) - 
 (((2609*I)/12)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[143]*c^6) - 
 ((69*I)*PhiDOT^7*r^7*rDOT*\[Nu]^3)/(Sqrt[143]*c^6) - 
 (57393*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(80*Sqrt[143]*c^6) - 
 (7333*G^3*m^3*rDOT^2*\[Nu]^3)/(135*Sqrt[143]*c^6*r^3) - 
 (3361*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(24*Sqrt[143]*c^6) + 
 (161*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(Sqrt[143]*c^6) - 
 (((3340*I)/9)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[143]*c^6*r) - 
 (((3395*I)/6)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[143]*c^6) + 
 ((161*I)*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/(Sqrt[143]*c^6) + 
 (9379*G^2*m^2*rDOT^4*\[Nu]^3)/(120*Sqrt[143]*c^6*r^2) + 
 (3505*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(6*Sqrt[143]*c^6) + 
 (((829*I)/3)*G*m*PhiDOT*rDOT^5*\[Nu]^3)/(Sqrt[143]*c^6) + 
 ((161*I)*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/(Sqrt[143]*c^6) - 
 (14*Sqrt[11/13]*G*m*rDOT^6*\[Nu]^3)/(3*c^6*r) - 
 (161*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(Sqrt[143]*c^6) - 
 ((69*I)*PhiDOT*r*rDOT^7*\[Nu]^3)/(Sqrt[143]*c^6) + 
 (23*rDOT^8*\[Nu]^3)/(2*Sqrt[143]*c^6)
"-----------------------------------------------------------------------"
H[7, 0]=(((-137*I)/2574)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[7]*c^6*r^2) + 
 (((83*I)/858)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[7]*c^6) - 
 (((23*I)/528)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[7]*c^6) + 
 (((197*I)/5148)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[7]*c^6*r) - 
 (((41*I)/1716)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[7]*c^6) - 
 (((5*I)/858)*G*m*PhiDOT*rDOT^5)/(Sqrt[7]*c^6) + 
 (((137*I)/2574)*Sqrt[7]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) - 
 (((83*I)/858)*Sqrt[7]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((23*I)/528)*Sqrt[7]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 - 
 (((197*I)/5148)*Sqrt[7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) + 
 (((41*I)/1716)*Sqrt[7]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 + 
 (((5*I)/858)*Sqrt[7]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (((137*I)/1287)*Sqrt[7]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((83*I)/429)*Sqrt[7]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((23*I)/264)*Sqrt[7]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 + 
 (((197*I)/2574)*Sqrt[7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((41*I)/858)*Sqrt[7]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/c^6 - 
 (((5*I)/429)*Sqrt[7]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (((137*I)/2574)*Sqrt[7]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((83*I)/858)*Sqrt[7]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 + 
 (((23*I)/528)*Sqrt[7]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 - 
 (((197*I)/5148)*Sqrt[7]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) + 
 (((41*I)/1716)*Sqrt[7]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 + 
 (((5*I)/858)*Sqrt[7]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[7, 1]=(((4559*I)/216216)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*c^5*r^2) - (((425*I)/8008)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*c^5) + (((699*I)/16016)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*c^5) - (((5*I)/429)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[2]*c^5) + (139*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/
  (1144*Sqrt[2]*c^5) - (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/
  (297*Sqrt[2]*c^5*r^3) - (5*Sqrt[2]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/
  (143*c^5) + (5*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(429*Sqrt[2]*c^5) - 
 (((33*I)/364)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5*r) + 
 (((937*I)/8008)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5) - 
 (((5*I)/143)*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5) + 
 (17*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(132*Sqrt[2]*c^5*r^2) - 
 (10*Sqrt[2]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(143*c^5) + 
 (5*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(143*Sqrt[2]*c^5) + 
 (((125*I)/2002)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5) - 
 (((5*I)/143)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5) - 
 (5*Sqrt[2]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(143*c^5*r) + 
 (5*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(143*Sqrt[2]*c^5) - 
 (((5*I)/429)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/(Sqrt[2]*c^5) + 
 (5*rDOT^7*Sqrt[1 - 4*\[Nu]])/(429*Sqrt[2]*c^5) - 
 (((4559*I)/54054)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*c^5*r^2) + (((425*I)/2002)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[2]*c^5) - (((699*I)/4004)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[2]*c^5) + (((10*I)/429)*Sqrt[2]*PhiDOT^7*r^7*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (139*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(286*Sqrt[2]*c^5) + 
 (38*Sqrt[2]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(297*c^5*r^3) + 
 (20*Sqrt[2]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) - 
 (10*Sqrt[2]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(429*c^5) + 
 (((33*I)/91)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[2]*c^5*r) - (((937*I)/2002)*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[2]*c^5) + (((10*I)/143)*Sqrt[2]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (17*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (33*Sqrt[2]*c^5*r^2) + (40*Sqrt[2]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(143*c^5) - (10*Sqrt[2]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(143*c^5) - (((125*I)/1001)*Sqrt[2]*G*m*PhiDOT*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + (((10*I)/143)*Sqrt[2]*PhiDOT^3*r^3*rDOT^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + (20*Sqrt[2]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(143*c^5*r) - (10*Sqrt[2]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(143*c^5) + (((10*I)/429)*Sqrt[2]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/c^5 - (10*Sqrt[2]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(429*c^5) + 
 (((4559*I)/72072)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*c^5*r^2) - (((1275*I)/8008)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(Sqrt[2]*c^5) + (((2097*I)/16016)*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) - 
 (((5*I)/143)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) + 
 (417*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(1144*Sqrt[2]*c^5) - 
 (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(99*Sqrt[2]*c^5*r^3) - 
 (15*Sqrt[2]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5) + 
 (5*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*Sqrt[2]*c^5) - 
 (((99*I)/364)*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[2]*c^5*r) + (((2811*I)/8008)*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) - 
 (((15*I)/143)*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) + 
 (17*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(44*Sqrt[2]*c^5*r^2) - 
 (30*Sqrt[2]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5) + 
 (15*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*Sqrt[2]*c^5) + 
 (((375*I)/2002)*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) - 
 (((15*I)/143)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) - 
 (15*Sqrt[2]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5*r) + 
 (15*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*Sqrt[2]*c^5) - 
 (((5*I)/143)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(Sqrt[2]*c^5) + 
 (5*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*Sqrt[2]*c^5)
"-----------------------------------------------------------------------"
H[7, 2]=(19*G^3*m^3*PhiDOT^2)/(462*Sqrt[3]*c^6*r) - 
 (265*G^2*m^2*PhiDOT^4*r^2)/(4004*Sqrt[3]*c^6) + 
 (103*G*m*PhiDOT^6*r^5)/(4004*Sqrt[3]*c^6) + 
 (((137*I)/4004)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[3]*c^6*r^2) + 
 ((I/4004)*Sqrt[3]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 - 
 (((61*I)/2912)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[3]*c^6) - 
 (151*Sqrt[3]*G^2*m^2*PhiDOT^2*rDOT^2)/(8008*c^6) + 
 (9*Sqrt[3]*G*m*PhiDOT^4*r^3*rDOT^2)/(1001*c^6) - 
 (((197*I)/8008)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[3]*c^6*r) + 
 ((I/728)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[3]*c^6) + 
 (10*G*m*PhiDOT^2*r*rDOT^4)/(1001*Sqrt[3]*c^6) + 
 (((5*I)/4004)*Sqrt[3]*G*m*PhiDOT*rDOT^5)/c^6 - 
 (19*G^3*m^3*PhiDOT^2*\[Nu])/(66*Sqrt[3]*c^6*r) + 
 (265*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(572*Sqrt[3]*c^6) - 
 (103*G*m*PhiDOT^6*r^5*\[Nu])/(572*Sqrt[3]*c^6) - 
 (((137*I)/572)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[3]*c^6*r^2) - 
 ((I/572)*Sqrt[3]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((61*I)/416)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[3]*c^6) + 
 (151*Sqrt[3]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(1144*c^6) - 
 (9*Sqrt[3]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(143*c^6) + 
 (((197*I)/1144)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[3]*c^6*r) - 
 ((I/104)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[3]*c^6) - 
 (10*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(143*Sqrt[3]*c^6) - 
 (((5*I)/572)*Sqrt[3]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 + 
 (19*G^3*m^3*PhiDOT^2*\[Nu]^2)/(33*Sqrt[3]*c^6*r) - 
 (265*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(286*Sqrt[3]*c^6) + 
 (103*G*m*PhiDOT^6*r^5*\[Nu]^2)/(286*Sqrt[3]*c^6) + 
 (((137*I)/286)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[3]*c^6*r^2) + 
 ((I/286)*Sqrt[3]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((61*I)/208)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[3]*c^6) - 
 (151*Sqrt[3]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(572*c^6) + 
 (18*Sqrt[3]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(143*c^6) - 
 (((197*I)/572)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[3]*c^6*r) + 
 ((I/52)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[3]*c^6) + 
 (20*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(143*Sqrt[3]*c^6) + 
 (((5*I)/286)*Sqrt[3]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (19*G^3*m^3*PhiDOT^2*\[Nu]^3)/(66*Sqrt[3]*c^6*r) + 
 (265*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(572*Sqrt[3]*c^6) - 
 (103*G*m*PhiDOT^6*r^5*\[Nu]^3)/(572*Sqrt[3]*c^6) - 
 (((137*I)/572)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[3]*c^6*r^2) - 
 ((I/572)*Sqrt[3]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 + 
 (((61*I)/416)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[3]*c^6) + 
 (151*Sqrt[3]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(1144*c^6) - 
 (9*Sqrt[3]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(143*c^6) + 
 (((197*I)/1144)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[3]*c^6*r) - 
 ((I/104)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[3]*c^6) - 
 (10*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(143*Sqrt[3]*c^6) - 
 (((5*I)/572)*Sqrt[3]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[7, 3]=(((-4559*I)/40040)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6]*c^5*r^2) + (((139*I)/3640)*Sqrt[3/2]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]])/c^5 + (((179*I)/16016)*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]])/(Sqrt[6]*c^5) - 
 ((I/143)*Sqrt[3/2]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (343*Sqrt[3/2]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(5720*c^5) + 
 (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(165*Sqrt[6]*c^5*r^3) - 
 (Sqrt[3/2]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(11*c^5) + 
 (3*Sqrt[3/2]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(143*c^5) + 
 (((297*I)/1820)*Sqrt[3/2]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) - 
 (((813*I)/8008)*Sqrt[3/2]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 ((I/143)*Sqrt[3/2]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (17*Sqrt[3/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(220*c^5*r^2) - 
 (10*Sqrt[2/3]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(143*c^5) + 
 (5*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(143*c^5) - 
 (((225*I)/2002)*Sqrt[3/2]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((5*I)/143)*Sqrt[3/2]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (3*Sqrt[6]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(143*c^5*r) + 
 (Sqrt[3/2]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(143*c^5) + 
 (((3*I)/143)*Sqrt[3/2]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (Sqrt[3/2]*rDOT^7*Sqrt[1 - 4*\[Nu]])/(143*c^5) + 
 (((4559*I)/10010)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[6]*c^5*r^2) - (((139*I)/910)*Sqrt[3/2]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((179*I)/4004)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/(Sqrt[6]*c^5) + 
 (((2*I)/143)*Sqrt[6]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (343*Sqrt[3/2]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(1430*c^5) - 
 (38*Sqrt[2/3]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(165*c^5*r^3) + 
 (2*Sqrt[6]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(11*c^5) - 
 (6*Sqrt[6]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) - 
 (((297*I)/455)*Sqrt[3/2]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) + (((813*I)/2002)*Sqrt[3/2]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (((2*I)/143)*Sqrt[6]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (17*Sqrt[3/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(55*c^5*r^2) + 
 (40*Sqrt[2/3]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) - 
 (10*Sqrt[6]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) + 
 (((225*I)/1001)*Sqrt[6]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((10*I)/143)*Sqrt[6]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (12*Sqrt[6]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5*r) - 
 (2*Sqrt[6]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) - 
 (((6*I)/143)*Sqrt[6]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (2*Sqrt[6]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(143*c^5) - 
 (((4559*I)/40040)*Sqrt[3/2]*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r^2) + (((417*I)/3640)*Sqrt[3/2]*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((179*I)/16016)*Sqrt[3/2]*G*m*PhiDOT^5*r^4*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((3*I)/143)*Sqrt[3/2]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (1029*Sqrt[3/2]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (5720*c^5) + (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (55*Sqrt[6]*c^5*r^3) - (3*Sqrt[3/2]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(11*c^5) + (9*Sqrt[3/2]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(143*c^5) + (((891*I)/1820)*Sqrt[3/2]*G^2*m^2*PhiDOT*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r) - 
 (((2439*I)/8008)*Sqrt[3/2]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (((3*I)/143)*Sqrt[3/2]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (51*Sqrt[3/2]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(220*c^5*r^2) - 
 (10*Sqrt[6]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5) + 
 (15*Sqrt[3/2]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5) - 
 (((675*I)/2002)*Sqrt[3/2]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (((15*I)/143)*Sqrt[3/2]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (9*Sqrt[6]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5*r) + 
 (3*Sqrt[3/2]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5) + 
 (((9*I)/143)*Sqrt[3/2]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (3*Sqrt[3/2]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(143*c^5)
"-----------------------------------------------------------------------"
H[7, 4]=(-19*Sqrt[2/33]*G^3*m^3*PhiDOT^2)/(105*c^6*r) - 
 (211*G^2*m^2*PhiDOT^4*r^2)/(455*Sqrt[66]*c^6) + 
 (41*G*m*PhiDOT^6*r^5)/(91*Sqrt[66]*c^6) - 
 (((137*I)/910)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[66]*c^6*r^2) - 
 (((23*I)/910)*Sqrt[33/2]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 + 
 (((179*I)/1456)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[66]*c^6) + 
 (151*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT^2)/(910*c^6) + 
 (2*Sqrt[6/11]*G*m*PhiDOT^4*r^3*rDOT^2)/(91*c^6) + 
 (((197*I)/1820)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[66]*c^6*r) + 
 (((5*I)/28)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[66]*c^6) - 
 (4*Sqrt[2/33]*G*m*PhiDOT^2*r*rDOT^4)/(91*c^6) - 
 ((I/182)*Sqrt[3/22]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (19*Sqrt[2/33]*G^3*m^3*PhiDOT^2*\[Nu])/(15*c^6*r) + 
 (211*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(65*Sqrt[66]*c^6) - 
 (41*G*m*PhiDOT^6*r^5*\[Nu])/(13*Sqrt[66]*c^6) + 
 (((137*I)/130)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[66]*c^6*r^2) + 
 (((23*I)/130)*Sqrt[33/2]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 - 
 (((179*I)/208)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[66]*c^6) - 
 (151*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(130*c^6) - 
 (2*Sqrt[6/11]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(13*c^6) - 
 (((197*I)/260)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[66]*c^6*r) - 
 (((5*I)/4)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[66]*c^6) + 
 (4*Sqrt[2/33]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(13*c^6) + 
 ((I/26)*Sqrt[3/22]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (38*Sqrt[2/33]*G^3*m^3*PhiDOT^2*\[Nu]^2)/(15*c^6*r) - 
 (211*Sqrt[2/33]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(65*c^6) + 
 (41*Sqrt[2/33]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(13*c^6) - 
 (((137*I)/65)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[66]*c^6*r^2) - 
 (((23*I)/65)*Sqrt[33/2]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 + 
 (((179*I)/104)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[66]*c^6) + 
 (151*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(65*c^6) + 
 (4*Sqrt[6/11]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(13*c^6) + 
 (((197*I)/130)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[66]*c^6*r) + 
 (((5*I)/2)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[66]*c^6) - 
 (8*Sqrt[2/33]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(13*c^6) - 
 ((I/13)*Sqrt[3/22]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (19*Sqrt[2/33]*G^3*m^3*PhiDOT^2*\[Nu]^3)/(15*c^6*r) + 
 (211*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(65*Sqrt[66]*c^6) - 
 (41*G*m*PhiDOT^6*r^5*\[Nu]^3)/(13*Sqrt[66]*c^6) + 
 (((137*I)/130)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[66]*c^6*r^2) + 
 (((23*I)/130)*Sqrt[33/2]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 - 
 (((179*I)/208)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[66]*c^6) - 
 (151*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(130*c^6) - 
 (2*Sqrt[6/11]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(13*c^6) - 
 (((197*I)/260)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[66]*c^6*r) - 
 (((5*I)/4)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[66]*c^6) + 
 (4*Sqrt[2/33]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(13*c^6) + 
 ((I/26)*Sqrt[3/22]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[7, 5]=(((4559*I)/6552)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^5*r^2) + (((1021*I)/728)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^5) - (((1207*I)/1456)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[66]*c^5) - ((I/13)*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5) - 
 (621*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(520*c^5) - 
 (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(45*Sqrt[66]*c^5*r^3) + 
 (Sqrt[3/22]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/(13*c^5) + 
 (5*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/(13*Sqrt[66]*c^5) - 
 (((33*I)/364)*Sqrt[33/2]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) - 
 (((519*I)/728)*Sqrt[3/22]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((3*I)/13)*Sqrt[3/22]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (17*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(20*Sqrt[66]*c^5*r^2) + 
 (2*Sqrt[22/3]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/(13*c^5) - 
 (5*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/(13*Sqrt[66]*c^5) + 
 (((125*I)/182)*Sqrt[3/22]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((5*I)/13)*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5) - 
 (Sqrt[6/11]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(13*c^5*r) - 
 (3*Sqrt[3/22]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/(13*c^5) - 
 (((5*I)/13)*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/(Sqrt[66]*c^5) + 
 (rDOT^7*Sqrt[1 - 4*\[Nu]])/(13*Sqrt[66]*c^5) - 
 (((4559*I)/1638)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[66]*c^5*r^2) - (((1021*I)/182)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*c^5) + (((1207*I)/364)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[66]*c^5) + (((2*I)/13)*Sqrt[2/33]*PhiDOT^7*r^7*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (621*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(130*c^5) + 
 (38*Sqrt[2/33]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*c^5*r^3) - 
 (2*Sqrt[6/11]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) - 
 (10*Sqrt[2/33]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) + 
 (((33*I)/91)*Sqrt[33/2]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) + (((519*I)/182)*Sqrt[3/22]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (((6*I)/13)*Sqrt[6/11]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (17*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (5*Sqrt[66]*c^5*r^2) - (8*Sqrt[22/3]*G*m*PhiDOT^2*r*rDOT^3*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) + 
 (10*Sqrt[2/33]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) - 
 (((125*I)/91)*Sqrt[6/11]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((10*I)/13)*Sqrt[2/33]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (4*Sqrt[6/11]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5*r) + 
 (6*Sqrt[6/11]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) + 
 (((10*I)/13)*Sqrt[2/33]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (2*Sqrt[2/33]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/(13*c^5) + 
 (((4559*I)/2184)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[66]*c^5*r^2) + (((1021*I)/728)*Sqrt[3/22]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((1207*I)/1456)*Sqrt[3/22]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 - ((I/13)*Sqrt[3/22]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (1863*Sqrt[3/22]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (520*c^5) - (19*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (15*Sqrt[66]*c^5*r^3) + (3*Sqrt[3/22]*G*m*PhiDOT^4*r^3*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5) + 
 (5*Sqrt[3/22]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5) - 
 (((99*I)/364)*Sqrt[33/2]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (c^5*r) - (((1557*I)/728)*Sqrt[3/22]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (((9*I)/13)*Sqrt[3/22]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (17*Sqrt[3/22]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(20*c^5*r^2) + 
 (2*Sqrt[66]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5) - 
 (5*Sqrt[3/22]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5) + 
 (((375*I)/182)*Sqrt[3/22]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (((5*I)/13)*Sqrt[3/22]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (3*Sqrt[6/11]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5*r) - 
 (9*Sqrt[3/22]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5) - 
 (((5*I)/13)*Sqrt[3/22]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (Sqrt[3/22]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(13*c^5)
"-----------------------------------------------------------------------"
H[7, 6]=(19*Sqrt[13/33]*G^3*m^3*PhiDOT^2)/(210*c^6*r) + 
 (3013*G^2*m^2*PhiDOT^4*r^2)/(420*Sqrt[429]*c^6) + 
 (155*G*m*PhiDOT^6*r^5)/(28*Sqrt[429]*c^6) + 
 (((137*I)/420)*G^3*m^3*PhiDOT*rDOT)/(Sqrt[429]*c^6*r^2) + 
 (((673*I)/140)*G^2*m^2*PhiDOT^3*r*rDOT)/(Sqrt[429]*c^6) + 
 (((911*I)/224)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[429]*c^6) - 
 (151*Sqrt[3/143]*G^2*m^2*PhiDOT^2*rDOT^2)/(280*c^6) - 
 (17*G*m*PhiDOT^4*r^3*rDOT^2)/(7*Sqrt[429]*c^6) - 
 (((197*I)/840)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[429]*c^6*r) - 
 (((59*I)/56)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[429]*c^6) + 
 (2*G*m*PhiDOT^2*r*rDOT^4)/(7*Sqrt[429]*c^6) + 
 ((I/28)*G*m*PhiDOT*rDOT^5)/(Sqrt[429]*c^6) - 
 (19*Sqrt[13/33]*G^3*m^3*PhiDOT^2*\[Nu])/(30*c^6*r) - 
 (3013*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(60*Sqrt[429]*c^6) - 
 (155*G*m*PhiDOT^6*r^5*\[Nu])/(4*Sqrt[429]*c^6) - 
 (((137*I)/60)*G^3*m^3*PhiDOT*rDOT*\[Nu])/(Sqrt[429]*c^6*r^2) - 
 (((673*I)/20)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/(Sqrt[429]*c^6) - 
 (((911*I)/32)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[429]*c^6) + 
 (151*Sqrt[3/143]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(40*c^6) + 
 (17*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(Sqrt[429]*c^6) + 
 (((197*I)/120)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[429]*c^6*r) + 
 (((59*I)/8)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[429]*c^6) - 
 (2*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(Sqrt[429]*c^6) - 
 ((I/4)*G*m*PhiDOT*rDOT^5*\[Nu])/(Sqrt[429]*c^6) + 
 (19*Sqrt[13/33]*G^3*m^3*PhiDOT^2*\[Nu]^2)/(15*c^6*r) + 
 (3013*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(30*Sqrt[429]*c^6) + 
 (155*G*m*PhiDOT^6*r^5*\[Nu]^2)/(2*Sqrt[429]*c^6) + 
 (((137*I)/30)*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(Sqrt[429]*c^6*r^2) + 
 (((673*I)/10)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/(Sqrt[429]*c^6) + 
 (((911*I)/16)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[429]*c^6) - 
 (151*Sqrt[3/143]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(20*c^6) - 
 (34*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(Sqrt[429]*c^6) - 
 (((197*I)/60)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[429]*c^6*r) - 
 (((59*I)/4)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[429]*c^6) + 
 (4*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(Sqrt[429]*c^6) + 
 ((I/2)*G*m*PhiDOT*rDOT^5*\[Nu]^2)/(Sqrt[429]*c^6) - 
 (19*Sqrt[13/33]*G^3*m^3*PhiDOT^2*\[Nu]^3)/(30*c^6*r) - 
 (3013*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(60*Sqrt[429]*c^6) - 
 (155*G*m*PhiDOT^6*r^5*\[Nu]^3)/(4*Sqrt[429]*c^6) - 
 (((137*I)/60)*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(Sqrt[429]*c^6*r^2) - 
 (((673*I)/20)*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/(Sqrt[429]*c^6) - 
 (((911*I)/32)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[429]*c^6) + 
 (151*Sqrt[3/143]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(40*c^6) + 
 (17*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(Sqrt[429]*c^6) + 
 (((197*I)/120)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[429]*c^6*r) + 
 (((59*I)/8)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[429]*c^6) - 
 (2*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(Sqrt[429]*c^6) - 
 ((I/4)*G*m*PhiDOT*rDOT^5*\[Nu]^3)/(Sqrt[429]*c^6)
"-----------------------------------------------------------------------"
H[7, 7]=(((-4559*I)/360)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6006]*c^5*r^2) - (((3317*I)/40)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6006]*c^5) - (((1069*I)/16)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]])/
  (Sqrt[6006]*c^5) - (I*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]])/(Sqrt[6006]*c^5) + 
 (1381*Sqrt[3/2002]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]])/(40*c^5) + 
 (19*Sqrt[13/462]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]])/(45*c^5*r^3) + 
 (2*Sqrt[66/91]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (Sqrt[7/858]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (((33*I)/20)*Sqrt[33/182]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]])/(c^5*r) + 
 (((395*I)/8)*Sqrt[3/2002]*G*m*PhiDOT^3*r^2*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (I*Sqrt[21/286]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (17*Sqrt[13/462]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]])/(20*c^5*r^2) - 
 (50*Sqrt[2/3003]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (5*Sqrt[7/858]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (((25*I)/2)*Sqrt[3/2002]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 - 
 ((5*I)*Sqrt[7/858]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (Sqrt[6/1001]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]])/(c^5*r) + 
 (Sqrt[21/286]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]])/c^5 + 
 (I*Sqrt[7/858]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]])/c^5 - 
 (rDOT^7*Sqrt[1 - 4*\[Nu]])/(Sqrt[6006]*c^5) + 
 (((4559*I)/90)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (Sqrt[6006]*c^5*r^2) + (((3317*I)/10)*G^2*m^2*PhiDOT^3*r*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[6006]*c^5) + (((1069*I)/4)*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*
   \[Nu])/(Sqrt[6006]*c^5) + ((2*I)*Sqrt[2/3003]*PhiDOT^7*r^7*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - (1381*Sqrt[3/2002]*G^2*m^2*PhiDOT^2*rDOT*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/(10*c^5) - 
 (38*Sqrt[26/231]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/(45*c^5*r^3) - 
 (8*Sqrt[66/91]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (2*Sqrt[14/429]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((33*I)/5)*Sqrt[33/182]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu])/
  (c^5*r) - (((395*I)/2)*Sqrt[3/2002]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - ((2*I)*Sqrt[42/143]*PhiDOT^5*r^5*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (17*Sqrt[13/462]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/(5*c^5*r^2) + 
 (200*Sqrt[2/3003]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (10*Sqrt[14/429]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 ((25*I)*Sqrt[6/1001]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 ((10*I)*Sqrt[14/429]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (4*Sqrt[6/1001]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/(c^5*r) - 
 (2*Sqrt[42/143]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 ((2*I)*Sqrt[14/429]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 + 
 (2*Sqrt[2/3003]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu])/c^5 - 
 (((4559*I)/120)*G^3*m^3*PhiDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (Sqrt[6006]*c^5*r^2) - (((3317*I)/40)*Sqrt[3/2002]*G^2*m^2*PhiDOT^3*r*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((1069*I)/16)*Sqrt[3/2002]*G*m*PhiDOT^5*r^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 - (I*Sqrt[3/2002]*PhiDOT^7*r^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (4143*Sqrt[3/2002]*G^2*m^2*PhiDOT^2*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (40*c^5) + (19*Sqrt[13/462]*G^3*m^3*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  (15*c^5*r^3) + (6*Sqrt[66/91]*G*m*PhiDOT^4*r^3*rDOT*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/c^5 + (Sqrt[21/286]*PhiDOT^6*r^6*rDOT*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/
  c^5 + (((99*I)/20)*Sqrt[33/182]*G^2*m^2*PhiDOT*rDOT^2*Sqrt[1 - 4*\[Nu]]*
   \[Nu]^2)/(c^5*r) + (((1185*I)/8)*Sqrt[3/2002]*G*m*PhiDOT^3*r^2*rDOT^2*
   Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 ((3*I)*Sqrt[21/286]*PhiDOT^5*r^5*rDOT^2*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (17*Sqrt[39/154]*G^2*m^2*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(20*c^5*r^2) - 
 (50*Sqrt[6/1001]*G*m*PhiDOT^2*r*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (5*Sqrt[21/286]*PhiDOT^4*r^4*rDOT^3*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (((75*I)/2)*Sqrt[3/2002]*G*m*PhiDOT*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 ((5*I)*Sqrt[21/286]*PhiDOT^3*r^3*rDOT^4*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (3*Sqrt[6/1001]*G*m*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/(c^5*r) + 
 (3*Sqrt[21/286]*PhiDOT^2*r^2*rDOT^5*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 + 
 (I*Sqrt[21/286]*PhiDOT*r*rDOT^6*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5 - 
 (Sqrt[3/2002]*rDOT^7*Sqrt[1 - 4*\[Nu]]*\[Nu]^2)/c^5
"-----------------------------------------------------------------------"
H[8, 0]=(-4559*G^4*m^4)/(61776*Sqrt[119]*c^6*r^4) + 
 (8017*G^3*m^3*PhiDOT^2)/(30888*Sqrt[119]*c^6*r) - 
 (1549*G^2*m^2*PhiDOT^4*r^2)/(4576*Sqrt[119]*c^6) + 
 (2657*G*m*PhiDOT^6*r^5)/(13728*Sqrt[119]*c^6) - 
 (5*Sqrt[7/17]*PhiDOT^8*r^8)/(858*c^6) - (659*G^2*m^2*PhiDOT^2*rDOT^2)/
  (572*Sqrt[119]*c^6) + (16717*G^3*m^3*rDOT^2)/(30888*Sqrt[119]*c^6*r^3) + 
 (1777*G*m*PhiDOT^4*r^3*rDOT^2)/(2288*Sqrt[119]*c^6) - 
 (10*Sqrt[7/17]*PhiDOT^6*r^6*rDOT^2)/(429*c^6) - 
 (2297*G^2*m^2*rDOT^4)/(3432*Sqrt[119]*c^6*r^2) + 
 (475*G*m*PhiDOT^2*r*rDOT^4)/(572*Sqrt[119]*c^6) - 
 (5*Sqrt[7/17]*PhiDOT^4*r^4*rDOT^4)/(143*c^6) + 
 (35*Sqrt[7/17]*G*m*rDOT^6)/(858*c^6*r) - (10*Sqrt[7/17]*PhiDOT^2*r^2*rDOT^6)/
  (429*c^6) - (5*Sqrt[7/17]*rDOT^8)/(858*c^6) + 
 (4559*Sqrt[7/17]*G^4*m^4*\[Nu])/(61776*c^6*r^4) - 
 (8017*Sqrt[7/17]*G^3*m^3*PhiDOT^2*\[Nu])/(30888*c^6*r) + 
 (1549*Sqrt[7/17]*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(4576*c^6) - 
 (2657*Sqrt[7/17]*G*m*PhiDOT^6*r^5*\[Nu])/(13728*c^6) + 
 (35*Sqrt[7/17]*PhiDOT^8*r^8*\[Nu])/(858*c^6) + 
 (659*Sqrt[7/17]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(572*c^6) - 
 (16717*Sqrt[7/17]*G^3*m^3*rDOT^2*\[Nu])/(30888*c^6*r^3) - 
 (1777*Sqrt[7/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(2288*c^6) + 
 (70*Sqrt[7/17]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(429*c^6) + 
 (2297*Sqrt[7/17]*G^2*m^2*rDOT^4*\[Nu])/(3432*c^6*r^2) - 
 (475*Sqrt[7/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(572*c^6) + 
 (35*Sqrt[7/17]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(143*c^6) - 
 (245*Sqrt[7/17]*G*m*rDOT^6*\[Nu])/(858*c^6*r) + 
 (70*Sqrt[7/17]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(429*c^6) + 
 (35*Sqrt[7/17]*rDOT^8*\[Nu])/(858*c^6) - (4559*Sqrt[7/17]*G^4*m^4*\[Nu]^2)/
  (30888*c^6*r^4) + (8017*Sqrt[7/17]*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (15444*c^6*r) - (1549*Sqrt[7/17]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/(2288*c^6) + 
 (2657*Sqrt[7/17]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(6864*c^6) - 
 (35*Sqrt[7/17]*PhiDOT^8*r^8*\[Nu]^2)/(429*c^6) - 
 (659*Sqrt[7/17]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(286*c^6) + 
 (16717*Sqrt[7/17]*G^3*m^3*rDOT^2*\[Nu]^2)/(15444*c^6*r^3) + 
 (1777*Sqrt[7/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(1144*c^6) - 
 (140*Sqrt[7/17]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(429*c^6) - 
 (2297*Sqrt[7/17]*G^2*m^2*rDOT^4*\[Nu]^2)/(1716*c^6*r^2) + 
 (475*Sqrt[7/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(286*c^6) - 
 (70*Sqrt[7/17]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(143*c^6) + 
 (245*Sqrt[7/17]*G*m*rDOT^6*\[Nu]^2)/(429*c^6*r) - 
 (140*Sqrt[7/17]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(429*c^6) - 
 (35*Sqrt[7/17]*rDOT^8*\[Nu]^2)/(429*c^6) + (4559*Sqrt[7/17]*G^4*m^4*\[Nu]^3)/
  (61776*c^6*r^4) - (8017*Sqrt[7/17]*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (30888*c^6*r) + (1549*Sqrt[7/17]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/(4576*c^6) - 
 (2657*Sqrt[7/17]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(13728*c^6) + 
 (35*Sqrt[7/17]*PhiDOT^8*r^8*\[Nu]^3)/(858*c^6) + 
 (659*Sqrt[7/17]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(572*c^6) - 
 (16717*Sqrt[7/17]*G^3*m^3*rDOT^2*\[Nu]^3)/(30888*c^6*r^3) - 
 (1777*Sqrt[7/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(2288*c^6) + 
 (70*Sqrt[7/17]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(429*c^6) + 
 (2297*Sqrt[7/17]*G^2*m^2*rDOT^4*\[Nu]^3)/(3432*c^6*r^2) - 
 (475*Sqrt[7/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(572*c^6) + 
 (35*Sqrt[7/17]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(143*c^6) - 
 (245*Sqrt[7/17]*G*m*rDOT^6*\[Nu]^3)/(858*c^6*r) + 
 (70*Sqrt[7/17]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(429*c^6) + 
 (35*Sqrt[7/17]*rDOT^8*\[Nu]^3)/(858*c^6)
"-----------------------------------------------------------------------"
H[8, 1]=0
"-----------------------------------------------------------------------"
H[8, 2]=(4559*G^4*m^4)/(72072*Sqrt[85]*c^6*r^4) - 
 (2357*G^3*m^3*PhiDOT^2)/(36036*Sqrt[85]*c^6*r) - 
 (1297*G^2*m^2*PhiDOT^4*r^2)/(16016*Sqrt[85]*c^6) + 
 (379*Sqrt[5/17]*G*m*PhiDOT^6*r^5)/(16016*c^6) - 
 (Sqrt[5/17]*PhiDOT^8*r^8)/(143*c^6) + 
 (((11*I)/117)*Sqrt[5/17]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) - 
 (((24*I)/143)*Sqrt[5/17]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 + 
 (((413*I)/4576)*Sqrt[5/17]*G*m*PhiDOT^5*r^4*rDOT)/c^6 - 
 (((2*I)/143)*Sqrt[5/17]*PhiDOT^7*r^7*rDOT)/c^6 + 
 (2913*G^2*m^2*PhiDOT^2*rDOT^2)/(8008*Sqrt[85]*c^6) - 
 (16717*G^3*m^3*rDOT^2)/(36036*Sqrt[85]*c^6*r^3) + 
 (141*Sqrt[5/17]*G*m*PhiDOT^4*r^3*rDOT^2)/(8008*c^6) - 
 (2*Sqrt[5/17]*PhiDOT^6*r^6*rDOT^2)/(143*c^6) - 
 (((201*I)/1144)*Sqrt[5/17]*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) + 
 (((205*I)/1144)*Sqrt[5/17]*G*m*PhiDOT^3*r^2*rDOT^3)/c^6 - 
 (((6*I)/143)*Sqrt[5/17]*PhiDOT^5*r^5*rDOT^3)/c^6 + 
 (2297*G^2*m^2*rDOT^4)/(4004*Sqrt[85]*c^6*r^2) - 
 (125*Sqrt[5/17]*G*m*PhiDOT^2*r*rDOT^4)/(2002*c^6) + 
 (((3*I)/572)*Sqrt[85]*G*m*PhiDOT*rDOT^5)/c^6 - 
 (((6*I)/143)*Sqrt[5/17]*PhiDOT^3*r^3*rDOT^5)/c^6 - 
 (7*Sqrt[5/17]*G*m*rDOT^6)/(143*c^6*r) + (2*Sqrt[5/17]*PhiDOT^2*r^2*rDOT^6)/
  (143*c^6) - (((2*I)/143)*Sqrt[5/17]*PhiDOT*r*rDOT^7)/c^6 + 
 (Sqrt[5/17]*rDOT^8)/(143*c^6) - (4559*G^4*m^4*\[Nu])/
  (10296*Sqrt[85]*c^6*r^4) + (2357*G^3*m^3*PhiDOT^2*\[Nu])/
  (5148*Sqrt[85]*c^6*r) + (1297*G^2*m^2*PhiDOT^4*r^2*\[Nu])/
  (2288*Sqrt[85]*c^6) - (379*Sqrt[5/17]*G*m*PhiDOT^6*r^5*\[Nu])/(2288*c^6) + 
 (7*Sqrt[5/17]*PhiDOT^8*r^8*\[Nu])/(143*c^6) - 
 (((77*I)/117)*Sqrt[5/17]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) + 
 (((168*I)/143)*Sqrt[5/17]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 - 
 (((2891*I)/4576)*Sqrt[5/17]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 + 
 (((14*I)/143)*Sqrt[5/17]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (2913*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(1144*Sqrt[85]*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu])/(5148*Sqrt[85]*c^6*r^3) - 
 (141*Sqrt[5/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(1144*c^6) + 
 (14*Sqrt[5/17]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(143*c^6) + 
 (((1407*I)/1144)*Sqrt[5/17]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) - 
 (((1435*I)/1144)*Sqrt[5/17]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 + 
 (((42*I)/143)*Sqrt[5/17]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu])/(572*Sqrt[85]*c^6*r^2) + 
 (125*Sqrt[5/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(286*c^6) - 
 (((21*I)/572)*Sqrt[85]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 + 
 (((42*I)/143)*Sqrt[5/17]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 + 
 (49*Sqrt[5/17]*G*m*rDOT^6*\[Nu])/(143*c^6*r) - 
 (14*Sqrt[5/17]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(143*c^6) + 
 (((14*I)/143)*Sqrt[5/17]*PhiDOT*r*rDOT^7*\[Nu])/c^6 - 
 (7*Sqrt[5/17]*rDOT^8*\[Nu])/(143*c^6) + (4559*G^4*m^4*\[Nu]^2)/
  (5148*Sqrt[85]*c^6*r^4) - (2357*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (2574*Sqrt[85]*c^6*r) - (1297*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (1144*Sqrt[85]*c^6) + (379*Sqrt[5/17]*G*m*PhiDOT^6*r^5*\[Nu]^2)/
  (1144*c^6) - (14*Sqrt[5/17]*PhiDOT^8*r^8*\[Nu]^2)/(143*c^6) + 
 (((154*I)/117)*Sqrt[5/17]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 (((336*I)/143)*Sqrt[5/17]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 + 
 (((2891*I)/2288)*Sqrt[5/17]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 - 
 (((28*I)/143)*Sqrt[5/17]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 + 
 (2913*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(572*Sqrt[85]*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu]^2)/(2574*Sqrt[85]*c^6*r^3) + 
 (141*Sqrt[5/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(572*c^6) - 
 (28*Sqrt[5/17]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(143*c^6) - 
 (((1407*I)/572)*Sqrt[5/17]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((1435*I)/572)*Sqrt[5/17]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/c^6 - 
 (((84*I)/143)*Sqrt[5/17]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu]^2)/(286*Sqrt[85]*c^6*r^2) - 
 (125*Sqrt[5/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(143*c^6) + 
 (((21*I)/286)*Sqrt[85]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 (((84*I)/143)*Sqrt[5/17]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (98*Sqrt[5/17]*G*m*rDOT^6*\[Nu]^2)/(143*c^6*r) + 
 (28*Sqrt[5/17]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(143*c^6) - 
 (((28*I)/143)*Sqrt[5/17]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 + 
 (14*Sqrt[5/17]*rDOT^8*\[Nu]^2)/(143*c^6) - (4559*G^4*m^4*\[Nu]^3)/
  (10296*Sqrt[85]*c^6*r^4) + (2357*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (5148*Sqrt[85]*c^6*r) + (1297*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (2288*Sqrt[85]*c^6) - (379*Sqrt[5/17]*G*m*PhiDOT^6*r^5*\[Nu]^3)/
  (2288*c^6) + (7*Sqrt[5/17]*PhiDOT^8*r^8*\[Nu]^3)/(143*c^6) - 
 (((77*I)/117)*Sqrt[5/17]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) + 
 (((168*I)/143)*Sqrt[5/17]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 - 
 (((2891*I)/4576)*Sqrt[5/17]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 + 
 (((14*I)/143)*Sqrt[5/17]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (2913*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(1144*Sqrt[85]*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu]^3)/(5148*Sqrt[85]*c^6*r^3) - 
 (141*Sqrt[5/17]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(1144*c^6) + 
 (14*Sqrt[5/17]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(143*c^6) + 
 (((1407*I)/1144)*Sqrt[5/17]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) - 
 (((1435*I)/1144)*Sqrt[5/17]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 + 
 (((42*I)/143)*Sqrt[5/17]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu]^3)/(572*Sqrt[85]*c^6*r^2) + 
 (125*Sqrt[5/17]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(286*c^6) - 
 (((21*I)/572)*Sqrt[85]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 + 
 (((42*I)/143)*Sqrt[5/17]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 + 
 (49*Sqrt[5/17]*G*m*rDOT^6*\[Nu]^3)/(143*c^6*r) - 
 (14*Sqrt[5/17]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(143*c^6) + 
 (((14*I)/143)*Sqrt[5/17]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 - 
 (7*Sqrt[5/17]*rDOT^8*\[Nu]^3)/(143*c^6)
"-----------------------------------------------------------------------"
H[8, 3]=0
"-----------------------------------------------------------------------"
H[8, 4]=(-4559*G^4*m^4)/(32760*Sqrt[374]*c^6*r^4) - 
 (2089*G^3*m^3*PhiDOT^2)/(2340*Sqrt[374]*c^6*r) + 
 (8377*G^2*m^2*PhiDOT^4*r^2)/(7280*Sqrt[374]*c^6) - 
 (243*G*m*PhiDOT^6*r^5)/(1456*Sqrt[374]*c^6) - 
 (PhiDOT^8*r^8)/(13*Sqrt[374]*c^6) - 
 (((11*I)/117)*Sqrt[22/17]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) + 
 (((2*I)/13)*Sqrt[2/187]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 + 
 (((243*I)/208)*G*m*PhiDOT^5*r^4*rDOT)/(Sqrt[374]*c^6) - 
 (((2*I)/13)*Sqrt[2/187]*PhiDOT^7*r^7*rDOT)/c^6 + 
 (1509*G^2*m^2*PhiDOT^2*rDOT^2)/(455*Sqrt[374]*c^6) + 
 (16717*G^3*m^3*rDOT^2)/(16380*Sqrt[374]*c^6*r^3) - 
 (171*Sqrt[11/34]*G*m*PhiDOT^4*r^3*rDOT^2)/(728*c^6) + 
 (2*Sqrt[2/187]*PhiDOT^6*r^6*rDOT^2)/(13*c^6) + 
 (((201*I)/52)*G^2*m^2*PhiDOT*rDOT^3)/(Sqrt[374]*c^6*r) - 
 (((45*I)/52)*G*m*PhiDOT^3*r^2*rDOT^3)/(Sqrt[374]*c^6) - 
 (((2*I)/13)*Sqrt[2/187]*PhiDOT^5*r^5*rDOT^3)/c^6 - 
 (2297*G^2*m^2*rDOT^4)/(1820*Sqrt[374]*c^6*r^2) - 
 (355*G*m*PhiDOT^2*r*rDOT^4)/(182*Sqrt[374]*c^6) + 
 (5*Sqrt[2/187]*PhiDOT^4*r^4*rDOT^4)/(13*c^6) - 
 (((3*I)/26)*Sqrt[17/22]*G*m*PhiDOT*rDOT^5)/c^6 + 
 (((2*I)/13)*Sqrt[2/187]*PhiDOT^3*r^3*rDOT^5)/c^6 + 
 (7*G*m*rDOT^6)/(13*Sqrt[374]*c^6*r) + (2*Sqrt[2/187]*PhiDOT^2*r^2*rDOT^6)/
  (13*c^6) + (((2*I)/13)*Sqrt[2/187]*PhiDOT*r*rDOT^7)/c^6 - 
 rDOT^8/(13*Sqrt[374]*c^6) + (4559*G^4*m^4*\[Nu])/(4680*Sqrt[374]*c^6*r^4) + 
 (14623*G^3*m^3*PhiDOT^2*\[Nu])/(2340*Sqrt[374]*c^6*r) - 
 (8377*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(1040*Sqrt[374]*c^6) + 
 (243*G*m*PhiDOT^6*r^5*\[Nu])/(208*Sqrt[374]*c^6) + 
 (7*PhiDOT^8*r^8*\[Nu])/(13*Sqrt[374]*c^6) + 
 (((77*I)/117)*Sqrt[22/17]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) - 
 (((14*I)/13)*Sqrt[2/187]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 - 
 (((1701*I)/208)*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/(Sqrt[374]*c^6) + 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (1509*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(65*Sqrt[374]*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu])/(2340*Sqrt[374]*c^6*r^3) + 
 (171*Sqrt[11/34]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(104*c^6) - 
 (14*Sqrt[2/187]*PhiDOT^6*r^6*rDOT^2*\[Nu])/(13*c^6) - 
 (((1407*I)/52)*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(Sqrt[374]*c^6*r) + 
 (((315*I)/52)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/(Sqrt[374]*c^6) + 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu])/(260*Sqrt[374]*c^6*r^2) + 
 (355*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(26*Sqrt[374]*c^6) - 
 (35*Sqrt[2/187]*PhiDOT^4*r^4*rDOT^4*\[Nu])/(13*c^6) + 
 (((21*I)/26)*Sqrt[17/22]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 - 
 (49*G*m*rDOT^6*\[Nu])/(13*Sqrt[374]*c^6*r) - 
 (14*Sqrt[2/187]*PhiDOT^2*r^2*rDOT^6*\[Nu])/(13*c^6) - 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT*r*rDOT^7*\[Nu])/c^6 + 
 (7*rDOT^8*\[Nu])/(13*Sqrt[374]*c^6) - (4559*G^4*m^4*\[Nu]^2)/
  (2340*Sqrt[374]*c^6*r^4) - (14623*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (1170*Sqrt[374]*c^6*r) + (8377*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (520*Sqrt[374]*c^6) - (243*G*m*PhiDOT^6*r^5*\[Nu]^2)/(104*Sqrt[374]*c^6) - 
 (7*Sqrt[2/187]*PhiDOT^8*r^8*\[Nu]^2)/(13*c^6) - 
 (((154*I)/117)*Sqrt[22/17]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 (((28*I)/13)*Sqrt[2/187]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 + 
 (((1701*I)/104)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/(Sqrt[374]*c^6) - 
 (((28*I)/13)*Sqrt[2/187]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 + 
 (1509*Sqrt[2/187]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(65*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu]^2)/(1170*Sqrt[374]*c^6*r^3) - 
 (171*Sqrt[11/34]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(52*c^6) + 
 (28*Sqrt[2/187]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/(13*c^6) + 
 (((1407*I)/26)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(Sqrt[374]*c^6*r) - 
 (((315*I)/26)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/(Sqrt[374]*c^6) - 
 (((28*I)/13)*Sqrt[2/187]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu]^2)/(130*Sqrt[374]*c^6*r^2) - 
 (355*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(13*Sqrt[374]*c^6) + 
 (70*Sqrt[2/187]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/(13*c^6) - 
 (((21*I)/13)*Sqrt[17/22]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 (((28*I)/13)*Sqrt[2/187]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 + 
 (49*Sqrt[2/187]*G*m*rDOT^6*\[Nu]^2)/(13*c^6*r) + 
 (28*Sqrt[2/187]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/(13*c^6) + 
 (((28*I)/13)*Sqrt[2/187]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (7*Sqrt[2/187]*rDOT^8*\[Nu]^2)/(13*c^6) + (4559*G^4*m^4*\[Nu]^3)/
  (4680*Sqrt[374]*c^6*r^4) + (14623*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (2340*Sqrt[374]*c^6*r) - (8377*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (1040*Sqrt[374]*c^6) + (243*G*m*PhiDOT^6*r^5*\[Nu]^3)/(208*Sqrt[374]*c^6) + 
 (7*PhiDOT^8*r^8*\[Nu]^3)/(13*Sqrt[374]*c^6) + 
 (((77*I)/117)*Sqrt[22/17]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 (((14*I)/13)*Sqrt[2/187]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 - 
 (((1701*I)/208)*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/(Sqrt[374]*c^6) + 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (1509*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(65*Sqrt[374]*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu]^3)/(2340*Sqrt[374]*c^6*r^3) + 
 (171*Sqrt[11/34]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(104*c^6) - 
 (14*Sqrt[2/187]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/(13*c^6) - 
 (((1407*I)/52)*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(Sqrt[374]*c^6*r) + 
 (((315*I)/52)*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/(Sqrt[374]*c^6) + 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu]^3)/(260*Sqrt[374]*c^6*r^2) + 
 (355*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(26*Sqrt[374]*c^6) - 
 (35*Sqrt[2/187]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/(13*c^6) + 
 (((21*I)/26)*Sqrt[17/22]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 - 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 - 
 (49*G*m*rDOT^6*\[Nu]^3)/(13*Sqrt[374]*c^6*r) - 
 (14*Sqrt[2/187]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/(13*c^6) - 
 (((14*I)/13)*Sqrt[2/187]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 + 
 (7*rDOT^8*\[Nu]^3)/(13*Sqrt[374]*c^6)
"-----------------------------------------------------------------------"
H[8, 5]=0
"-----------------------------------------------------------------------"
H[8, 6]=(4559*G^4*m^4)/(2520*Sqrt[51051]*c^6*r^4) + 
 (42923*G^3*m^3*PhiDOT^2)/(1260*Sqrt[51051]*c^6*r) + 
 (5221*Sqrt[3/17017]*G^2*m^2*PhiDOT^4*r^2)/(560*c^6) - 
 (113*Sqrt[3/17017]*G*m*PhiDOT^6*r^5)/(16*c^6) - 
 (PhiDOT^8*r^8)/(Sqrt[51051]*c^6) + 
 (((11*I)/3)*Sqrt[11/4641]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) + 
 ((8*I)*Sqrt[13/3927]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 - 
 (((227*I)/32)*Sqrt[3/17017]*G*m*PhiDOT^5*r^4*rDOT)/c^6 - 
 ((2*I)*Sqrt[3/17017]*PhiDOT^7*r^7*rDOT)/c^6 - 
 (12349*Sqrt[3/17017]*G^2*m^2*PhiDOT^2*rDOT^2)/(280*c^6) - 
 (16717*G^3*m^3*rDOT^2)/(1260*Sqrt[51051]*c^6*r^3) - 
 (71*Sqrt[3/17017]*G*m*PhiDOT^4*r^3*rDOT^2)/(8*c^6) + 
 (2*Sqrt[7/7293]*PhiDOT^6*r^6*rDOT^2)/c^6 - 
 (((201*I)/8)*Sqrt[3/17017]*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) - 
 (((95*I)/8)*Sqrt[7/7293]*G*m*PhiDOT^3*r^2*rDOT^3)/c^6 + 
 ((2*I)*Sqrt[7/7293]*PhiDOT^5*r^5*rDOT^3)/c^6 + 
 (2297*G^2*m^2*rDOT^4)/(140*Sqrt[51051]*c^6*r^2) + 
 (5*Sqrt[33/1547]*G*m*PhiDOT^2*r*rDOT^4)/(2*c^6) + 
 (((3*I)/4)*Sqrt[51/1001]*G*m*PhiDOT*rDOT^5)/c^6 + 
 ((2*I)*Sqrt[7/7293]*PhiDOT^3*r^3*rDOT^5)/c^6 - 
 (Sqrt[7/7293]*G*m*rDOT^6)/(c^6*r) - (2*Sqrt[7/7293]*PhiDOT^2*r^2*rDOT^6)/
  c^6 - ((2*I)*Sqrt[3/17017]*PhiDOT*r*rDOT^7)/c^6 + 
 rDOT^8/(Sqrt[51051]*c^6) - (4559*G^4*m^4*\[Nu])/(360*Sqrt[51051]*c^6*r^4) - 
 (42923*G^3*m^3*PhiDOT^2*\[Nu])/(180*Sqrt[51051]*c^6*r) - 
 (5221*Sqrt[3/17017]*G^2*m^2*PhiDOT^4*r^2*\[Nu])/(80*c^6) + 
 (113*Sqrt[21/2431]*G*m*PhiDOT^6*r^5*\[Nu])/(16*c^6) + 
 (Sqrt[7/7293]*PhiDOT^8*r^8*\[Nu])/c^6 - 
 (((11*I)/3)*Sqrt[77/663]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) - 
 ((8*I)*Sqrt[91/561]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((227*I)/32)*Sqrt[21/2431]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 + 
 ((2*I)*Sqrt[21/2431]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 + 
 (12349*Sqrt[3/17017]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(40*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu])/(180*Sqrt[51051]*c^6*r^3) + 
 (71*Sqrt[21/2431]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(8*c^6) - 
 (14*Sqrt[7/7293]*PhiDOT^6*r^6*rDOT^2*\[Nu])/c^6 + 
 (((201*I)/8)*Sqrt[21/2431]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) + 
 (((665*I)/8)*Sqrt[7/7293]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 - 
 ((14*I)*Sqrt[7/7293]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu])/(20*Sqrt[51051]*c^6*r^2) - 
 (5*Sqrt[231/221]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(2*c^6) - 
 (((3*I)/4)*Sqrt[357/143]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 - 
 ((14*I)*Sqrt[7/7293]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 + 
 (7*Sqrt[7/7293]*G*m*rDOT^6*\[Nu])/(c^6*r) + 
 (14*Sqrt[7/7293]*PhiDOT^2*r^2*rDOT^6*\[Nu])/c^6 + 
 ((2*I)*Sqrt[21/2431]*PhiDOT*r*rDOT^7*\[Nu])/c^6 - 
 (Sqrt[7/7293]*rDOT^8*\[Nu])/c^6 + (4559*G^4*m^4*\[Nu]^2)/
  (180*Sqrt[51051]*c^6*r^4) + (42923*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (90*Sqrt[51051]*c^6*r) + (5221*Sqrt[3/17017]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (40*c^6) - (113*Sqrt[21/2431]*G*m*PhiDOT^6*r^5*\[Nu]^2)/(8*c^6) - 
 (2*Sqrt[7/7293]*PhiDOT^8*r^8*\[Nu]^2)/c^6 + 
 (((22*I)/3)*Sqrt[77/663]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) + 
 ((16*I)*Sqrt[91/561]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((227*I)/16)*Sqrt[21/2431]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 - 
 ((4*I)*Sqrt[21/2431]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 - 
 (12349*Sqrt[3/17017]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(20*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu]^2)/(90*Sqrt[51051]*c^6*r^3) - 
 (71*Sqrt[21/2431]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(4*c^6) + 
 (28*Sqrt[7/7293]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/c^6 - 
 (((201*I)/4)*Sqrt[21/2431]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) - 
 (((665*I)/4)*Sqrt[7/7293]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/c^6 + 
 ((28*I)*Sqrt[7/7293]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu]^2)/(10*Sqrt[51051]*c^6*r^2) + 
 (5*Sqrt[231/221]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/c^6 + 
 (((3*I)/2)*Sqrt[357/143]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 + 
 ((28*I)*Sqrt[7/7293]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 - 
 (14*Sqrt[7/7293]*G*m*rDOT^6*\[Nu]^2)/(c^6*r) - 
 (28*Sqrt[7/7293]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/c^6 - 
 ((4*I)*Sqrt[21/2431]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 + 
 (2*Sqrt[7/7293]*rDOT^8*\[Nu]^2)/c^6 - (4559*G^4*m^4*\[Nu]^3)/
  (360*Sqrt[51051]*c^6*r^4) - (42923*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (180*Sqrt[51051]*c^6*r) - (5221*Sqrt[3/17017]*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (80*c^6) + (113*Sqrt[21/2431]*G*m*PhiDOT^6*r^5*\[Nu]^3)/(16*c^6) + 
 (Sqrt[7/7293]*PhiDOT^8*r^8*\[Nu]^3)/c^6 - 
 (((11*I)/3)*Sqrt[77/663]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) - 
 ((8*I)*Sqrt[91/561]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 + 
 (((227*I)/32)*Sqrt[21/2431]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 + 
 ((2*I)*Sqrt[21/2431]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 + 
 (12349*Sqrt[3/17017]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(40*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu]^3)/(180*Sqrt[51051]*c^6*r^3) + 
 (71*Sqrt[21/2431]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(8*c^6) - 
 (14*Sqrt[7/7293]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/c^6 + 
 (((201*I)/8)*Sqrt[21/2431]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) + 
 (((665*I)/8)*Sqrt[7/7293]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 - 
 ((14*I)*Sqrt[7/7293]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu]^3)/(20*Sqrt[51051]*c^6*r^2) - 
 (5*Sqrt[231/221]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(2*c^6) - 
 (((3*I)/4)*Sqrt[357/143]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 - 
 ((14*I)*Sqrt[7/7293]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 + 
 (7*Sqrt[7/7293]*G*m*rDOT^6*\[Nu]^3)/(c^6*r) + 
 (14*Sqrt[7/7293]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/c^6 + 
 ((2*I)*Sqrt[21/2431]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 - 
 (Sqrt[7/7293]*rDOT^8*\[Nu]^3)/c^6
"-----------------------------------------------------------------------"
H[8, 7]=0
"-----------------------------------------------------------------------"
H[8, 8]=(-4559*G^4*m^4)/(1008*Sqrt[170170]*c^6*r^4) - 
 (82543*G^3*m^3*PhiDOT^2)/(504*Sqrt[170170]*c^6*r) - 
 (124583*G^2*m^2*PhiDOT^4*r^2)/(224*Sqrt[170170]*c^6) - 
 (2005*Sqrt[5/34034]*G*m*PhiDOT^6*r^5)/(32*c^6) - 
 (Sqrt[5/34034]*PhiDOT^8*r^8)/(2*c^6) - 
 (((11*I)/9)*Sqrt[110/1547]*G^3*m^3*PhiDOT*rDOT)/(c^6*r^2) - 
 ((86*I)*Sqrt[10/17017]*G^2*m^2*PhiDOT^3*r*rDOT)/c^6 - 
 (((125*I)/16)*Sqrt[85/2002]*G*m*PhiDOT^5*r^4*rDOT)/c^6 - 
 ((2*I)*Sqrt[10/17017]*PhiDOT^7*r^7*rDOT)/c^6 + 
 (1059*Sqrt[17/10010]*G^2*m^2*PhiDOT^2*rDOT^2)/(28*c^6) + 
 (16717*G^3*m^3*rDOT^2)/(504*Sqrt[170170]*c^6*r^3) + 
 (213*Sqrt[65/2618]*G*m*PhiDOT^4*r^3*rDOT^2)/(16*c^6) + 
 (Sqrt[70/2431]*PhiDOT^6*r^6*rDOT^2)/c^6 + 
 (((201*I)/4)*Sqrt[5/34034]*G^2*m^2*PhiDOT*rDOT^3)/(c^6*r) + 
 (((5*I)/4)*Sqrt[595/286]*G*m*PhiDOT^3*r^2*rDOT^3)/c^6 + 
 ((2*I)*Sqrt[70/2431]*PhiDOT^5*r^5*rDOT^3)/c^6 - 
 (2297*G^2*m^2*rDOT^4)/(56*Sqrt[170170]*c^6*r^2) - 
 (25*Sqrt[65/2618]*G*m*PhiDOT^2*r*rDOT^4)/(4*c^6) - 
 (5*Sqrt[35/4862]*PhiDOT^4*r^4*rDOT^4)/c^6 - 
 (((3*I)/2)*Sqrt[85/2002]*G*m*PhiDOT*rDOT^5)/c^6 - 
 ((2*I)*Sqrt[70/2431]*PhiDOT^3*r^3*rDOT^5)/c^6 + 
 (Sqrt[35/4862]*G*m*rDOT^6)/(2*c^6*r) + (Sqrt[70/2431]*PhiDOT^2*r^2*rDOT^6)/
  c^6 + ((2*I)*Sqrt[10/17017]*PhiDOT*r*rDOT^7)/c^6 - 
 (Sqrt[5/34034]*rDOT^8)/(2*c^6) + (4559*G^4*m^4*\[Nu])/
  (144*Sqrt[170170]*c^6*r^4) + (82543*G^3*m^3*PhiDOT^2*\[Nu])/
  (72*Sqrt[170170]*c^6*r) + (124583*G^2*m^2*PhiDOT^4*r^2*\[Nu])/
  (32*Sqrt[170170]*c^6) + (2005*Sqrt[35/4862]*G*m*PhiDOT^6*r^5*\[Nu])/
  (32*c^6) + (Sqrt[35/4862]*PhiDOT^8*r^8*\[Nu])/(2*c^6) + 
 (((11*I)/9)*Sqrt[770/221]*G^3*m^3*PhiDOT*rDOT*\[Nu])/(c^6*r^2) + 
 ((86*I)*Sqrt[70/2431]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu])/c^6 + 
 (((125*I)/16)*Sqrt[595/286]*G*m*PhiDOT^5*r^4*rDOT*\[Nu])/c^6 + 
 ((2*I)*Sqrt[70/2431]*PhiDOT^7*r^7*rDOT*\[Nu])/c^6 - 
 (1059*Sqrt[17/10010]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu])/(4*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu])/(72*Sqrt[170170]*c^6*r^3) - 
 (213*Sqrt[455/374]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu])/(16*c^6) - 
 (7*Sqrt[70/2431]*PhiDOT^6*r^6*rDOT^2*\[Nu])/c^6 - 
 (((201*I)/4)*Sqrt[35/4862]*G^2*m^2*PhiDOT*rDOT^3*\[Nu])/(c^6*r) - 
 (((35*I)/4)*Sqrt[595/286]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu])/c^6 - 
 ((14*I)*Sqrt[70/2431]*PhiDOT^5*r^5*rDOT^3*\[Nu])/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu])/(8*Sqrt[170170]*c^6*r^2) + 
 (25*Sqrt[455/374]*G*m*PhiDOT^2*r*rDOT^4*\[Nu])/(4*c^6) + 
 (35*Sqrt[35/4862]*PhiDOT^4*r^4*rDOT^4*\[Nu])/c^6 + 
 (((3*I)/2)*Sqrt[595/286]*G*m*PhiDOT*rDOT^5*\[Nu])/c^6 + 
 ((14*I)*Sqrt[70/2431]*PhiDOT^3*r^3*rDOT^5*\[Nu])/c^6 - 
 (7*Sqrt[35/4862]*G*m*rDOT^6*\[Nu])/(2*c^6*r) - 
 (7*Sqrt[70/2431]*PhiDOT^2*r^2*rDOT^6*\[Nu])/c^6 - 
 ((2*I)*Sqrt[70/2431]*PhiDOT*r*rDOT^7*\[Nu])/c^6 + 
 (Sqrt[35/4862]*rDOT^8*\[Nu])/(2*c^6) - (4559*G^4*m^4*\[Nu]^2)/
  (72*Sqrt[170170]*c^6*r^4) - (82543*G^3*m^3*PhiDOT^2*\[Nu]^2)/
  (36*Sqrt[170170]*c^6*r) - (124583*G^2*m^2*PhiDOT^4*r^2*\[Nu]^2)/
  (16*Sqrt[170170]*c^6) - (2005*Sqrt[35/4862]*G*m*PhiDOT^6*r^5*\[Nu]^2)/
  (16*c^6) - (Sqrt[35/4862]*PhiDOT^8*r^8*\[Nu]^2)/c^6 - 
 (((22*I)/9)*Sqrt[770/221]*G^3*m^3*PhiDOT*rDOT*\[Nu]^2)/(c^6*r^2) - 
 ((172*I)*Sqrt[70/2431]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^2)/c^6 - 
 (((125*I)/8)*Sqrt[595/286]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^2)/c^6 - 
 ((4*I)*Sqrt[70/2431]*PhiDOT^7*r^7*rDOT*\[Nu]^2)/c^6 + 
 (1059*Sqrt[17/10010]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^2)/(2*c^6) + 
 (16717*G^3*m^3*rDOT^2*\[Nu]^2)/(36*Sqrt[170170]*c^6*r^3) + 
 (213*Sqrt[455/374]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^2)/(8*c^6) + 
 (14*Sqrt[70/2431]*PhiDOT^6*r^6*rDOT^2*\[Nu]^2)/c^6 + 
 (((201*I)/2)*Sqrt[35/4862]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^2)/(c^6*r) + 
 (((35*I)/2)*Sqrt[595/286]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^2)/c^6 + 
 ((28*I)*Sqrt[70/2431]*PhiDOT^5*r^5*rDOT^3*\[Nu]^2)/c^6 - 
 (2297*G^2*m^2*rDOT^4*\[Nu]^2)/(4*Sqrt[170170]*c^6*r^2) - 
 (25*Sqrt[455/374]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^2)/(2*c^6) - 
 (35*Sqrt[70/2431]*PhiDOT^4*r^4*rDOT^4*\[Nu]^2)/c^6 - 
 ((3*I)*Sqrt[595/286]*G*m*PhiDOT*rDOT^5*\[Nu]^2)/c^6 - 
 ((28*I)*Sqrt[70/2431]*PhiDOT^3*r^3*rDOT^5*\[Nu]^2)/c^6 + 
 (7*Sqrt[35/4862]*G*m*rDOT^6*\[Nu]^2)/(c^6*r) + 
 (14*Sqrt[70/2431]*PhiDOT^2*r^2*rDOT^6*\[Nu]^2)/c^6 + 
 ((4*I)*Sqrt[70/2431]*PhiDOT*r*rDOT^7*\[Nu]^2)/c^6 - 
 (Sqrt[35/4862]*rDOT^8*\[Nu]^2)/c^6 + (4559*G^4*m^4*\[Nu]^3)/
  (144*Sqrt[170170]*c^6*r^4) + (82543*G^3*m^3*PhiDOT^2*\[Nu]^3)/
  (72*Sqrt[170170]*c^6*r) + (124583*G^2*m^2*PhiDOT^4*r^2*\[Nu]^3)/
  (32*Sqrt[170170]*c^6) + (2005*Sqrt[35/4862]*G*m*PhiDOT^6*r^5*\[Nu]^3)/
  (32*c^6) + (Sqrt[35/4862]*PhiDOT^8*r^8*\[Nu]^3)/(2*c^6) + 
 (((11*I)/9)*Sqrt[770/221]*G^3*m^3*PhiDOT*rDOT*\[Nu]^3)/(c^6*r^2) + 
 ((86*I)*Sqrt[70/2431]*G^2*m^2*PhiDOT^3*r*rDOT*\[Nu]^3)/c^6 + 
 (((125*I)/16)*Sqrt[595/286]*G*m*PhiDOT^5*r^4*rDOT*\[Nu]^3)/c^6 + 
 ((2*I)*Sqrt[70/2431]*PhiDOT^7*r^7*rDOT*\[Nu]^3)/c^6 - 
 (1059*Sqrt[17/10010]*G^2*m^2*PhiDOT^2*rDOT^2*\[Nu]^3)/(4*c^6) - 
 (16717*G^3*m^3*rDOT^2*\[Nu]^3)/(72*Sqrt[170170]*c^6*r^3) - 
 (213*Sqrt[455/374]*G*m*PhiDOT^4*r^3*rDOT^2*\[Nu]^3)/(16*c^6) - 
 (7*Sqrt[70/2431]*PhiDOT^6*r^6*rDOT^2*\[Nu]^3)/c^6 - 
 (((201*I)/4)*Sqrt[35/4862]*G^2*m^2*PhiDOT*rDOT^3*\[Nu]^3)/(c^6*r) - 
 (((35*I)/4)*Sqrt[595/286]*G*m*PhiDOT^3*r^2*rDOT^3*\[Nu]^3)/c^6 - 
 ((14*I)*Sqrt[70/2431]*PhiDOT^5*r^5*rDOT^3*\[Nu]^3)/c^6 + 
 (2297*G^2*m^2*rDOT^4*\[Nu]^3)/(8*Sqrt[170170]*c^6*r^2) + 
 (25*Sqrt[455/374]*G*m*PhiDOT^2*r*rDOT^4*\[Nu]^3)/(4*c^6) + 
 (35*Sqrt[35/4862]*PhiDOT^4*r^4*rDOT^4*\[Nu]^3)/c^6 + 
 (((3*I)/2)*Sqrt[595/286]*G*m*PhiDOT*rDOT^5*\[Nu]^3)/c^6 + 
 ((14*I)*Sqrt[70/2431]*PhiDOT^3*r^3*rDOT^5*\[Nu]^3)/c^6 - 
 (7*Sqrt[35/4862]*G*m*rDOT^6*\[Nu]^3)/(2*c^6*r) - 
 (7*Sqrt[70/2431]*PhiDOT^2*r^2*rDOT^6*\[Nu]^3)/c^6 - 
 ((2*I)*Sqrt[70/2431]*PhiDOT*r*rDOT^7*\[Nu]^3)/c^6 + 
 (Sqrt[35/4862]*rDOT^8*\[Nu]^3)/(2*c^6)
"-----------------------------------------------------------------------"

